A linear-scaling algorithm for rapid computation of inelastic transitions in the presence of multiple electron scattering

Strong multiple scattering of the probe in scanning transmission electron microscopy (STEM) means image simulations are usually required for quantitative interpretation and analysis of elemental maps produced by electron energy-loss spectroscopy (EELS). These simulations require a full quantum-mechanical treatment of multiple scattering of the electron beam, both before and after a core-level inelastic transition. Current algorithms scale quadratically and can take up to a week to calculate on desktop machines even for simple crystal unit cells and do not scale well to the nano-scale heterogeneous systems that are often of interest to materials science researchers. We introduce an algorithm with linear scaling that typically results in an order of magnitude reduction in compute time for these calculations without introducing additional error and discuss approximations that further improve computational scaling for larger scale objects with modest penalties in calculation error. We demonstrate these speed-ups by calculating the atomic resolution STEM-EELS map using the L-edge transition of Fe, for of a nanoparticle 80 \AA\ in diameter in 16 hours, a calculation that would have taken at least 80 days using a conventional multislice approach.

==> anc/Final_Model/FePt_FullParticleModel_FinalModel.xyz <==
23196
FePt full particle model, 6569 Fe and 16627 Pt
   Pt       48.18922   15.98989   36.56377
   Pt       34.83263   52.87153   17.04427
   Pt       40.67893   25.73587   22.77028
   Pt       42.61615   35.44176   19.02557
   Pt       55.61599   27.24172   82.89137
   Pt       56.09959   26.02881   19.00862
   Pt       56.03248   33.63240   15.10022
   Pt       56.05189   48.75943   92.31043
   Pt       52.13481   27.61050   40.29032
   Pt       32.79710   41.19652   19.04650
   Pt       63.78775   63.98110   88.30694
   Pt       56.10715   29.77050   18.98359
   Pt       63.58571   37.14036   88.60726
   Pt       59.80325   40.95513   92.43905
   Pt       34.73687   43.34310   22.71033
   Pt       48.40109   33.55805   22.79038
   Pt       36.75897   45.08430   18.96972
   Pt       46.41896   35.47726   18.95083
   Pt       50.22874   74.14626   15.17970
   Pt       44.50021   33.46494   22.85149
   Pt       51.87443   12.03761   59.66196
   Pt       48.22912   19.78145   55.72884
   Pt       40.68171   37.37805   19.00197
   Pt       48.57027   29.72482   18.95411
   Pt       48.33819   29.77344   22.79545
   Pt       59.81729   52.63711   92.21054
   Pt       44.31494   23.67694   44.04620
   Pt       48.52807   37.55374   15.23351
   Pt       51.99962   44.83281   92.29039
   Pt       40.66042   41.31678   15.21249
   Pt       34.80864   56.72619   13.20079
   Pt       63.72700   48.62522   84.59871
   Pt       59.83586   48.78004   92.48534
   Pt       48.12939   19.79089   44.05914
   Pt       61.95506   35.66776   18.91078
   Pt       59.99117   56.44355   88.34490
   Pt       48.36672   23.85601   32.53094
   Pt       57.86348   46.76254   92.30490
   Pt       42.47462   37.34058   17.12171
   Pt       56.05839   48.82441   88.34193
   Pt       44.11447   42.67288   86.74970
   Pt       44.28970   15.92488   51.88857
   Pt       51.97035   19.82044   51.86366
   Pt       38.60315   48.99624   13.19225
   Pt       40.10346   46.23880   86.76950
   Pt       56.28552   41.32819   22.85188
   Pt       51.98315   19.77594   47.99125
   Pt       32.91271   45.06813   18.92761
   Pt       46.41687   47.04515   15.22831
   Pt       47.99456   75.51714   80.85628
   Pt       61.82065   37.48642   13.08866
   Pt       48.13859   15.89643   48.13816
   Pt       61.24665   23.41947   69.28433
   Pt       36.76442   37.31717   19.02503
   Pt       40.79304   33.50678   19.02746
   Pt       51.95433   16.03604   32.62576
   Pt       56.00076   37.07851   88.61969
   Pt       65.74147   41.29484   17.15083
   Pt       44.31322   19.86581   40.13651
   Pt       57.87333   46.85945   88.31924
   Pt       55.89305   40.96207   92.35907
   Pt       59.71090   27.47045   47.99488
   Pt       38.65096   54.79611   15.11632
   Pt       48.51160   41.44742   15.22350
   Pt       40.63976   29.57991   22.85794
   Pt       59.56133   19.74614   51.85185
   Pt       56.29381   37.55226   22.80959
   Pt       51.98038   23.56739   71.25125
   Pt       42.55967   23.74043   30.55689
   Pt       34.81295   45.07635   17.01077
   Pt       63.42621   19.77971   51.79153
   Pt       40.54503   23.82468   28.65420
   Pt       38.67229   45.07874   17.02282
   Pt       51.80994   71.58869   80.80488
   Pt       32.74295   37.23707   26.76519
   Pt       59.98393   40.98606   80.81052
   Pt       61.48668   35.02589   80.80462
   Pt       59.77380   48.71799   88.40404
   Pt       59.66116   23.62309   44.06909
   Pt       67.43642   35.20801   55.78558
   Pt       55.74131   16.04578   40.37758
   Pt       57.80834   27.51458   42.13038
   Pt       44.14710   42.64886   82.97920
   Pt       40.36485   75.56762   77.03676
   Pt       34.41357   56.30270   82.71409
   Pt       56.00172   40.89106   88.47200
   Pt       50.24783   54.84927   15.13362
   Pt       67.42701   48.61899   84.69721
   Pt       60.04518   52.65189   88.48043
   Pt       56.06938   39.47462   13.15228
   Pt       53.98093   21.98876   28.61731
   Pt       26.43647   44.40809   82.81872
   Pt       48.41974   33.58360   19.00023
   Pt       48.22581   19.81490   47.86648
   Pt       30.88240   45.05620   20.89035
   Pt       40.65013   37.33152   22.84772
   Pt       42.46176   45.09943   20.93822
   Pt       46.45032   25.73993   32.41945
   Pt       54.38112   33.47008   32.41548
   Pt       57.95399   24.04431   18.88105
   Pt       61.99340   37.65269   16.88737
   Pt       59.78940   60.12027   88.46290
   Pt       34.70434   58.61981   18.96307
   Pt       55.64322   12.07560   51.87722
   Pt       55.75441   19.75788   51.80525
   Pt       55.75122   12.06680   40.30143
   Pt       53.79778   31.22076   84.62577
   Pt       44.46480   23.71769   40.20603
   Pt       38.51112   52.85900   17.08295
   Pt       53.98267   70.19425   19.04290
   Pt       63.80612   29.80983   19.06550
   Pt       56.28828   37.67216   18.87753
   Pt       36.93241   68.39549   14.99590
   Pt       63.63240   25.83036   22.91846
   Pt       48.14294   15.97787   40.30360
   Pt       42.57614   21.92441   36.27566
   Pt       42.57354   27.71028   22.79693
   Pt       42.37295   77.56614   80.69408
   Pt       40.48788   23.79171   32.49421
   Pt       44.66815   33.57760   19.00079
   Pt       32.40652   56.09762   84.61576
   Pt       48.30218   37.02161   26.90675
   Pt       61.59692   48.62887   90.38806
   Pt       44.37014   45.06449   22.82156
   Pt       44.37754   45.04320   18.95911
   Pt       48.25905   27.54822   40.28464
   Pt       55.89580   33.13487   88.61371
   Pt       44.38625   27.49908   74.97467
   Pt       54.03640   39.00957   88.37179
   Pt       38.53909   62.45972   15.02934
   Pt       44.41816   16.06373   36.42590
   Pt       42.68014   31.56743   22.74154
   Pt       56.22174   45.23607   15.16012
   Pt       40.27935   41.02423   34.48434
   Pt       40.40766   56.68195   15.09665
   Pt       55.84497   33.19984   80.79392
   Pt       67.78750   51.23220   17.14189
   Pt       44.49476   15.98799   48.03498
   Pt       50.37434   50.93014   18.97958
   Pt       40.60940   45.13585   15.16190
   Pt       54.04559   39.05874   84.51608
   Pt       32.95483   64.46021   15.13240
   Pt       63.69826   56.30963   84.66878
   Pt       34.89033   47.01467   15.16178
   Pt       59.99233   33.68311   19.01828
   Pt       50.28449   52.85278   13.21657
   Pt       44.20862   15.96495   44.07121
   Pt       59.53326   15.83869   59.68036
   Pt       48.44748   25.80953   22.74273
   Pt       55.70828   23.53166   75.16658
   Pt       52.07518   23.64893   47.94669
   Pt       48.16579   15.89897   59.57286
   Pt       36.62363   45.02104   15.10658
   Pt       55.90500   29.82644   15.13478
   Pt       40.50366   79.51396   80.87425
   Pt       33.01169   37.33174   18.94660
   Pt       53.95123   42.93850   92.25912
   Pt       55.93952   44.78848   92.32074
   Pt       46.39663   29.51974   32.45113
   Pt       44.33944   16.00570   40.31127
   Pt       34.75506   35.34759   26.73762
   Pt       55.75016   15.84876   51.97833
   Pt       36.54993   45.00493   22.82591
   Pt       63.71209   29.70814   26.71483
   Pt       36.58513   56.72218   15.18677
   Pt       56.06140   64.11166   92.22572
   Pt       55.73209   19.77014   48.01846
   Pt       59.73900   44.83734   92.25932
   Pt       55.72099   23.51720   71.24775
   Pt       63.65557   35.28746   44.08367
   Pt       55.92618   27.50056   59.64843
   Pt       52.43243   49.16702   11.07231
   Pt       54.03774   35.21371   84.54456
   Pt       61.81526   25.95206   20.89152
   Pt       57.98158   42.85002   76.88979
   Pt       55.85601   19.82012   44.13575
   Pt       61.78367   23.85475   26.78341
   Pt       55.86468   23.70290   47.90423
   Pt       61.39868   21.50772   67.33147
   Pt       38.51575   55.10862   11.36532
   Pt       46.58239   31.61830   18.95572
   Pt       59.62812   23.63881   47.97279
   Pt       46.42348   70.31456   15.10485
   Pt       48.36829   33.45950   26.73071
   Pt       61.24192   23.41755   73.10195
   Pt       50.36272   23.83745   22.70825
   Pt       48.16113   19.74780   67.29817
   Pt       44.45686   27.63128   32.44226
   Pt       49.89519   35.07012   80.83304
   Pt       52.03566   31.38302   71.08104
   Pt       49.99720   14.05296   40.33130
   Pt       61.82203   25.80338   24.82249
   Pt       73.04039   40.86339   78.97848
   Pt       55.76464   60.05178   92.27702
   Pt       59.64641   12.12349   48.13304
   Pt       52.16935   29.65261   22.86993
   Pt       57.88083   48.76961   94.15419
   Pt       34.85365   39.29640   18.99662
   Pt       59.58269   16.01226   48.00886
   Pt       46.16912   35.05378   84.70869
   Pt       38.60963   43.10993   15.18425
   Pt       63.79099   52.52856   84.68110
   Pt       36.84979   33.47426   18.99337
   Pt       44.28714   75.63139   76.84691
   Pt       46.18887   14.17881   32.49676
   Pt       50.07635   21.68976   44.04667
   Pt       51.92303   16.06873   36.46952
   Pt       40.15426   46.51689   82.89028
   Pt       73.09213   44.70372   82.75263
   Pt       44.44291   23.85141   28.64450
   Pt       51.92425   15.85226   63.50368
   Pt       44.42585   76.04037   15.04157
   Pt       46.33554   58.60518   18.92837
   Pt       34.89004   43.19507   18.90088
   Pt       55.74725   52.53740   92.25136
   Pt       40.48221   16.02087   44.12483
   Pt       71.51262   47.16729   36.40139
   Pt       48.22542   16.08081   32.71280
   Pt       52.12026   27.56836   44.10620
   Pt       52.09237   31.38129   44.06195
   Pt       34.64734   54.73109   22.68420
   Pt       44.28137   27.56199   36.35959
   Pt       26.98237   46.92208   26.73924
   Pt       40.35502   37.25536   30.54607
   Pt       57.82945   33.61206   17.01816
   Pt       42.53635   47.00615   18.97241
   Pt       42.45295   44.95478   17.04991
   Pt       46.37418   43.09921   88.32272
   Pt       69.21734   36.96757   74.98568
   Pt       51.95559   15.84808   55.84718
   Pt       48.06103   11.98564   44.27141
   Pt       40.81997   37.50059   15.11788
   Pt       48.26373   19.90210   36.45950
   Pt       63.37756   19.74377   59.62945
   Pt       55.99435   27.52298   47.97217
   Pt       38.63050   58.61301   15.13222
   Pt       59.79164   39.44019   13.19829
   Pt       46.43343   31.39308   88.62796
   Pt       63.46349   31.27818   63.38762
   Pt       34.95889   35.43930   18.94468
   Pt       52.05987   19.96399   28.71459
   Pt       53.99716   19.96204   26.79420
   Pt       42.65726   31.58267   19.05379
   Pt       38.79423   31.55384   22.79970
   Pt       59.94471   25.90336   22.83482
   Pt       81.10436   64.40765   55.75239
   Pt       38.70053   37.28108   20.95787
   Pt       38.41076   37.34975   32.42885
   Pt       52.06608   27.51168   71.19551
   Pt       51.75647   12.07235   44.12542
   Pt       54.00435   29.49835   47.97753
   Pt       59.56775   29.19344   80.87891
   Pt       34.10861   40.41188   90.59127
   Pt       61.64182   44.84015   90.40553
   Pt       51.98677   31.37497   47.98942
   Pt       44.33129   12.07566   47.93581
   Pt       36.64363   15.86331   48.07361
   Pt       44.19525   75.52768   80.79962
   Pt       50.15679   77.95562   30.42159
   Pt       48.07430   27.54100   55.63944
   Pt       61.48918   12.05986   46.14569
   Pt       56.03681   41.03585   84.62039
   Pt       54.11275   60.70820   17.15147
   Pt       59.62618   27.27295   79.00136
   Pt       67.32046   40.87099   88.55293
   Pt       36.76866   52.91941   15.15127
   Pt       42.71841   81.97417   22.62003
   Pt       56.17466   52.58306   84.50100
   Pt       30.52101   31.29836   42.23974
   Pt       59.61300   15.92071   55.80237
   Pt       55.66738   19.69634   67.40201
   Pt       59.61896   23.61278   51.82775
   Pt       47.95013   67.76864   77.09420
   Pt       34.75087   46.94357   18.95120
   Pt       48.15132   19.80929   40.26684
   Pt       74.96413   38.94916   75.14599
   Pt       59.99415   29.83924   19.03110
   Pt       40.53179   27.66078   28.67257
   Pt       49.92394   23.58727   76.92976
   Pt       59.83269   29.75326   15.23830
   Pt       57.69649   23.51726   49.88335
   Pt       38.47864   52.82852   13.16599
   Pt       51.96774   15.99585   40.40118
   Pt       50.15796   23.62810   38.29592
   Pt       40.67109   33.44007   22.80638
   Pt       50.27020   58.64700   15.09903
   Pt       51.93625   15.95362   48.05558
   Pt       44.43488   27.60810   40.25413
   Pt       51.97997   19.77252   40.29652
   Pt       69.61489   45.13310   40.27097
   Pt       36.63880   15.94956   44.25577
   Pt       58.00511   25.72574   28.68533
   Pt       69.65989   43.19527   26.83926
   Pt       38.59374   60.52231   17.07378
   Pt       28.96350   52.85231   15.10225
   Pt       71.39066   43.16343   40.30983
   Pt       32.79254   56.68876   15.19310
   Pt       53.73261   31.23254   80.78629
   Pt       53.97122   33.39444   44.05438
   Pt       59.78304   31.38208   59.55100
   Pt       63.40062   19.74922   67.25425
   Pt       63.55068   23.76836   32.58574
   Pt       57.90872   33.39357   44.00554
   Pt       36.68263   52.85309   18.96010
   Pt       36.65732   60.54838   22.75443
   Pt       79.25852   58.75859   44.13399
   Pt       40.61979   68.22558   22.78529
   Pt       48.16956   15.93554   51.93802
   Pt       50.09255   58.59919   34.31950
   Pt       76.99396   44.85879   71.23398
   Pt       59.56699   16.07203   44.08854
   Pt       40.36484   40.96945   38.34385
   Pt       52.23963   33.49748   26.70656
   Pt       50.18055   25.64057   40.23226
   Pt       54.23968   37.32531   32.43862
   Pt       40.65127   41.30600   18.99309
   Pt       59.50262   23.54129   79.01839
   Pt       42.58086   39.38540   18.95103
   Pt       55.69164   19.67724   55.81098
   Pt       54.31324   33.50691   24.68709
   Pt       73.03081   42.68336   80.89441
   Pt       38.74524   33.44031   20.89361
   Pt       30.26023   44.43401   82.81510
   Pt       65.63781   39.23974   34.48880
   Pt       54.07767   33.52682   20.90887
   Pt       44.28233   19.79619   55.70713
   Pt       67.51331   39.05937   63.46112
   Pt       61.41253   25.35342   75.12461
   Pt       40.48598   35.31017   32.55175
   Pt       44.24372   19.81274   51.83726
   Pt       50.19003   21.90513   28.61917
   Pt       61.28203   15.85199   69.25367
   Pt       40.18737   67.69658   88.59092
   Pt       55.87812   31.34587   67.29623
   Pt       52.01954   31.39828   59.53921
   Pt       44.31643   41.23350   22.85587
   Pt       36.63817   27.54318   40.29312
   Pt       67.40558   35.20944   59.62738
   Pt       46.18209   13.98819   40.41513
   Pt       49.97036   21.67180   55.61180
   Pt       42.29553   50.78170   18.96176
   Pt       57.72320   15.97568   38.32022
   Pt       38.73478   76.03117   24.71354
   Pt       36.64110   27.52335   36.44598
   Pt       57.51115   23.53729   76.95880
   Pt       59.40120   23.49318   75.09797
   Pt       40.46088   33.36131   26.71103
   Pt       46.28107   18.01659   28.75821
   Pt       42.26168   54.75454   15.11473
   Pt       44.19762   67.84518   80.79526
   Pt       63.30728   23.43502   75.15838
   Pt       44.31267   27.42078   78.95049
   Pt       51.99414   23.58364   63.43291
   Pt       57.70721   60.28154   90.18139
   Pt       44.35026   27.56220   44.05033
   Pt       50.40230   43.42081   15.24628
   Pt       28.80076   44.91899   26.85367
   Pt       34.68146   31.37369   38.39305
   Pt       51.87386   11.98720   55.80239
   Pt       57.96812   54.54451   92.09438
   Pt       50.10096   17.88536   36.40237
   Pt       63.79476   64.08696   84.63486
   Pt       59.57758   12.13140   55.78397
   Pt       44.50092   31.56336   28.67245
   Pt       44.44821   33.39846   26.70164
   Pt       53.98949   25.65311   36.39326
   Pt       48.26155   27.58018   44.08090
   Pt       54.18112   58.68736   15.15223
   Pt       56.16185   58.81172   17.03014
   Pt       30.85793   54.64833   26.56290
   Pt       55.75588   19.75009   59.60630
   Pt       48.11337   23.56423   78.97587
   Pt       61.55213   52.57141   94.13591
   Pt       51.95121   19.80805   55.73738
   Pt       46.27582   25.58617   82.75801
   Pt       67.57368   52.40583   84.73672
   Pt       54.13251   58.75426   19.01322
   Pt       55.88462   27.55974   63.45391
   Pt       30.96199   41.17561   20.85908
   Pt       61.96469   62.30511   88.35695
   Pt       57.98623   64.50307   17.09232
   Pt       38.51101   56.70229   13.22781
   Pt       48.23426   23.75187   40.17778
   Pt       81.06504   56.63784   59.62243
   Pt       59.79362   40.94517   88.52437
   Pt       57.84150   29.51301   44.01850
   Pt       50.25245   29.59036   24.82739
   Pt       44.33025   79.39968   76.86481
   Pt       52.00900   35.15942   71.08786
   Pt       48.14674   23.59534   67.20892
   Pt       48.15916   19.77491   59.43882
   Pt       44.46469   37.28525   26.68872
   Pt       57.76582   25.59831   44.10406
   Pt       54.40601   60.71818   13.15007
   Pt       42.58917   33.46442   24.68717
   Pt       69.56575   35.66586   19.11375
   Pt       51.82080   71.70195   77.02636
   Pt       59.86685   44.85307   88.39295
   Pt       48.16931   23.74259   36.32206
   Pt       51.97529   15.98374   44.23200
   Pt       61.74736   50.69870   88.38861
   Pt       40.43753   15.87524   51.87496
   Pt       51.99240   19.71011   67.45216
   Pt       38.60268   54.72314   34.29058
   Pt       44.28006   15.90162   55.78652
   Pt       52.05026   27.49985   47.94777
   Pt       46.19894   12.11207   38.36471
   Pt       42.59877   76.05697   20.86373
   Pt       38.80945   74.12986   22.81199
   Pt       38.50637   48.90003   20.89472
   Pt       61.52071   19.81225   34.45502
   Pt       56.17449   60.33808   88.26605
   Pt       44.44957   23.86099   24.88706
   Pt       48.40001   87.65381   38.06699
   Pt       36.49322   56.68420   18.94217
   Pt       73.20459   46.81821   80.87445
   Pt       56.02199   52.64725   88.33061
   Pt       55.65445   12.04024   48.04673
   Pt       55.88449   23.66466   44.08253
   Pt       69.17867   46.65336   80.82933
   Pt       47.91624   71.60997   80.80181
   Pt       61.42268   23.58083   42.12661
   Pt       50.16750   29.52313   51.76017
   Pt       48.16211   23.66458   44.05888
   Pt       54.05774   25.87756   20.85852
   Pt       59.54370   23.56597   63.46218
   Pt       42.51842   74.13255   18.90829
   Pt       28.79281   44.91994   22.84807
   Pt       40.21125   12.02936   48.02413
   Pt       52.42675   37.54027   18.90878
   Pt       63.30178   56.28820   92.21896
   Pt       40.54920   19.86158   36.38571
   Pt       81.11258   60.51538   63.48084
   Pt       55.90771   27.55639   44.15009
   Pt       55.90690   31.29412   71.17803
   Pt       38.53449   73.70535   80.80822
   Pt       44.41216   48.86682   19.01207
   Pt       50.16385   77.96121   18.79178
   Pt       42.53040   29.52988   32.51750
   Pt       54.01770   42.91009   84.54904
   Pt       80.86226   42.94052   61.63381
   Pt       53.86335   50.42703   96.15248
   Pt       61.55189   56.35986   90.31641
   Pt       57.76816   35.02215   84.75132
   Pt       55.83100   27.50042   71.19199
   Pt       63.89998   43.44363   17.05442
   Pt       46.35618   19.86634   30.53304
   Pt       59.43728   19.75368   71.30785
   Pt       50.02947   15.93467   34.56250
   Pt       42.49255   23.74561   26.73773
   Pt       51.94389   19.71830   63.43754
   Pt       40.43505   60.45663   15.02441
   Pt       46.57155   31.52585   26.73828
   Pt       40.54881   37.32330   26.72809
   Pt       34.59704   27.55771   26.76438
   Pt       61.95626   60.68322   17.12757
   Pt       40.78703   79.93448   22.59749
   Pt       80.73689   48.63133   71.25885
   Pt       59.67588   27.49145   67.31026
   Pt       57.84953   21.91409   28.66422
   Pt       53.79812   21.59220   51.77461
   Pt       67.68734   41.36192   26.88628
   Pt       32.58249   52.57440   30.54797
   Pt       40.52898   71.88340   69.20105
   Pt       46.21985   25.60159   44.03085
   Pt       52.39793   29.76161   15.10757
   Pt       48.21375   27.47055   71.23356
   Pt       59.97239   43.31988   13.21634
   Pt       61.27504   19.63159   73.09129
   Pt       44.29215   11.96146   59.68373
   Pt       44.39209   20.00671   28.66033
   Pt       77.06170   54.53046   77.17182
   Pt       36.58969   19.73204   52.07077
   Pt       48.15361   19.76695   51.86199
   Pt       46.33431   25.64699   74.94230
   Pt       61.42592   11.95773   61.51584
   Pt       54.12894   74.14664   15.11564
   Pt       42.55115   70.36772   18.96236
   Pt       77.45948   68.33428   47.94014
   Pt       51.98453   12.15552   36.60505
   Pt       50.19620   23.79399   30.58243
   Pt       42.42652   25.62731   40.22620
   Pt       30.66319   43.02575   26.68821
   Pt       75.61443   62.67505   36.25570
   Pt       50.22684   70.40314   22.76227
   Pt       48.21243   75.99208   34.26935
   Pt       46.33542   23.71520   34.30605
   Pt       52.35002   50.99889   24.83400
   Pt       53.90130   12.03950   38.34491
   Pt       52.03721   27.57152   63.36761
   Pt       48.27917   76.05879   30.24778
   Pt       57.73874   21.70840   40.20303
   Pt       65.04312   23.41061   69.28495
   Pt       42.52813   33.44246   28.62224
   Pt       46.60738   39.34242   18.96041
   Pt       46.17008   21.65704   55.59901
   Pt       48.22946   12.00339   51.95789
   Pt       54.11019   77.95841   18.95052
   Pt       50.24804   77.85207   61.36086
   Pt       32.97080   48.99677   15.22150
   Pt       42.24360   64.32073   13.24516
   Pt       50.10259   74.21132   18.90563
   Pt       71.23512   48.63802   80.90571
   Pt       60.05231   52.58405   84.54438
   Pt       46.14147   25.59952   86.73063
   Pt       57.83287   29.46232   47.94625
   Pt       55.95631   31.39965   47.94526
   Pt       67.56720   33.66227   19.06861
   Pt       60.01428   50.99064   13.24114
   Pt       50.31702   25.84349   24.67502
   Pt       50.22771   33.42988   44.06677
   Pt       63.83565   71.91699   80.88402
   Pt       44.50206   23.82748   32.48099
   Pt       49.90380   13.84272   63.47503
   Pt       63.69556   52.49014   80.83927
   Pt       59.98199   60.24017   84.59359
   Pt       50.14630   70.18299   18.98038
   Pt       73.66293   53.03410   24.84912
   Pt       51.95203   12.03142   63.49697
   Pt       63.71006   48.68864   88.51997
   Pt       61.40473   27.32165   69.19254
   Pt       78.85345   46.78579   71.23555
   Pt       52.09437   70.24010   17.07837
   Pt       46.15538   21.67434   51.73878
   Pt       30.93623   46.96298   22.77232
   Pt       42.52858   35.40704   22.85222
   Pt       59.61490   27.33607   75.13752
   Pt       48.07847   11.99483   59.69266
   Pt       57.96475   33.41475   36.39251
   Pt       57.98031   37.58381   13.25339
   Pt       48.39261   87.54732   45.86900
   Pt       30.96841   66.25186   26.63033
   Pt       54.44868   35.61352   18.90997
   Pt       65.55630   27.68560   26.84327
   Pt       34.79767   48.96298   17.02426
   Pt       54.12077   46.82097   92.23592
   Pt       44.02406   38.82751   86.65427
   Pt       59.58526   27.38309   59.64400
   Pt       48.11489   23.58783   63.31489
   Pt       50.28284   58.57115   92.15521
   Pt       59.68630   25.87029   19.08849
   Pt       53.80208   15.92591   42.15786
   Pt       81.06388   60.62990   51.82349
   Pt       59.89220   31.45987   44.04957
   Pt       55.83990   27.52398   67.38091
   Pt       55.86257   33.14673   84.75316
   Pt       40.01460   42.48940   86.72366
   Pt       30.81161   54.65494   30.48352
   Pt       40.35969   56.57943   26.57986
   Pt       61.60572   19.84740   30.53603
   Pt       50.15033   21.63420   47.87511
   Pt       48.21395   19.78959   71.27569
   Pt       48.21020   52.53138   80.68515
   Pt       42.60884   35.39415   26.75896
   Pt       56.00233   37.14776   84.71395
   Pt       52.24461   37.19671   92.37479
   Pt       36.72306   48.96891   18.94551
   Pt       50.05353   39.17005   76.82036
   Pt       57.96489   39.08359   72.95874
   Pt       54.38150   39.49955   18.91595
   Pt       52.22186   29.57933   26.69756
   Pt       46.19437   29.38306   74.93277
   Pt       63.53619   35.17346   59.56855
   Pt       46.20922   21.59945   59.49697
   Pt       44.34383   37.35308   19.05993
   Pt       59.54572   19.71988   55.79960
   Pt       34.53038   50.74428   30.47961
   Pt       76.82662   40.81604   75.14534
   Pt       63.57962   37.09642   84.74690
   Pt       73.66771   53.15679   21.00572
   Pt       61.83902   37.24079   44.13390
   Pt       42.60311   47.10236   22.76794
   Pt       46.51281   43.27668   18.92752
   Pt       69.61949   52.94045   17.11555
   Pt       44.39447   41.26316   15.28007
   Pt       40.25776   56.24942   84.46769
   Pt       38.76975   23.80835   30.49318
   Pt       46.28100   29.51204   40.25207
   Pt       59.70041   31.32662   63.41981
   Pt       30.75966   50.72632   30.54656
   Pt       46.44004   33.49478   36.19803
   Pt       69.28109   56.32972   86.58297
   Pt       38.65922   31.55465   18.98219
   Pt       44.64355   29.58748   18.98176
   Pt       28.41251   42.46625   82.88443
   Pt       48.16785   19.75580   63.46084
   Pt       30.92372   52.86610   16.95149
   Pt       36.57616   35.34196   32.49809
   Pt       77.31229   56.74067   55.72438
   Pt       46.30316   13.97361   48.07738
   Pt       48.15297   27.47358   63.35258
   Pt       59.65502   27.46956   51.88755
   Pt       55.69710   12.09425   44.18206
   Pt       48.14575   23.57898   55.66487
   Pt       52.08852   40.94447   92.36657
   Pt       32.82249   48.94408   18.98210
   Pt       52.21864   60.28283   88.36031
   Pt       50.07633   23.60575   57.42720
   Pt       61.91170   58.37391   88.32982
   Pt       75.47870   58.80326   28.68413
   Pt       38.60119   37.31250   17.15760
   Pt       50.05162   31.27586   80.82444
   Pt       53.71016   23.47864   76.98780
   Pt       38.62019   29.55536   36.30797
   Pt       36.47799   48.79243   26.71457
   Pt       52.16442   33.49864   22.85487
   Pt       59.55511   15.96589   51.88591
   Pt       67.89864   50.97884   24.84105
   Pt       44.22365   15.82434   75.18674
   Pt       55.65162   15.95959   44.20684
   Pt       55.64772   15.92605   48.10382
   Pt       63.37678   27.30698   71.19549
   Pt       52.11743   31.55094   40.25250
   Pt       61.76041   29.60199   20.98799
   Pt       36.73560   29.63682   22.78027
   Pt       57.72052   23.65347   38.29584
   Pt       46.35551   27.57482   38.28046
   Pt       73.57846   60.70148   36.35326
   Pt       50.19521   27.59143   38.29665
   Pt       50.29390   33.52312   16.93291
   Pt       50.18084   19.94166   30.52368
   Pt       38.47474   77.47882   80.78291
   Pt       53.93194   33.34691   55.63245
   Pt       57.85347   22.08831   20.85234
   Pt       73.64033   60.82145   28.70376
   Pt       44.26313   19.82398   44.05760
   Pt       44.24625   27.53590   55.62505
   Pt       44.42430   19.90709   36.42732
   Pt       57.81462   27.55589   34.43919
   Pt       69.62358   43.20759   23.00010
   Pt       49.89196   48.60914   86.38571
   Pt       81.10401   52.83787   55.69776
   Pt       63.66484   40.97465   84.60681
   Pt       59.50302   23.48587   59.60560
   Pt       55.61233   11.99024   63.57392
   Pt       46.16529   23.63488   42.15529
   Pt       51.86252   56.18451   92.33175
   Pt       46.48741   47.05160   18.95196
   Pt       38.62372   46.97283   18.95384
   Pt       51.94784   19.74651   44.13580
   Pt       54.04778   27.57922   34.35781
   Pt       69.66630   47.20713   19.11774
   Pt       54.03126   33.58300   17.09736
   Pt       30.21137   36.60775   86.80068
   Pt       40.48881   27.55957   36.36622
   Pt       50.31986   83.84432   28.57015
   Pt       80.86529   40.99469   63.64495
   Pt       53.87264   25.54749   67.21394
   Pt       52.08425   31.40219   55.64430
   Pt       38.44694   56.62022   17.10578
   Pt       44.34555   56.63424   15.09737
   Pt       38.11474   50.08541   88.57293
   Pt       42.57830   74.08110   15.00594
   Pt       34.63336   45.11079   24.71240
   Pt       72.91740   38.84039   77.13580
   Pt       42.37738   21.86596   32.49772
   Pt       42.51369   74.20156   22.80411
   Pt       71.26325   52.48164   80.91369
   Pt       61.93890   41.52331   17.08557
   Pt       59.86356   44.78483   84.58415
   Pt       75.21510   50.65432   71.21793
   Pt       71.25215   40.91939   80.89890
   Pt       57.98190   54.58832   88.27176
   Pt       50.31696   87.52124   51.68825
   Pt       44.64478   41.36569   18.94579
   Pt       36.32985   56.14186   80.88976
   Pt       44.16509   75.48041   84.64333
   Pt       48.10520   23.58153   47.94666
   Pt       44.25830   71.62521   84.63057
   Pt       40.60519   29.51922   26.64919
   Pt       30.58536   50.74423   38.29235
   Pt       53.88025   17.88043   44.13004
   Pt       53.98412   48.80515   94.10392
   Pt       50.05709   17.97997   32.54337
   Pt       63.48732   19.77083   44.12302
   Pt       59.92361   39.21285   51.83728
   Pt       40.45459   19.83173   59.60066
   Pt       42.49689   25.70680   32.47506
   Pt       55.91515   23.64022   51.85359
   Pt       50.29835   31.60133   22.76964
   Pt       55.86424   27.49469   51.80416
   Pt       30.75047   54.63425   38.25404
   Pt       34.82406   56.71525   17.06535
   Pt       48.49580   41.38309   18.96363
   Pt       51.98113   23.57725   59.51652
   Pt       34.73183   54.75302   18.94792
   Pt       63.72807   39.12964   59.58810
   Pt       48.27291   48.97501   15.19523
   Pt       50.07710   25.53176   51.75378
   Pt       53.85759   15.92624   38.31500
   Pt       38.29232   58.19548   84.48533
   Pt       61.93802   27.88512   19.05749
   Pt       52.11090   19.90829   32.59135
   Pt       52.27105   33.60313   18.94891
   Pt       52.03726   27.54284   55.60011
   Pt       57.65053   40.87999   90.40158
   Pt       57.64102   23.43939   61.40817
   Pt       59.66904   19.81066   44.12269
   Pt       51.90775   15.86862   51.92884
   Pt       69.31208   39.15170   38.39633
   Pt       40.23931   64.03196   72.99525
   Pt       59.47005   15.79890   67.42182
   Pt       59.62724   19.88002   36.41238
   Pt       67.80567   47.08698   40.26479
   Pt       57.75853   19.80783   30.52800
   Pt       65.51007   38.90225   88.53431
   Pt       42.49865   54.78081   18.92537
   Pt       46.45312   81.95732   22.76549
   Pt       32.67746   41.11437   26.72827
   Pt       52.21179   33.65281   15.24838
   Pt       40.12695   56.20541   77.06484
   Pt       27.01036   54.60266   22.84362
   Pt       48.50472   45.19525   15.33459
   Pt       33.04878   68.42613   18.84370
   Pt       38.50747   45.04652   13.39493
   Pt       38.62154   64.44707   20.91990
   Pt       30.63479   35.26432   46.01008
   Pt       38.85922   51.00390   18.91835
   Pt       59.84803   37.00194   84.68504
   Pt       59.50182   12.03941   59.59028
   Pt       69.20144   42.85710   84.63413
   Pt       73.55893   56.95960   32.55405
   Pt       58.00407   50.79710   92.13290
   Pt       40.52303   31.44685   32.54169
   Pt       77.10347   48.86719   51.91755
   Pt       40.38542   35.26196   36.49046
   Pt       73.65733   60.81497   32.46364
   Pt       31.01551   48.96308   16.95159
   Pt       73.39915   39.54235   19.10164
   Pt       38.73226   70.28266   18.92648
   Pt       44.49521   27.71878   28.58698
   Pt       36.64271   52.75047   22.75386
   Pt       46.13079   42.87100   80.69022
   Pt       48.00143   60.02973   88.58898
   Pt       44.40379   37.34820   22.92413
   Pt       55.99581   44.93555   88.44247
   Pt       57.78331   23.82223   26.69021
   Pt       55.76715   23.55415   63.45460
   Pt       57.70774   29.34289   59.58163
   Pt       42.58861   48.96361   13.27059
   Pt       61.79177   56.40094   86.42486
   Pt       48.34483   35.37450   40.18341
   Pt       44.25448   23.52461   71.19293
   Pt       77.36302   60.70069   44.10495
   Pt       55.81892   29.44719   84.69108
   Pt       36.73728   33.41912   26.81426
   Pt       53.86914   77.96221   26.55080
   Pt       40.50769   31.36272   40.32759
   Pt       46.52087   27.80493   22.76925
   Pt       59.77826   20.08702   24.89458
   Pt       69.44309   31.52942   30.63429
   Pt       46.07461   66.32088   15.12762
   Pt       46.50707   31.66621   22.81157
   Pt       51.84777   23.53263   75.07515
   Pt       59.99116   48.68940   84.61700
   Pt       46.46478   83.83161   20.85364
   Pt       63.44504   23.35574   71.16283
   Pt       50.07915   17.81600   47.93797
   Pt       65.67214   37.16883   48.03362
   Pt       48.19834   27.51091   78.96270
   Pt       40.18238   71.68616   76.91688
   Pt       61.23604   23.40170   76.99968
   Pt       44.37403   27.44301   67.25065
   Pt       65.77491   45.18145   17.17452
   Pt       32.93207   56.69849   19.03124
   Pt       48.39574   37.40959   22.79373
   Pt       48.17387   15.90148   63.49526
   Pt       65.68251   31.64278   19.04905
   Pt       44.28123   31.19654   78.96239
   Pt       59.73240   83.58382   42.14867
   Pt       61.98226   66.11844   88.30420
   Pt       46.32811   74.09697   38.12970
   Pt       55.99418   44.82159   84.61306
   Pt       52.06793   27.49374   51.80473
   Pt       65.53598   50.49144   84.61505
   Pt       60.09203   41.23744   18.98069
   Pt       42.58873   37.29152   20.91625
   Pt       34.62979   58.50534   38.15345
   Pt       55.78877   20.03943   28.71341
   Pt       54.02885   25.66173   40.20724
   Pt       51.85206   12.02235   48.11128
   Pt       40.69330   72.15836   34.23632
   Pt       53.99183   46.83244   88.42009
   Pt       38.28983   39.13786   38.30962
   Pt       38.65145   58.62174   22.78592
   Pt       38.08528   54.02090   88.58672
   Pt       34.31688   46.39404   88.64058
   Pt       77.51787   64.40866   25.04216
   Pt       55.61188   19.69539   71.27372
   Pt       57.74862   17.93201   32.61897
   Pt       75.21344   50.85333   51.84750
   Pt       30.88786   50.90095   18.90714
   Pt       57.68115   56.38891   94.16747
   Pt       57.59438   13.97771   48.04091
   Pt       44.28715   64.01163   84.59312
   Pt       44.19791   42.72850   78.95693
   Pt       56.19729   33.57526   19.01032
   Pt       59.82696   33.58901   15.20129
   Pt       44.34179   23.58971   75.04208
   Pt       63.66924   31.48284   40.23794
   Pt       77.31539   56.64799   63.40313
   Pt       44.21041   27.46405   71.13852
   Pt       50.00315   27.43144   73.00532
   Pt       52.06359   35.24156   67.18229
   Pt       48.35836   31.52895   36.31231
   Pt       46.18058   29.35843   71.07009
   Pt       50.23767   39.00152   84.58876
   Pt       40.54010   68.23663   18.90465
   Pt       30.94976   58.50431   22.76673
   Pt       51.76277   15.71659   75.13452
   Pt       67.54121   39.06674   59.55520
   Pt       51.85044   48.48485   92.31140
   Pt       63.46824   16.04319   51.87208
   Pt       65.45266   44.75911   90.50080
   Pt       38.61075   54.77031   22.67807
   Pt       52.12436   83.78493   26.40896
   Pt       38.54461   41.07303   17.02813
   Pt       50.38957   41.35460   24.69068
   Pt       61.50581   40.79899   90.35071
   Pt       40.54178   16.05820   40.23524
   Pt       48.22557   31.37053   71.31472
   Pt       63.66394   71.78312   77.06971
   Pt       43.95505   55.88498   92.46567
   Pt       46.35183   54.83119   88.23444
   Pt       50.17106   33.58433   20.86272
   Pt       75.03219   46.79813   71.23091
   Pt       81.13070   56.73017   55.72548
   Pt       38.64959   25.72131   32.51335
   Pt       67.46820   35.24684   48.01060
   Pt       38.61507   56.65588   20.86903
   Pt       40.09208   67.77474   76.97546
   Pt       59.73578   31.28500   55.77865
   Pt       44.29175   15.82621   71.24070
   Pt       72.87287   31.10926   73.11277
   Pt       63.81890   54.95452   13.35818
   Pt       50.57867   52.86087   17.09369
   Pt       40.54764   27.56144   40.21944
   Pt       50.08539   25.58103   67.18259
   Pt       48.16674   23.59586   51.79475
   Pt       59.58637   23.60774   55.75699
   Pt       34.91793   70.24397   18.91573
   Pt       55.85147   16.07996   32.55039
   Pt       63.38034   15.89848   59.64302
   Pt       44.38324   19.92699   32.50787
   Pt       38.73163   27.60395   26.75252
   Pt       55.88637   31.37304   63.40681
   Pt       54.13941   50.73334   88.26095
   Pt       53.82734   21.57905   63.33650
   Pt       36.21846   60.05068   76.98187
   Pt       38.70843   35.44280   26.68570
   Pt       67.35486   44.68665   88.58211
   Pt       57.56270   27.38633   80.80276
   Pt       59.55181   19.69608   48.13195
   Pt       67.65983   41.43934   30.56573
   Pt       32.80302   52.85505   18.92303
   Pt       42.24225   71.80947   78.81925
   Pt       48.16474   31.34388   59.53365
   Pt       54.30656   29.59480   28.61830
   Pt       61.74027   33.62257   13.30601
   Pt       71.43432   45.32017   19.16459
   Pt       57.76427   23.50906   53.69376
   Pt       48.28644   54.75938   32.44620
   Pt       55.88590   31.39656   40.22998
   Pt       78.95828   50.63564   71.33799
   Pt       44.34314   15.95298   63.52255
   Pt       67.76452   68.21446   73.09341
   Pt       57.58184   29.31429   78.90649
   Pt       42.43157   60.50602   13.12397
   Pt       48.26832   48.84279   19.06531
   Pt       50.21315   27.57824   34.38304
   Pt       80.87233   40.95052   67.46376
   Pt       40.53985   48.94799   22.81045
   Pt       67.41303   48.67956   88.49234
   Pt       60.22926   37.65544   22.77522
   Pt       34.60783   41.20245   28.57738
   Pt       51.91442   19.70270   75.08579
   Pt       50.00009   21.68280   74.99372
   Pt       65.84768   49.15111   32.44798
   Pt       50.09833   17.81528   71.23235
   Pt       55.61226   29.32191   80.88934
   Pt       61.57199   21.66611   44.07492
   Pt       50.21436   23.89721   26.71220
   Pt       55.74346   16.04390   36.43281
   Pt       42.38715   49.00229   20.83937
   Pt       50.12196   75.64559   78.82832
   Pt       50.04247   21.66134   51.80346
   Pt       50.00178   66.31293   19.02839
   Pt       36.88431   83.75412   38.18199
   Pt       53.95220   25.55820   63.34945
   Pt       42.56419   33.47837   32.49838
   Pt       44.59111   45.20936   15.30925
   Pt       50.17479   35.27851   84.49360
   Pt       59.76223   27.58713   55.98747
   Pt       56.10271   33.62177   22.82229
   Pt       52.23462   48.85557   88.42878
   Pt       75.22693   46.97263   59.62696
   Pt       46.23894   54.64516   15.13321
   Pt       54.04704   37.27296   55.66582
   Pt       38.40275   43.09572   38.27105
   Pt       48.05966   15.85214   75.18135
   Pt       63.62894   44.71583   88.58760
   Pt       77.46847   72.17682   51.90714
   Pt       55.84983   31.34435   55.69368
   Pt       42.38050   17.97680   40.25357
   Pt       36.44254   37.18465   49.90203
   Pt       50.41542   35.41862   38.25772
   Pt       59.81501   35.28077   59.48804
   Pt       71.56142   45.22071   26.78937
   Pt       46.22651   17.91842   36.42291
   Pt       40.65054   48.97515   15.19766
   Pt       40.29720   27.45107   63.40038
   Pt       42.37795   17.82216   47.99412
   Pt       57.65250   21.63472   47.94228
   Pt       63.22504   23.40956   78.91858
   Pt       32.79555   35.26729   32.56439
   Pt       42.48555   58.62799   30.48833
   Pt       26.90358   43.11295   26.60759
   Pt       32.90013   60.59789   15.16049
   Pt       65.34902   48.63102   86.51534
   Pt       65.38008   75.61991   75.07283
   Pt       69.50092   54.46544   84.73527
   Pt       53.95812   23.67766   34.48622
   Pt       63.56183   31.34852   51.78405
   Pt       61.79814   37.21660   59.57992
   Pt       48.08243   12.12509   40.37883
   Pt       50.02022   19.72818   45.93942
   Pt       61.82225   39.20876   30.66093
   Pt       63.39441   19.69687   63.47974
   Pt       38.46374   64.20926   47.94944
   Pt       52.41326   41.36836   22.87593
   Pt       67.58033   39.13240   55.65410
   Pt       71.52236   33.81699   19.19973
   Pt       69.78004   66.37143   34.57295
   Pt       80.86098   44.70067   75.18525
   Pt       53.68678   14.00601   40.31336
   Pt       63.53364   31.37979   59.54941
   Pt       32.54692   33.24498   38.38136
   Pt       30.90192   56.64962   24.72454
   Pt       60.00002   56.58757   92.12822
   Pt       40.65537   19.88701   43.94056
   Pt       34.26301   54.09319   84.68647
   Pt       53.99317   77.79503   61.37006
   Pt       71.50020   50.96443   43.75559
   Pt       61.63475   44.71816   86.47711
   Pt       81.15448   60.66483   48.00204
   Pt       57.71531   19.77076   45.96690
   Pt       67.40727   44.73133   80.82892
   Pt       67.33549   37.05638   73.14207
   Pt       60.18614   43.12036   40.25296
   Pt       50.00561   27.54684   84.74547
   Pt       30.76655   60.39495   32.48419
   Pt       52.12651   23.71710   36.34844
   Pt       32.79501   52.75459   22.87153
   Pt       32.82313   37.25520   22.89037
   Pt       26.98285   50.82009   30.54728
   Pt       44.33085   39.19435   44.01751
   Pt       34.72901   60.50938   17.04642
   Pt       75.35647   35.40954   40.37848
   Pt       61.64076   37.06486   71.10043
   Pt       44.18321   63.88763   88.51610
   Pt       53.99371   42.80232   73.00480
   Pt       48.30853   31.49140   40.23750
   Pt       44.19409   19.82297   47.91179
   Pt       44.02032   56.23975   73.09047
   Pt       63.44409   27.46280   59.62121
   Pt       50.29022   27.60329   26.72420
   Pt       69.54779   58.34665   80.76721
   Pt       48.37913   83.83717   38.06628
   Pt       42.45669   66.36535   34.28459
   Pt       53.98751   77.96454   15.23760
   Pt       34.62933   45.10656   20.86322
   Pt       67.84209   43.49198   13.31272
   Pt       36.42006   79.28099   80.81481
   Pt       56.02392   27.52851   40.26240
   Pt       46.27830   23.65400   38.27100
   Pt       48.46448   29.61889   26.69099
   Pt       61.90422   54.49832   84.59998
   Pt       50.13692   42.91216   88.31883
   Pt       46.41403   23.78429   30.54228
   Pt       46.23375   17.85656   55.66108
   Pt       52.21674   40.98770   88.46554
   Pt       79.24304   62.48116   59.60146
   Pt       59.62622   19.90633   28.70441
   Pt       69.36633   35.27504   30.75841
   Pt       38.77273   74.34295   34.32251
   Pt       52.04058   16.09757   28.71601
   Pt       44.11274   56.25340   69.23205
   Pt       48.19837   27.45834   51.83437
   Pt       61.83082   37.30063   47.97116
   Pt       61.77477   46.65623   84.52235
   Pt       46.47096   54.81676   30.53435
   Pt       51.89417   29.32317   80.77552
   Pt       81.17016   64.45951   51.91962
   Pt       63.43688   64.06019   80.91477
   Pt       63.82154   52.54977   88.50827
   Pt       40.38956   54.56800   36.32350
   Pt       55.87363   27.56984   55.70526
   Pt       50.41842   39.36381   18.91347
   Pt       59.49748   23.50650   67.37235
   Pt       57.56538   12.00664   49.97343
   Pt       30.55130   35.27078   38.28493
   Pt       67.44959   31.39040   51.82877
   Pt       80.92983   50.67102   65.46366
   Pt       48.07783   56.20086   92.25976
   Pt       54.12989   39.06471   76.83547
   Pt       48.23791   46.98002   32.44046
   Pt       75.21316   39.23349   36.53830
   Pt       63.49151   23.69497   44.11200
   Pt       57.60346   15.86996   42.22681
   Pt       46.39328   77.93837   45.89550
   Pt       38.61339   35.42841   34.52018
   Pt       50.52474   54.87525   18.97440
   Pt       46.34317   70.29762   18.99680
   Pt       46.40873   56.68131   13.16357
   Pt       44.39417   52.73181   15.16274
   Pt       71.05873   37.03192   80.82519
   Pt       54.24840   50.96845   15.24300
   Pt       38.29407   69.70640   80.84204
   Pt       61.44515   12.03153   53.71137
   Pt       34.85827   35.38984   22.83333
   Pt       53.93668   62.62285   19.02999
   Pt       52.02018   31.38848   63.38675
   Pt       46.12242   23.54625   49.90473
   Pt       53.92927   66.40234   19.09553
   Pt       46.27536   78.06211   22.77529
   Pt       65.66159   37.15535   51.81051
   Pt       51.92252   19.76661   59.59108
   Pt       50.07100   15.98350   38.32573
   Pt       59.88842   29.75819   22.92247
   Pt       69.84275   64.59132   32.43926
   Pt       50.16303   21.86892   32.51926
   Pt       42.54452   74.13345   26.66832
   Pt       42.55877   31.46868   26.73565
   Pt       40.22139   75.36040   84.67413
   Pt       44.19439   71.86486   69.19943
   Pt       77.31602   64.42214   51.87318
   Pt       44.32768   87.32952   73.05162
   Pt       57.99393   25.88441   17.05741
   Pt       40.44962   12.01982   55.78275
   Pt       40.74743   83.82590   34.22927
   Pt       57.87814   23.67666   30.57527
   Pt       38.46786   64.18429   51.75670
   Pt       68.98603   67.80792   79.19518
   Pt       59.55888   12.09054   51.85335
   Pt       36.62015   37.23399   26.69188
   Pt       44.41787   15.96869   59.70676
   Pt       50.05190   13.89131   48.07256
   Pt       42.20707   38.91949   88.53209
   Pt       50.04478   21.65550   59.53167
   Pt       48.28541   87.62680   26.48517
   Pt       48.13985   72.20623   15.07385
   Pt       58.09873   41.37841   20.93486
   Pt       48.32720   52.81341   18.97621
   Pt       44.11393   60.40584   38.17560
   Pt       58.06579   42.86528   88.46912
   Pt       71.36170   60.24810   84.67773
   Pt       57.57818   31.21028   73.03139
   Pt       42.56122   43.21693   15.22267
   Pt       56.24130   56.45167   84.52735
   Pt       65.03515   27.22377   73.15497
   Pt       52.01825   23.60775   51.81685
   Pt       44.24070   56.64402   18.91315
   Pt       44.29525   71.88761   73.04768
   Pt       53.87991   33.22705   67.23160
   Pt       32.70314   56.55811   30.47728
   Pt       44.21347   71.63171   80.88898
   Pt       77.64021   68.46707   28.79575
   Pt       50.13375   19.91914   26.72165
   Pt       46.23067   29.50154   44.05136
   Pt       50.33910   25.83405   20.77042
   Pt       55.86753   31.34532   51.83515
   Pt       84.85546   60.65780   48.06865
   Pt       65.58992   40.95905   67.32893
   Pt       44.62836   83.73327   45.85477
   Pt       42.50043   18.03496   36.29434
   Pt       50.20734   23.72615   34.42870
   Pt       46.16001   19.74738   80.82459
   Pt       69.75901   56.87887   32.50139
   Pt       75.08610   39.04959   67.33535
   Pt       28.85221   37.26369   22.78707
   Pt       73.72721   64.74695   28.64206
   Pt       48.36983   37.46480   18.91480
   Pt       61.91677   60.19427   86.40788
   Pt       53.94881   25.57612   59.51601
   Pt       56.28950   41.20281   26.70983
   Pt       40.45306   20.01136   32.47850
   Pt       46.16432   64.22525   74.87977
   Pt       52.15901   33.19685   88.53758
   Pt       42.50260   25.72734   43.98165
   Pt       75.08871   39.15092   59.63561
   Pt       42.37125   62.54725   22.63570
   Pt       46.09799   29.41474   55.62334
   Pt       73.39286   56.67572   59.53078
   Pt       45.98663   69.73916   76.90825
   Pt       63.44333   23.54038   59.62398
   Pt       46.33468   43.12757   22.76223
   Pt       81.00151   48.81421   59.65029
   Pt       52.08296   44.87210   88.41804
   Pt       34.84640   43.15289   15.15478
   Pt       50.18565   77.96316   34.30520
   Pt       57.83280   31.32177   84.69698
   Pt       71.80857   55.14120   24.78788
   Pt       76.81050   38.81770   77.17677
   Pt       46.31214   21.86214   36.32760
   Pt       30.84246   52.77340   32.40591
   Pt       38.64335   64.32175   32.43862
   Pt       59.83544   31.36546   51.83398
   Pt       29.04528   56.59083   34.36152
   Pt       65.64733   37.19278   44.14615
   Pt       75.54842   66.26292   47.98385
   Pt       48.47073   79.98694   22.62820
   Pt       48.24147   76.05010   18.67234
   Pt       67.48037   56.41569   88.47175
   Pt       47.99204   27.48547   86.71000
   Pt       44.01767   60.07320   84.73481
   Pt       42.56700   39.33684   22.80090
   Pt       52.25055   29.69631   30.42004
   Pt       44.34174   31.42722   32.47552
   Pt       39.97282   51.98937   88.53731
   Pt       36.72944   41.17118   18.97080
   Pt       53.83644   27.44569   45.95276
   Pt       81.12463   64.46006   48.04029
   Pt       38.61790   35.37169   38.42870
   Pt       38.61869   43.16555   18.97301
   Pt       79.14346   54.60771   67.44592
   Pt       59.78288   31.40368   47.93149
   Pt       38.73005   41.26958   20.92962
   Pt       57.62689   21.58905   59.54247
   Pt       59.98772   64.12321   84.50608
   Pt       69.73290   56.78556   24.80377
   Pt       42.70413   78.12565   26.58539
   Pt       81.12588   68.36231   59.50178
   Pt       36.65688   23.70428   44.04158
   Pt       36.65946   31.48794   32.45254
   Pt       28.36373   46.41135   82.86304
   Pt       44.28912   19.75912   71.20903
   Pt       38.49030   29.50541   32.54329
   Pt       52.34127   41.50985   15.08077
   Pt       63.56691   27.64168   36.46948
   Pt       67.57288   56.44229   84.69409
   Pt       71.28770   52.43281   84.69863
   Pt       63.69590   56.43329   88.54078
   Pt       54.35465   41.22200   24.85810
   Pt       53.91863   42.92723   88.44041
   Pt       50.20980   74.14289   42.02157
   Pt       44.22289   19.76757   67.28489
   Pt       53.83201   25.40353   71.16247
   Pt       36.74697   72.16217   18.81878
   Pt       57.78857   37.00651   86.47935
   Pt       77.32217   68.10011   67.32998
   Pt       30.67353   31.45456   26.73335
   Pt       75.51597   51.21532   24.87007
   Pt       59.57190   31.23457   71.16916
   Pt       49.95263   17.76125   51.86803
   Pt       57.63889   12.00121   46.01980
   Pt       59.96363   35.29630   40.21164
   Pt       65.47852   40.92098   86.49838
   Pt       59.58375   19.72592   63.51404
   Pt       73.47257   52.65606   63.38808
   Pt       69.31832   27.63646   30.74181
   Pt       61.44316   13.90797   59.56798
   Pt       53.99231   21.75414   40.18660
   Pt       69.61524   43.24106   19.13862
   Pt       52.08547   83.58432   61.48489
   Pt       30.57859   33.38109   28.73504
   Pt       67.47732   29.69011   26.87369
   Pt       30.99961   56.73462   17.03208
   Pt       55.59795   15.82279   55.83791
   Pt       59.45495   23.48306   71.23802
   Pt       55.73372   19.69929   63.44735
   Pt       29.05249   56.60645   30.46562
   Pt       52.32826   62.53462   13.18906
   Pt       61.47316   25.35698   78.87736
   Pt       52.03283   23.65190   40.23422
   Pt       52.07981   35.33859   51.76005
   Pt       54.15702   42.93914   80.68381
   Pt       40.51838   19.83352   51.78448
   Pt       52.11867   60.39439   80.77434
   Pt       59.59786   27.47196   71.18513
   Pt       50.05734   42.85100   92.37183
   Pt       53.98138   23.85623   26.70920
   Pt       63.81582   35.61263   13.13609
   Pt       34.04002   40.43065   86.85583
   Pt       77.08247   52.58463   71.19888
   Pt       50.16658   27.50520   42.12259
   Pt       34.77605   17.86050   48.06146
   Pt       55.62291   15.84084   59.67521
   Pt       61.44916   23.53875   46.00301
   Pt       50.21743   46.79062   80.57418
   Pt       24.80119   48.71366   26.87312
   Pt       73.69184   49.15679   21.07506
   Pt       48.47952   91.37595   53.54510
   Pt       52.34745   66.39982   13.13252
   Pt       69.57107   43.17065   34.53448
   Pt       50.10100   31.33180   88.58854
   Pt       67.40550   31.30604   59.59223
   Pt       32.50619   44.90303   26.74304
   Pt       58.00039   50.78555   88.34439
   Pt       42.40125   62.50047   18.89759
   Pt       34.63335   35.35305   30.59618
   Pt       48.25478   76.01113   41.98610
   Pt       55.72350   83.51779   61.50209
   Pt       44.24358   42.79788   75.17021
   Pt       42.39855   48.91820   17.11077
   Pt       26.77414   61.75128   85.07162
   Pt       61.31532   27.15376   80.86501
   Pt       59.98263   37.37077   26.71943
   Pt       44.02283   46.58642   71.13361
   Pt       59.59083   19.86777   40.20889
   Pt       67.33440   31.32823   63.34738
   Pt       40.59912   75.95083   42.10390
   Pt       57.83639   38.92059   76.91779
   Pt       44.43335   12.14656   36.48901
   Pt       46.14409   73.88894   69.16564
   Pt       77.00917   50.59570   77.09912
   Pt       81.05970   68.42077   51.73317
   Pt       71.54748   45.17616   30.67624
   Pt       40.58418   41.23082   22.87852
   Pt       54.15066   64.51402   17.12412
   Pt       60.01155   47.18630   17.09960
   Pt       65.53522   25.78013   20.96148
   Pt       26.81358   50.70903   38.30976
   Pt       78.92756   42.95727   67.47227
   Pt       65.68058   31.60708   22.94964
   Pt       50.23974   77.99485   26.64026
   Pt       73.35928   39.35751   26.97028
   Pt       44.21343   19.76731   82.81837
   Pt       44.59447   29.66868   22.85152
   Pt       49.92915   40.99026   90.31053
   Pt       75.51853   58.80903   32.57010
   Pt       71.23275   35.13985   63.44651
   Pt       46.22992   33.53050   20.83537
   Pt       67.37564   23.78873   55.55396
   Pt       55.77263   23.56835   67.27577
   Pt       54.06017   21.88366   24.83187
   Pt       38.64829   68.20128   36.34912
   Pt       44.25245   56.45534   84.52527
   Pt       49.82249   31.24136   84.56370
   Pt       32.74779   52.83622   15.19700
   Pt       63.60873   31.37985   44.08464
   Pt       42.40132   21.75782   44.00711
   Pt       36.41384   60.37979   14.93165
   Pt       48.22683   27.48015   47.98074
   Pt       47.99789   59.97805   92.37331
   Pt       34.41233   43.00235   42.11212
   Pt       42.51543   70.31869   30.38365
   Pt       61.99114   45.20712   24.89309
   Pt       50.33979   35.42904   30.57951
   Pt       65.78647   49.11352   17.12989
   Pt       62.02118   45.58731   17.12037
   Pt       49.97136   19.66060   61.40817
   Pt       57.67812   25.49549   47.89436
   Pt       34.66709   52.71373   32.43325
   Pt       40.36107   12.04742   51.86540
   Pt       73.22469   35.43645   30.83399
   Pt       63.82847   37.31797   34.43252
   Pt       50.46915   33.49696   24.74143
   Pt       36.37627   57.86116   90.58842
   Pt       42.63876   29.56343   24.79403
   Pt       58.03770   31.62605   19.06837
   Pt       71.28616   35.24653   48.04419
   Pt       42.40770   54.72221   34.32242
   Pt       54.18397   31.62085   30.48142
   Pt       46.35389   25.74266   28.56058
   Pt       63.68231   40.92079   73.10567
   Pt       67.46530   52.49911   88.54106
   Pt       42.18944   69.80087   80.71890
   Pt       44.36602   23.64951   51.74321
   Pt       75.11980   56.38491   80.98234
   Pt       36.43061   64.05543   76.85699
   Pt       38.67811   39.27379   26.62179
   Pt       54.14279   81.82888   19.01517
   Pt       63.73199   35.30744   47.98280
   Pt       46.26330   25.60934   51.77978
   Pt       50.33285   31.66899   19.00379
   Pt       51.99603   23.63581   67.20625
   Pt       57.66128   31.25000   76.92454
   Pt       50.05105   19.81757   42.07325
   Pt       48.08100   42.80852   78.89834
   Pt       55.98846   60.30303   84.63384
   Pt       54.29870   41.44773   20.84372
   Pt       40.41409   56.57660   30.46395
   Pt       36.59993   27.44452   47.98801
   Pt       53.78876   62.10366   92.35129
   Pt       56.10080   29.62162   26.65503
   Pt       50.12450   76.01129   17.02022
   Pt       71.36729   43.06836   55.61893
   Pt       52.28841   45.12998   15.22591
   Pt       81.14619   64.59332   59.51355
   Pt       44.28569   75.65636   73.09093
   Pt       67.32871   40.98607   84.73083
   Pt       57.39648   15.76355   77.09211
   Pt       46.17017   31.25720   80.71145
   Pt       46.39870   54.79136   34.33037
   Pt       53.98460   39.06200   92.30511
   Pt       46.47327   45.04892   36.29031
   Pt       75.33104   47.01198   40.34235
   Pt       54.06928   38.98241   80.74663
   Pt       38.72286   54.79287   18.91404
   Pt       54.11483   31.43287   38.33453
   Pt       69.12041   19.66953   69.26547
   Pt       46.30514   17.81320   51.83443
   Pt       59.68973   23.74399   40.43260
   Pt       65.82350   49.00257   28.72968
   Pt       77.25510   72.13864   63.40811
   Pt       73.14437   40.94942   71.18277
   Pt       50.10562   23.65013   42.08409
   Pt       38.44022   54.65070   30.43225
   Pt       38.62120   66.32583   30.45775
   Pt       48.15861   19.92840   28.69125
   Pt       38.64220   60.59850   13.19658
   Pt       40.54896   56.67605   18.89217
   Pt       46.31415   39.27356   30.51019
   Pt       52.17918   25.83745   22.79423
   Pt       56.32522   41.48524   18.87122
   Pt       54.02050   74.15924   30.40345
   Pt       73.12769   35.10029   61.52950
   Pt       26.81543   37.28653   28.60310
   Pt       58.14287   58.42450   88.28201
   Pt       44.07886   46.62880   78.98505
   Pt       50.14354   25.63755   55.61744
   Pt       40.53127   52.87284   15.09989
   Pt       57.63299   29.36308   82.74958
   Pt       38.82411   35.52782   22.68002
   Pt       67.31936   27.53577   44.09031
   Pt       71.76787   66.39934   36.36189
   Pt       53.93337   77.93566   30.51487
   Pt       48.48834   56.69425   11.30153
   Pt       69.28018   31.16686   77.01820
   Pt       38.76421   74.22416   18.94047
   Pt       27.08051   54.68586   26.62311
   Pt       59.92337   33.65031   22.89421
   Pt       79.00550   50.67297   67.41621
   Pt       40.45589   75.99836   14.99788
   Pt       46.11897   15.91851   42.16256
   Pt       79.21997   66.31199   55.71240
   Pt       34.71158   41.19985   20.87945
   Pt       40.74582   79.94877   18.87204
   Pt       55.99890   37.08927   92.41874
   Pt       50.12516   29.52031   47.95625
   Pt       46.25630   42.96234   84.57736
   Pt       69.51251   41.21131   44.15308
   Pt       54.01804   77.80395   65.26195
   Pt       46.54380   43.16612   46.02593
   Pt       84.54576   42.86502   65.53748
   Pt       42.03455   65.88348   76.87629
   Pt       52.28573   37.36405   26.70876
   Pt       77.41038   64.35695   48.04365
   Pt       28.77903   41.10310   26.77000
   Pt       53.98024   87.52861   51.68778
   Pt       73.62157   56.88306   28.68401
   Pt       36.18170   30.97783   71.22347
   Pt       53.75410   17.72613   55.71223
   Pt       32.82246   60.52599   18.93190
   Pt       46.38151   81.85289   42.03509
   Pt       32.27149   50.32262   82.88543
   Pt       50.06164   45.08288   13.35112
   Pt       53.80617   21.62627   71.10129
   Pt       69.70944   56.68285   59.46608
   Pt       63.60346   25.73001   30.56602
   Pt       46.33313   60.47527   13.17114
   Pt       75.52233   62.65102   32.50498
   Pt       44.55635   47.01917   40.12692
   Pt       56.19719   33.53087   26.67556
   Pt       55.87632   35.11408   71.15494
   Pt       54.21142   54.59238   84.40999
   Pt       51.99826   27.52841   67.27606
   Pt       36.64103   64.36628   15.12451
   Pt       65.83170   47.14353   19.09931
   Pt       43.91036   60.12505   73.16224
   Pt       65.66057   35.67984   19.06556
   Pt       40.51325   72.09014   30.48568
   Pt       62.08471   49.13653   28.68412
   Pt       54.18714   54.73995   15.19668
   Pt       30.86434   48.89377   20.94641
   Pt       34.84051   64.45924   13.11270
   Pt       34.49711   46.95177   30.46824
   Pt       38.73698   45.11205   20.85346
   Pt       75.47980   62.52737   40.24298
   Pt       55.58473   15.74932   67.54955
   Pt       65.32721   79.57372   71.25625
   Pt       36.40621   44.95519   30.61282
   Pt       27.00016   69.74696   77.03060
   Pt       46.09168   65.84067   88.48898
   Pt       59.90980   50.91313   17.11975
   Pt       77.55201   56.88892   24.93707
   Pt       38.47217   52.77909   20.81707
   Pt       57.88943   66.37626   18.94901
   Pt       52.15979   60.27045   92.22502
   Pt       48.12113   27.43775   75.00786
   Pt       46.28275   25.67529   36.30383
   Pt       40.37258   54.64685   32.40430
   Pt       32.26906   38.78412   79.06276
   Pt       38.60928   37.28761   28.65515
   Pt       42.53489   41.27580   24.74362
   Pt       50.06365   21.62413   63.37709
   Pt       40.49391   64.41441   30.36149
   Pt       50.25598   62.63471   22.71176
   Pt       47.99849   72.04195   26.55421
   Pt       42.33472   73.66575   80.75237
   Pt       57.77008   35.05012   80.74528
   Pt       50.21934   77.91864   53.64392
   Pt       55.69401   75.60829   73.05756
   Pt       71.51011   47.12397   40.23604
   Pt       61.92690   33.63987   17.09383
   Pt       38.54899   64.41641   17.07852
   Pt       46.28237   29.50505   36.35406
   Pt       42.79854   50.98144   14.97105
   Pt       42.45677   62.50558   15.01662
   Pt       50.25002   56.74069   17.12311
   Pt       40.48232   52.84020   22.78532
   Pt       63.25112   15.75384   71.27317
   Pt       69.20860   40.93280   71.20089
   Pt       67.39758   16.06251   40.28313
   Pt       36.79439   64.40308   22.80023
   Pt       34.35545   61.73350   84.79283
   Pt       63.37437   19.68671   71.28756
   Pt       52.15220   50.80824   32.46909
   Pt       31.08199   50.96146   22.78456
   Pt       48.32431   87.66286   30.28338
   Pt       36.69732   27.63865   28.67002
   Pt       26.79093   37.32882   24.63617
   Pt       67.80060   51.01974   20.95923
   Pt       79.19030   54.75400   51.94133
   Pt       44.16597   64.34318   45.81075
   Pt       46.46760   45.10882   20.90433
   Pt       52.03905   33.20795   84.65644
   Pt       65.53728   33.40164   44.18214
   Pt       46.36371   74.15592   18.94220
   Pt       69.57271   45.08004   36.48890
   Pt       52.07178   23.64593   44.04017
   Pt       59.77786   35.28528   44.10919
   Pt       40.32581   44.96258   26.64978
   Pt       50.25896   54.59009   88.22466
   Pt       40.53177   27.56612   32.59006
   Pt       40.23212   64.04573   69.26400
   Pt       44.12681   11.92163   55.85015
   Pt       46.18079   23.62537   45.93527
   Pt       40.54578   52.83688   18.98183
   Pt       51.98419   75.92793   42.09033
   Pt       61.29587   23.44541   57.64617
   Pt       44.40757   27.54988   63.36549
   Pt       46.81047   54.79443   26.64675
   Pt       48.34243   27.65256   36.37698
   Pt       40.56094   31.51119   28.67526
   Pt       65.50957   23.89578   22.94431
   Pt       27.09834   66.35302   22.82145
   Pt       67.40152   56.30925   77.03831
   Pt       40.43602   79.62242   73.11836
   Pt       69.13041   27.42055   53.74178
   Pt       61.27699   23.45808   61.54052
   Pt       65.43515   27.50686   42.15787
   Pt       81.11457   60.57606   59.56002
   Pt       49.82647   15.83383   80.89061
   Pt       28.37513   42.52675   75.11727
   Pt       48.20413   79.77665   45.82243
   Pt       31.00315   60.57049   17.01278
   Pt       69.79511   56.94392   28.71260
   Pt       36.39277   63.83475   80.89379
   Pt       61.74338   21.89047   28.64277
   Pt       67.75057   45.21729   26.82009
   Pt       50.07713   16.02524   30.63241
   Pt       50.39160   35.48305   22.81850
   Pt       34.69967   33.38535   28.66728
   Pt       67.56611   64.09295   80.78325
   Pt       42.52752   37.37882   28.59715
   Pt       34.69550   73.71842   80.77174
   Pt       69.89362   60.99487   24.71233
   Pt       48.15395   75.78585   69.21449
   Pt       73.38350   45.07336   47.97002
   Pt       53.93034   21.64800   47.94655
   Pt       50.09771   87.41481   63.35331
   Pt       63.71019   25.85077   19.08066
   Pt       61.29664   21.50445   75.00681
   Pt       54.12266   23.77071   30.53859
   Pt       67.67713   45.18147   22.98859
   Pt       77.06190   40.96494   67.38681
   Pt       44.16528   67.82478   72.98177
   Pt       63.75333   60.28813   80.76551
   Pt       53.93583   62.63443   15.21935
   Pt       49.92127   13.89468   75.13852
   Pt       54.31989   66.34835   80.58227
   Pt       46.24007   17.80944   59.59058
   Pt       38.26463   63.85454   86.62768
   Pt       63.40745   19.69814   55.71611
   Pt       69.10529   15.90884   61.46706
   Pt       50.45946   35.72887   18.91754
   Pt       38.73702   50.95649   15.13575
   Pt       36.58424   56.58593   22.77255
   Pt       36.43856   41.07350   30.55093
   Pt       26.73233   52.60395   40.22743
   Pt       56.14613   52.58292   80.72332
   Pt       50.31744   54.85942   22.81111
   Pt       67.74701   58.72668   28.69264
   Pt       36.08196   30.96857   75.15047
   Pt       46.22434   64.37633   13.20500
   Pt       53.82862   17.93664   40.29067
   Pt       80.89189   42.96912   57.81587
   Pt       65.53328   46.71117   69.28317
   Pt       64.04441   51.00030   28.67831
   Pt       48.11260   23.39961   71.20632
   Pt       46.27973   75.64432   78.86753
   Pt       36.11405   46.50868   78.94697
   Pt       53.73822   25.35875   78.91917
   Pt       46.16251   14.07237   36.37326
   Pt       48.05481   56.43889   84.49298
   Pt       34.65050   69.78355   84.77043
   Pt       65.63420   27.75214   23.01493
   Pt       46.29795   27.53683   45.97683
   Pt       48.28905   23.88917   24.82204
   Pt       44.12919   38.97282   82.79211
   Pt       60.05113   37.65926   18.99367
   Pt       42.54221   79.65743   71.13826
   Pt       42.51098   52.79886   17.02932
   Pt       34.75297   58.49579   42.08319
   Pt       44.31315   79.50937   80.77756
   Pt       53.81934   17.84585   47.94183
   Pt       58.26992   49.09740   28.64445
   Pt       72.88039   17.85851   51.79134
   Pt       55.89916   31.39970   44.07584
   Pt       73.38806   57.01338   51.74702
   Pt       80.95403   48.89038   55.80680
   Pt       73.23513   41.28802   36.49140
   Pt       38.71184   27.62815   38.36179
   Pt       74.94407   35.04728   71.20065
   Pt       53.98646   29.44758   55.64479
   Pt       54.37011   47.13278   19.03007
   Pt       34.83044   52.82451   20.86663
   Pt       65.76619   35.46344   26.85000
   Pt       61.33361   19.64286   49.93137
   Pt       36.53299   33.27440   34.53639
   Pt       40.52591   68.21165   38.11555
   Pt       46.11912   33.23339   71.05334
   Pt       61.80461   42.87414   84.54397
   Pt       55.71273   11.95162   59.74322
   Pt       42.57016   35.42363   42.14267
   Pt       36.90598   83.80843   30.33949
   Pt       38.09101   48.13978   86.75500
   Pt       42.02936   50.23536   92.30223
   Pt       40.50471   19.79261   47.98163
   Pt       71.24354   44.70814   77.03282
   Pt       28.98682   52.80549   18.81952
   Pt       27.09741   52.86362   17.01682
   Pt       59.43726   11.95638   63.49501
   Pt       50.19602   29.51719   44.08019
   Pt       42.53365   81.77919   76.71940
   Pt       53.97422   74.11439   38.20867
   Pt       50.20491   19.79040   38.31570
   Pt       63.83378   47.33241   17.12075
   Pt       61.89960   56.72215   20.93910
   Pt       42.33751   71.89648   71.01951
   Pt       34.29231   48.43041   82.77503
   Pt       47.92175   23.52622   82.85224
   Pt       52.22425   29.66674   19.02523
   Pt       30.43463   48.31267   82.88220
   Pt       71.58021   54.95729   32.59298
   Pt       51.89690   67.92514   80.91956
   Pt       40.47292   72.20854   14.94220
   Pt       32.60953   41.11032   30.53121
   Pt       44.02620   50.69921   47.79347
   Pt       63.67097   25.81129   26.75712
   Pt       46.13825   31.32777   84.62046
   Pt       46.34793   50.69396   72.94905
   Pt       61.69578   25.72829   32.50947
   Pt       61.41570   15.81132   57.63250
   Pt       71.39042   45.10225   34.52856
   Pt       57.60887   21.59288   63.39588
   Pt       56.21639   46.84739   59.51202
   Pt       76.94255   40.95582   71.25584
   Pt       48.31338   79.97028   30.42492
   Pt       36.46155   56.49120   34.34284
   Pt       42.29410   21.67788   47.91471
   Pt       65.19747   31.22755   65.29641
   Pt       36.79096   37.28685   22.80545
   Pt       30.58574   31.32846   46.14223
   Pt       63.63273   52.56107   92.25585
   Pt       42.10515   60.24991   71.03766
   Pt       52.03223   31.39919   51.85345
   Pt       82.75812   42.82860   71.28404
   Pt       34.69427   47.01449   26.66438
   Pt       31.08746   60.48709   24.70121
   Pt       80.97416   48.78093   63.54421
   Pt       44.16947   41.02167   38.34255
   Pt       54.08153   42.87006   76.86688
   Pt       60.00883   60.33389   92.07781
   Pt       71.13966   35.09514   55.79467
   Pt       67.46530   39.23822   36.44270
   Pt       44.31003   58.49156   36.22619
   Pt       53.96828   33.30640   71.09545
   Pt       36.92518   41.29184   22.75811
   Pt       76.84504   38.85573   73.42160
   Pt       55.97577   35.25561   63.39403
   Pt       40.49743   68.21749   26.65607
   Pt       61.50800   25.46422   63.46858
   Pt       42.76930   81.96272   18.96264
   Pt       38.66682   27.60002   30.60331
   Pt       42.33305   35.37258   49.84011
   Pt       52.16085   31.55135   36.33371
   Pt       40.19332   31.04846   71.21949
   Pt       59.87680   40.94186   76.99182
   Pt       42.57369   33.48259   36.32101
   Pt       50.38984   35.51311   26.66338
   Pt       48.45268   45.11608   18.94656
   Pt       77.21418   62.37626   69.23898
   Pt       63.56262   27.54685   51.90891
   Pt       57.58758   19.70302   42.12173
   Pt       36.76373   33.27065   38.37137
   Pt       48.05111   27.46354   59.52616
   Pt       46.08099   17.83777   43.98851
   Pt       54.12339   37.44572   16.94981
   Pt       67.53503   33.42237   30.75609
   Pt       50.00714   75.88368   67.13625
   Pt       65.62012   37.60180   17.11351
   Pt       50.15493   70.22806   15.11492
   Pt       46.25940   58.57776   41.97277
   Pt       46.39636   21.87252   32.40707
   Pt       42.50692   37.31823   32.42930
   Pt       46.21442   13.84897   71.24239
   Pt       40.35587   67.85534   80.78398
   Pt       48.32150   83.55351   65.23188
   Pt       50.07670   73.96548   80.68322
   Pt       32.78201   33.34765   22.89182
   Pt       67.36143   31.43533   44.15115
   Pt       53.92732   33.28555   59.53943
   Pt       46.45221   54.83020   18.88788
   Pt       36.41353   67.82080   76.93834
   Pt       77.32863   60.67865   51.82809
   Pt       75.49928   62.45533   47.96020
   Pt       76.89175   46.71242   73.14645
   Pt       34.08491   31.14864   57.78486
   Pt       54.08129   33.35381   47.92778
   Pt       75.49020   58.83967   40.17841
   Pt       65.12753   27.29165   69.23799
   Pt       65.41294   15.96183   45.96182
   Pt       67.37006   31.34744   40.39405
   Pt       50.28888   46.92113   88.32266
   Pt       38.43210   43.14565   42.11534
   Pt       42.49542   58.65593   22.77859
   Pt       69.51758   39.35014   34.52613
   Pt       40.36318   56.53625   11.33523
   Pt       65.51360   42.92017   84.61164
   Pt       42.47722   27.62537   30.60193
   Pt       69.00783   27.26964   69.23308
   Pt       46.38897   37.31019   17.15637
   Pt       34.22889   44.44745   86.70133
   Pt       55.94528   87.47542   49.82183
   Pt       46.14152   31.37159   49.92847
   Pt       69.49357   35.50657   26.85143
   Pt       57.90689   27.52926   38.27118
   Pt       73.64771   64.43296   32.54486
   Pt       65.32635   34.90226   77.02159
   Pt       53.79526   19.78097   45.95503
   Pt       38.21615   50.64050   49.91718
   Pt       26.56536   48.28890   79.03889
   Pt       46.25622   39.05945   84.59729
   Pt       69.60160   45.22319   17.21696
   Pt       61.29178   19.61560   65.38129
   Pt       48.11897   11.95584   48.14211
   Pt       40.86176   79.96674   26.51940
   Pt       57.93061   39.01048   84.51435
   Pt       30.83239   54.63203   34.36218
   Pt       26.43048   36.83226   82.76121
   Pt       40.43878   15.91698   55.83971
   Pt       55.87137   35.15002   55.67488
   Pt       69.19740   44.74951   82.76434
   Pt       32.70765   33.39110   26.73992
   Pt       50.19963   85.55944   65.28988
   Pt       77.53366   72.29465   47.98046
   Pt       56.08960   68.08174   80.83364
   Pt       50.08142   25.63234   63.31408
   Pt       60.10264   33.53102   26.75073
   Pt       42.22071   14.02111   40.21666
   Pt       44.17050   11.95541   71.23985
   Pt       34.74872   25.66179   28.63942
   Pt       42.30295   29.42930   55.65788
   Pt       63.37293   15.91211   63.47807
   Pt       42.59296   64.39555   32.36799
   Pt       46.32718   72.18962   17.08582
   Pt       38.87458   78.03233   26.61410
   Pt       42.48021   74.09750   34.29199
   Pt       48.47246   35.48156   32.36751
   Pt       30.94686   58.53882   34.32436
   Pt       77.18558   48.82453   59.64091
   Pt       31.11320   62.48508   22.83719
   Pt       57.59128   21.56697   55.72982
   Pt       36.63997   60.50383   18.99066
   Pt       53.79789   23.56409   53.56832
   Pt       46.28761   27.52598   42.10902
   Pt       67.33705   16.05490   51.75230
   Pt       57.40658   19.61401   69.24355
   Pt       65.53524   60.42145   82.56152
   Pt       46.24093   19.80836   45.90744
   Pt       57.95958   22.04522   24.84695
   Pt       55.99774   35.27318   47.95716
   Pt       34.41938   58.10889   84.62341
   Pt       48.14299   31.34727   63.34442
   Pt       36.45495   60.39250   26.59563
   Pt       46.28022   25.56636   63.36099
   Pt       46.49447   89.35219   65.30724
   Pt       71.19626   39.04081   67.35988
   Pt       75.13171   46.77371   67.39334
   Pt       73.58484   60.70349   40.23129
   Pt       50.49396   51.02118   15.12829
   Pt       67.55445   39.18980   51.79602
   Pt       81.10162   68.07995   67.28980
   Pt       63.44011   15.97168   55.69848
   Pt       69.53153   39.32085   26.88703
   Pt       75.29602   43.21177   36.56213
   Pt       49.99426   17.81060   44.09579
   Pt       42.42569   70.20125   26.59370
   Pt       46.46656   39.43479   15.22776
   Pt       63.40974   33.20305   84.70264
   Pt       67.50908   60.30531   88.44802
   Pt       63.71299   29.69685   22.99382
   Pt       75.26746   46.97053   47.99172
   Pt       38.58149   35.42555   30.58418
   Pt       46.40010   78.01510   18.81317
   Pt       30.83137   56.59623   32.49384
   Pt       69.47000   39.33638   30.76970
   Pt       34.21424   42.86827   49.89138
   Pt       59.42224   19.64521   75.21255
   Pt       61.62348   48.65731   82.60087
   Pt       40.09167   46.62674   59.62510
   Pt       54.06897   74.11252   18.92329
   Pt       51.86863   27.33777   59.53505
   Pt       61.71825   38.90229   80.81529
   Pt       44.04108   52.50023   65.28508
   Pt       40.47990   75.68912   73.06757
   Pt       63.67687   39.20896   47.96147
   Pt       44.42724   48.92333   22.84140
   Pt       50.03764   21.72487   40.16831
   Pt       49.96980   69.93666   76.84731
   Pt       44.28055   23.63005   59.54212
   Pt       30.65548   37.26911   28.59745
   Pt       40.42923   64.39167   18.95005
   Pt       73.43497   52.78416   55.65967
   Pt       44.26943   54.67170   32.42058
   Pt       26.39031   40.61358   82.78455
   Pt       50.03453   31.24808   73.06623
   Pt       30.67053   35.26647   42.11888
   Pt       56.03070   62.51906   13.19901
   Pt       48.13490   79.50742   77.14246
   Pt       73.40831   48.69887   67.34743
   Pt       44.28228   64.38096   11.20486
   Pt       48.23401   75.97830   26.53259
   Pt       59.72039   37.06166   80.82222
   Pt       58.29259   39.41916   22.92619
   Pt       46.15781   21.67105   44.02980
   Pt       57.57072   25.52850   78.90095
   Pt       75.34746   54.83148   40.29163
   Pt       48.45752   41.19331   26.73912
   Pt       40.59393   23.78821   40.23094
   Pt       65.37488   35.02225   73.05135
   Pt       52.16508   64.23430   80.80244
   Pt       73.41417   39.39830   22.96357
   Pt       38.39485   50.64691   38.37761
   Pt       42.20929   64.14056   78.68559
   Pt       52.07863   19.81056   36.37297
   Pt       42.61389   52.91464   13.16414
   Pt       38.93126   83.72116   36.28647
   Pt       77.06184   39.04864   65.43214
   Pt       50.06230   33.34240   55.62664
   Pt       53.79055   27.40667   80.85032
   Pt       32.67522   37.26621   38.29949
   Pt       71.57928   51.06715   40.18448
   Pt       65.44919   35.05509   84.85474
   Pt       48.33775   76.08118   15.04214
   Pt       54.04303   70.20865   22.83385
   Pt       40.53005   75.71931   80.77781
   Pt       52.05714   50.65704   47.96090
   Pt       57.80747   21.67001   44.04475
   Pt       42.31941   27.58955   45.99314
   Pt       34.52564   50.75132   26.58398
   Pt       73.05052   42.72080   77.07761
   Pt       63.43850   33.24947   80.70944
   Pt       81.16847   72.17996   59.60278
   Pt       63.71374   29.59648   30.61682
   Pt       51.69537   12.05826   40.32978
   Pt       57.87206   62.18809   84.55255
   Pt       77.07742   50.81351   49.96625
   Pt       65.24794   19.74644   42.23477
   Pt       30.88599   56.66155   28.54910
   Pt       48.28202   46.99843   36.35454
   Pt       44.24924   64.34595   30.46587
   Pt       34.97637   68.33632   16.94393
   Pt       56.17868   48.72301   84.60293
   Pt       44.31558   23.66072   55.61999
   Pt       38.55156   64.37193   36.23479
   Pt       51.79728   15.87893   79.04007
   Pt       52.26498   45.20497   11.14401
   Pt       53.93039   81.72824   53.67951
   Pt       60.01167   39.39142   17.04935
   Pt       53.78456   19.70179   53.63204
   Pt       40.38111   64.37349   26.53361
   Pt       48.09591   75.60760   72.82677
   Pt       73.23217   58.43590   80.85512
   Pt       60.13184   55.03310   17.11448
   Pt       79.26377   62.64578   51.81040
   Pt       58.09026   41.35032   13.18076
   Pt       65.61996   37.35347   28.82734
   Pt       42.35036   17.82265   51.84187
   Pt       44.44267   76.00884   37.99992
   Pt       53.68836   13.86828   48.06657
   Pt       84.71307   44.78994   67.45793
   Pt       74.79273   44.63017   77.03662
   Pt       80.65841   46.70214   73.23707
   Pt       67.52503   44.91678   84.69407
   Pt       36.58404   31.37946   36.44588
   Pt       52.02532   75.98216   34.30808
   Pt       63.59891   27.56458   44.04579
   Pt       62.00437   56.87483   17.09619
   Pt       63.73842   35.19732   51.87449
   Pt       46.40355   16.08529   30.59487
   Pt       52.32571   25.81373   18.98555
   Pt       34.85281   60.53442   20.82121
   Pt       38.29541   60.24894   74.88748
   Pt       69.15562   31.18664   65.32275
   Pt       67.14532   15.86624   67.37565
   Pt       48.15882   52.60858   84.58695
   Pt       69.36194   71.91448   74.95216
   Pt       50.30220   79.87478   24.90068
   Pt       46.56597   37.28278   28.64728
   Pt       50.17800   19.79485   34.47496
   Pt       75.21892   50.68998   67.44141
   Pt       38.66691   17.80575   51.91102
   Pt       69.61524   58.45974   84.61117
   Pt       67.37266   23.81582   51.81454
   Pt       77.27458   41.25962   44.19297
   Pt       58.20713   41.45713   17.26849
   Pt       49.97979   19.71208   80.94116
   Pt       65.17211   23.50198   53.78001
   Pt       44.64323   83.77011   41.98301
   Pt       61.87829   64.05972   86.39144
   Pt       27.19195   56.59096   20.90999
   Pt       26.60262   42.84609   42.12406
   Pt       50.11853   25.54768   44.09202
   Pt       58.15179   52.82188   32.24060
   Pt       53.99490   19.93368   30.59671
   Pt       46.40996   41.35841   13.16077
   Pt       65.90552   49.15141   40.18324
   Pt       34.20075   40.61018   82.84025
   Pt       50.16325   42.92159   80.68727
   Pt       44.38559   68.28006   30.46162
   Pt       63.46739   16.09224   36.33754
   Pt       61.36490   19.59948   57.66345
   Pt       61.69153   33.14918   82.69712
   Pt       67.47733   39.14379   48.03677
   Pt       53.90284   41.03475   90.40096
   Pt       54.35743   58.51049   88.21681
   Pt       40.32142   64.38324   15.03390
   Pt       44.34569   31.37402   47.96304
   Pt       59.76185   33.23970   84.74178
   Pt       41.98154   69.50617   88.70151
   Pt       57.90131   38.98308   80.74747
   Pt       69.63871   45.13018   21.13839
   Pt       36.67097   72.10657   15.15149
   Pt       48.46078   83.80797   41.91111
   Pt       40.55556   68.29275   14.95329
   Pt       62.07735   35.36127   26.81320
   Pt       53.80054   13.87075   51.94681
   Pt       40.54717   41.13679   26.73424
   Pt       49.90413   31.22470   76.89934
   Pt       44.41061   37.24531   30.56307
   Pt       57.85418   35.10638   88.53869
   Pt       32.30974   42.60198   75.16591
   Pt       77.32523   60.51995   59.54917
   Pt       71.54143   41.38580   19.19120
   Pt       67.62938   46.92983   59.58210
   Pt       53.88442   29.35232   78.86836
   Pt       65.70650   37.46023   24.94726
   Pt       53.84417   23.51648   65.23381
   Pt       53.97278   54.46760   92.22818
   Pt       81.14805   64.34208   63.42949
   Pt       44.31322   72.12763   30.46411
   Pt       44.40137   79.93557   18.81976
   Pt       78.98857   46.80181   67.43094
   Pt       69.38166   50.59895   80.75158
   Pt       30.14341   32.87065   79.01962
   Pt       31.09201   66.28519   22.84490
   Pt       44.35809   35.29575   40.14298
   Pt       69.61757   60.22531   86.53333
   Pt       38.69668   33.40492   28.67791
   Pt       78.99782   27.52092   55.74399
   Pt       61.65362   15.94378   42.12520
   Pt       44.39118   64.39820   34.30148
   Pt       49.87365   52.51682   82.52688
   Pt       63.75674   39.15696   55.72102
   Pt       48.16861   27.57250   67.20434
   Pt       65.55780   23.92942   19.02784
   Pt       52.28709   83.71999   45.81668
   Pt       31.05085   47.00949   19.01903
   Pt       48.06748   72.03628   30.42966
   Pt       28.22691   42.49292   86.69814
   Pt       71.72229   62.54895   44.08454
   Pt       40.57723   27.54929   44.06451
   Pt       72.89125   33.13220   75.04694
   Pt       36.76201   49.00983   15.18079
   Pt       48.37917   42.93089   71.14156
   Pt       61.51554   11.99567   49.89927
   Pt       61.32080   19.58306   61.56035
   Pt       53.95110   25.54301   55.68985
   Pt       46.18496   73.62574   80.74197
   Pt       61.97384   45.08741   36.42883
   Pt       57.56687   29.43296   86.64078
   Pt       54.08308   35.45708   22.86596
   Pt       46.34511   52.85949   20.88977
   Pt       67.27062   27.29254   71.19031
   Pt       38.91774   83.77191   28.51748
   Pt       38.50639   58.54400   38.13937
   Pt       50.04773   21.58980   67.27609
   Pt       38.82721   76.08136   32.51969
   Pt       42.54456   74.15633   30.45814
   Pt       69.36780   33.33783   48.07033
   Pt       77.05567   48.68034   71.23306
   Pt       44.10975   12.01042   63.39914
   Pt       69.40767   48.61721   78.88603
   Pt       48.08937   54.69930   36.33973
   Pt       52.20117   37.30162   30.57684
   Pt       58.08304   60.74241   20.95592
   Pt       61.64338   48.68914   86.35699
   Pt       44.38822   23.64592   67.19950
   Pt       44.19027   31.28927   86.81286
   Pt       61.86156   54.54309   88.39852
   Pt       63.47486   29.37267   80.79820
   Pt       34.64374   56.58981   28.57040
   Pt       32.76411   52.69320   26.63628
   Pt       34.70617   31.52475   26.71962
   Pt       52.53357   41.45389   18.88261
   Pt       30.43704   50.38045   84.75658
   Pt       46.53056   81.92096   26.57975
   Pt       42.43130   21.66668   51.85388
   Pt       40.55654   68.26738   34.29781
   Pt       63.92122   39.48626   13.18645
   Pt       30.33728   40.75715   78.92665
   Pt       59.80223   31.36942   40.22092
   Pt       26.48864   31.25912   53.78885
   Pt       36.35710   52.60337   30.54517
   Pt       44.34534   23.65012   47.91637
   Pt       46.28207   79.49782   75.00105
   Pt       57.73492   19.95778   26.73737
   Pt       38.51722   48.93749   17.08740
   Pt       38.59725   58.60313   26.56196
   Pt       46.15534   77.55224   80.78474
   Pt       53.99399   25.58646   47.90525
   Pt       26.99991   48.84625   20.89845
   Pt       53.67268   69.91537   80.87475
   Pt       73.34969   41.26661   40.27832
   Pt       59.50202   15.80628   71.38267
   Pt       69.38521   37.11934   59.53084
   Pt       67.33922   27.41328   63.35401
   Pt       63.91468   41.34665   26.84297
   Pt       44.11629   59.99275   92.44897
   Pt       65.51203   44.74138   82.63451
   Pt       48.26361   48.86029   22.88321
   Pt       22.76971   41.04816   32.36149
   Pt       38.65917   25.73671   51.82013
   Pt       57.66055   17.76654   51.85486
   Pt       38.27258   65.91520   80.76544
   Pt       67.56128   43.18699   44.16505
   Pt       57.83832   25.79162   24.77827
   Pt       36.68493   19.96133   32.47552
   Pt       65.71265   41.32491   24.93452
   Pt       67.79402   62.52501   36.41893
   Pt       34.71018   52.74795   24.66036
   Pt       46.10684   21.68602   63.33257
   Pt       28.66359   33.20146   46.08170
   Pt       48.26030   31.38307   47.97150
   Pt       36.63307   68.12660   41.99556
   Pt       52.01128   23.59764   55.75452
   Pt       46.47652   33.47833   28.60450
   Pt       50.42712   50.77924   88.29498
   Pt       65.36948   35.13633   61.47799
   Pt       30.94884   68.14319   28.47864
   Pt       46.31953   76.03454   17.03742
   Pt       46.23865   25.56935   47.97867
   Pt       40.54461   56.64855   22.76880
   Pt       46.30916   19.83274   41.97233
   Pt       67.60930   37.25380   34.54633
   Pt       40.05668   42.67163   79.05818
   Pt       32.32395   50.18590   86.79327
   Pt       42.24989   62.18646   76.86450
   Pt       65.25581   29.25993   71.24565
   Pt       38.60730   31.50531   26.71104
   Pt       69.61552   45.15696   28.76690
   Pt       53.66108   13.91471   44.18581
   Pt       73.33110   45.04169   40.30668
   Pt       34.83839   53.01207   13.16004
   Pt       75.29363   54.62645   67.27584
   Pt       61.71259   23.71173   30.62166
   Pt       73.28321   37.17214   48.11634
   Pt       59.79474   26.11116   15.06091
   Pt       40.27674   71.80540   72.92620
   Pt       77.28458   60.45686   63.44312
   Pt       65.37006   29.28134   78.87837
   Pt       46.31201   77.65511   76.94836
   Pt       31.11477   64.34571   24.78314
   Pt       69.68787   64.71813   20.87904
   Pt       69.08475   27.39262   61.41026
   Pt       58.17115   31.49824   26.67913
   Pt       61.69731   29.38968   44.12929
   Pt       53.85219   77.85672   57.50697
   Pt       71.63158   58.80212   24.80235
   Pt       61.76479   29.49558   40.22123
   Pt       57.82611   48.79335   86.31998
   Pt       57.71823   33.17043   71.14987
   Pt       67.71334   47.26338   17.19390
   Pt       46.44018   50.84113   18.95336
   Pt       63.87100   39.45596   17.08195
   Pt       65.10484   23.51488   57.62278
   Pt       73.14597   56.27857   82.81872
   Pt       60.03228   48.66029   80.80078
   Pt       77.24220   52.85535   59.54600
   Pt       58.10233   35.47123   22.83628
   Pt       35.02309   70.31927   22.72056
   Pt       73.63574   56.96567   24.92212
   Pt       76.97463   42.83492   65.42769
   Pt       38.58948   17.92612   40.20537
   Pt       41.96835   58.41958   11.23266
   Pt       40.62943   79.70023   69.11768
   Pt       75.46305   62.49452   55.66198
   Pt       40.51848   23.68674   78.88751
   Pt       44.64049   83.77557   34.17442
   Pt       34.67098   54.58043   34.40648
   Pt       69.41215   33.74742   17.15415
   Pt       38.51991   27.56830   42.14492
   Pt       45.73773   53.90795   92.38790
   Pt       40.56543   31.41531   36.43000
   Pt       36.55458   29.41410   42.14020
   Pt       60.14135   51.08532   24.85586
   Pt       53.90666   29.47048   51.80266
   Pt       57.69460   81.57098   65.29973
   Pt       69.30973   39.00521   61.63438
   Pt       49.87907   17.79935   82.99080
   Pt       67.51571   39.16468   44.15613
   Pt       61.74850   23.60408   34.50469
   Pt       42.62921   45.08817   32.50715
   Pt       34.00272   32.75453   82.89715
   Pt       53.91320   77.88844   38.19041
   Pt       46.12271   74.08715   30.41109
   Pt       48.43159   37.34351   34.42245
   Pt       46.52441   58.77662   22.73062
   Pt       50.29698   62.57744   15.07640
   Pt       63.64569   37.13414   73.05340
   Pt       57.88432   77.87420   26.69485
   Pt       44.31032   79.60315   73.10397
   Pt       73.62974   57.01869   21.00675
   Pt       44.43196   16.03606   32.61849
   Pt       46.41817   43.12714   15.31497
   Pt       52.07953   56.57114   45.98067
   Pt       61.80116   33.57810   21.02949
   Pt       75.23038   43.12860   55.78768
   Pt       40.48962   60.57008   22.75091
   Pt       59.75412   40.94608   84.53986
   Pt       69.56308   71.91999   71.21086
   Pt       38.40548   65.81595   84.66879
   Pt       40.52387   72.12838   22.76554
   Pt       36.54225   44.92163   26.75033
   Pt       77.49582   53.13231   28.72095
   Pt       52.18945   23.93323   28.74699
   Pt       44.13000   60.36021   41.95971
   Pt       59.91024   33.43083   34.41104
   Pt       73.26406   50.59915   73.11630
   Pt       56.33371   48.64507   15.27336
   Pt       34.54915   31.41651   42.11021
   Pt       40.54904   48.98214   19.02169
   Pt       77.19902   52.65366   67.37279
   Pt       28.95790   79.68420   30.60497
   Pt       50.58246   58.90826   18.95771
   Pt       34.39986   35.12815   50.00029
   Pt       57.75891   21.72122   36.37561
   Pt       61.70128   29.45874   47.94119
   Pt       32.65794   45.00020   22.85549
   Pt       67.65155   37.41597   26.84152
   Pt       27.04536   54.64051   30.56035
   Pt       32.82552   60.43187   30.53123
   Pt       34.85600   37.30844   20.91023
   Pt       38.63963   66.36196   26.50435
   Pt       48.24365   42.93763   51.82172
   Pt       48.30831   60.33520   80.68228
   Pt       49.98831   75.70440   71.14223
   Pt       52.21921   83.77282   38.03413
   Pt       53.67686   13.79959   67.36360
   Pt       46.21983   25.57928   55.67783
   Pt       46.23086   11.99361   46.08881
   Pt       44.17748   52.44509   76.98249
   Pt       54.14249   25.85611   24.78835
   Pt       31.98920   30.93533   71.23514
   Pt       50.01006   13.92663   78.93201
   Pt       71.60552   54.87966   40.21528
   Pt       46.14169   27.44131   53.71189
   Pt       48.36828   56.66203   18.93722
   Pt       53.93919   42.88801   96.25983
   Pt       54.01940   74.04299   26.61338
   Pt       80.70804   42.84765   65.56039
   Pt       48.26765   56.46942   80.67158
   Pt       50.53851   43.18474   18.91159
   Pt       63.87782   51.27534   13.25578
   Pt       40.47068   45.00653   22.74585
   Pt       53.99816   33.23896   82.67635
   Pt       57.73711   27.50730   45.98621
   Pt       42.35980   25.59269   74.93038
   Pt       26.79418   41.09404   24.77099
   Pt       46.41497   62.26972   88.30467
   Pt       34.87025   66.28682   26.59250
   Pt       42.40171   23.62361   49.84258
   Pt       40.31218   48.80851   30.58585
   Pt       61.76024   25.85544   17.07236
   Pt       42.45891   21.83073   40.14518
   Pt       46.33115   17.91362   40.14852
   Pt       62.00238   37.38261   28.67164
   Pt       40.74345   83.80616   22.71517
   Pt       61.36222   19.64577   69.28635
   Pt       50.26602   62.64684   18.93833
   Pt       50.01256   66.36583   11.17089
   Pt       51.96550   27.45454   82.96049
   Pt       28.40134   25.41306   46.13945
   Pt       53.66155   13.78025   55.80388
   Pt       28.53728   56.10731   77.18258
   Pt       38.52447   47.02771   26.55945
   Pt       32.52371   52.58846   38.27756
   Pt       75.44223   51.04190   36.47458
   Pt       55.61674   23.51365   82.87360
   Pt       36.56812   39.17301   40.09195
   Pt       59.67168   35.24368   47.92500
   Pt       54.28797   29.61868   24.84776
   Pt       44.62371   80.01864   30.40180
   Pt       69.29541   33.18171   55.71351
   Pt       56.22317   39.25050   40.28498
   Pt       50.14492   25.57401   71.09431
   Pt       65.38458   23.66767   34.48906
   Pt       50.37028   70.34641   11.19083
   Pt       50.11560   31.40388   53.69480
   Pt       65.64952   54.38129   80.80076
   Pt       34.50749   45.04339   28.61291
   Pt       46.33965   81.64689   69.16106
   Pt       42.62874   78.02923   34.25915
   Pt       30.69313   37.26184   32.51378
   Pt       69.57718   35.52253   23.04066
   Pt       38.38005   50.78130   34.31292
   Pt       46.60288   50.98956   30.48221
   Pt       42.44195   77.61493   73.09495
   Pt       54.52165   33.46733   28.57692
   Pt       50.16769   81.71206   61.45863
   Pt       75.17951   43.17926   40.28807
   Pt       52.23479   27.73218   32.49124
   Pt       36.73708   27.63597   32.52551
   Pt       63.53241   40.85934   88.45996
   Pt       65.60315   39.27588   30.71061
   Pt       76.89418   35.10243   73.17425
   Pt       30.79006   58.52194   42.14605
   Pt       46.13422   66.31824   22.71755
   Pt       53.90586   77.90972   42.08243
   Pt       40.68249   45.14175   18.94497
   Pt       50.10070   79.59712   71.04743
   Pt       67.79651   54.86526   40.12753
   Pt       40.23094   64.03581   76.86374
   Pt       77.23474   52.81066   55.69929
   Pt       38.59432   62.40158   22.75624
   Pt       50.16308   77.93893   42.01421
   Pt       34.67558   35.33732   34.46800
   Pt       61.69398   33.14540   67.37007
   Pt       46.17057   64.37471   17.13288
   Pt       44.24736   41.09388   30.52194
   Pt       38.70838   74.12596   38.25774
   Pt       37.92389   25.11585   86.71934
   Pt       36.78788   70.02317   48.03248
   Pt       84.61972   40.98823   59.75663
   Pt       69.63384   45.19864   24.97037
   Pt       53.80683   25.44359   74.98040
   Pt       34.89733   81.67557   72.94224
   Pt       60.01634   56.52290   73.10341
   Pt       67.87871   51.02237   36.40239
   Pt       34.67765   37.27946   24.73857
   Pt       63.97874   58.84534   17.06305
   Pt       40.74859   83.54464   73.00901
   Pt       42.65800   78.01793   18.98860
   Pt       42.41850   54.67808   38.24721
   Pt       40.43182   15.92171   48.02222
   Pt       34.83413   35.43454   38.26832
   Pt       38.59243   33.34457   36.51528
   Pt       36.58084   31.33664   40.20485
   Pt       42.14450   60.31604   59.46588
   Pt       69.30980   38.98366   69.23123
   Pt       79.16920   54.78341   48.01470
   Pt       53.89631   19.75190   34.48519
   Pt       79.17695   58.60256   71.16567
   Pt       46.18210   25.56340   59.47906
   Pt       53.80813   27.42103   76.90964
   Pt       65.33116   17.85626   36.36473
   Pt       73.19640   50.57401   76.99938
   Pt       42.54616   23.75680   38.18872
   Pt       46.20607   17.92351   75.04391
   Pt       52.29590   54.80381   36.26994
   Pt       30.85779   50.83084   34.32555
   Pt       54.20661   37.47648   20.89848
   Pt       50.23843   33.41417   40.24811
   Pt       30.22403   36.74385   82.84610
   Pt       38.36569   46.91227   38.32402
   Pt       63.68180   68.08552   76.92126
   Pt       57.62278   25.42373   75.10597
   Pt       48.19621   23.58932   75.00759
   Pt       61.37421   13.89552   55.77097
   Pt       59.70686   27.52359   63.45595
   Pt       53.68489   19.67926   69.18740
   Pt       40.46726   64.45120   34.18744
   Pt       38.58884   33.44448   24.77202
   Pt       73.37897   46.74578   61.54520
   Pt       50.10650   29.38232   86.61931
   Pt       61.93510   62.18560   84.58198
   Pt       81.09946   68.13898   63.42713
   Pt       40.48823   44.93743   30.53683
   Pt       54.13177   29.75048   16.97222
   Pt       63.60313   75.60859   77.07137
   Pt       42.26779   29.51135   28.63886
   Pt       48.28539   79.81683   34.27907
   Pt       31.16435   56.87681   13.31877
   Pt       57.74071   23.56871   45.97851
   Pt       65.58680   40.95768   71.22051
   Pt       53.74006   77.84704   53.59015
   Pt       43.95064   48.47966   57.71290
   Pt       63.85788   47.01288   40.22966
   Pt       50.13532   77.95093   38.13169
   Pt       44.40800   75.90932   49.76746
   Pt       40.46190   72.03856   42.12971
   Pt       48.43095   87.55690   41.89923
   Pt       57.91527   41.09982   86.38935
   Pt       36.81101   72.15100   26.65817
   Pt       58.03282   35.30360   30.62890
   Pt       48.38859   31.51414   32.41526
   Pt       67.72508   39.66894   13.18414
   Pt       50.13429   29.46628   71.06301
   Pt       44.13216   64.04474   76.91328
   Pt       53.92718   29.36116   74.96588
   Pt       61.84059   50.80564   92.18585
   Pt       46.20048   62.25760   84.53712
   Pt       53.85866   52.55232   82.61720
   Pt       73.12074   36.97744   75.12001
   Pt       48.29411   31.41175   44.04161
   Pt       40.59089   19.88721   40.12679
   Pt       38.87499   76.04095   16.87979
   Pt       49.99474   27.42397   76.85469
   Pt       46.23087   70.29689   26.60224
   Pt       50.68119   43.38539   26.58283
   Pt       34.74624   60.44119   28.54471
   Pt       56.03592   39.15111   47.95590
   Pt       63.93355   47.06985   13.29782
   Pt       53.82488   23.53398   61.41235
   Pt       48.21500   15.87918   55.83998
   Pt       63.80631   46.99439   47.91935
   Pt       38.64325   70.12033   46.00717
   Pt       69.55373   41.23546   24.90987
   Pt       59.46429   15.85460   63.54717
   Pt       44.31685   68.27692   18.89653
   Pt       42.71548   83.82375   40.21291
   Pt       71.29009   39.20228   44.10165
   Pt       71.06869   27.44433   67.26924
   Pt       57.78064   29.37724   51.85309
   Pt       40.60707   75.99709   26.57505
   Pt       34.39583   56.47926   51.80262
   Pt       42.31953   71.71240   82.73847
   Pt       53.86183   70.22487   11.29509
   Pt       65.81419   64.46558   17.25426
   Pt       42.74159   81.91309   42.11298
   Pt       57.60077   27.43605   53.73998
   Pt       46.16585   35.38565   49.86064
   Pt       71.27827   19.73408   63.41187
   Pt       58.18038   45.41972   13.12093
   Pt       69.48272   41.23772   40.31862
   Pt       65.34604   71.70266   79.17048
   Pt       79.20732   58.74579   47.99143
   Pt       52.25807   39.22006   47.98662
   Pt       36.51432   48.71435   30.67968
   Pt       36.63269   16.04742   36.27459
   Pt       80.72763   33.13454   55.91172
   Pt       65.79668   43.34070   30.52536
   Pt       57.76179   17.92795   28.73985
   Pt       69.54410   45.02357   47.95073
   Pt       72.98370   40.83408   75.08791
   Pt       40.35395   56.51820   34.32306
   Pt       77.29103   60.38666   71.18414
   Pt       52.31040   43.16334   44.09157
   Pt       79.15780   58.64277   59.52981
   Pt       32.37205   59.94805   80.87843
   Pt       69.23451   48.56630   86.53452
   Pt       65.95606   48.96653   24.87748
   Pt       75.53867   58.84010   36.33987
   Pt       61.41246   21.49260   63.52000
   Pt       52.13519   79.92785   18.74339
   Pt       57.88843   29.36651   17.27257
   Pt       65.39565   38.88379   73.16281
   Pt       61.74535   29.91110   17.05283
   Pt       65.60720   42.82016   73.15349
   Pt       51.98576   71.92623   73.05021
   Pt       44.36931   72.21679   18.94907
   Pt       36.40739   33.16725   42.35542
   Pt       73.10277   44.73463   75.08411
   Pt       79.21398   58.62653   51.86010
   Pt       33.12945   45.21399   15.08781
   Pt       59.96449   33.45808   30.64493
   Pt       28.95985   60.48664   22.80576
   Pt       57.58309   15.83835   49.95872
   Pt       63.60967   31.31740   48.04654
   Pt       30.75533   44.95331   24.67453
   Pt       57.53165   17.81332   40.35627
   Pt       58.12937   54.85687   19.06970
   Pt       52.06110   31.41824   67.23856
   Pt       73.25815   50.75255   80.85681
   Pt       73.43253   56.46001   71.14641
   Pt       50.56184   49.11339   28.66411
   Pt       44.12887   64.00567   73.08152
   Pt       57.93012   25.84272   21.02843
   Pt       30.06806   29.10048   71.23331
   Pt       59.91609   39.18068   44.04337
   Pt       61.49771   31.23867   61.55898
   Pt       46.19374   39.00542   80.72473
   Pt       73.58852   49.18959   28.70606
   Pt       48.44061   83.51531   69.05452
   Pt       38.47854   61.99902   84.57382
   Pt       53.56925   19.74049   73.07781
   Pt       65.50830   23.76183   30.64841
   Pt       81.11191   52.82623   59.56096
   Pt       34.50383   64.26251   40.24978
   Pt       57.69427   25.51441   51.78604
   Pt       75.17324   52.61875   77.09321
   Pt       44.44863   37.29510   34.55350
   Pt       34.89747   54.84488   15.17663
   Pt       65.92116   43.18610   26.85044
   Pt       43.97579   56.17216   77.03328
   Pt       61.72083   46.78120   92.38088
   Pt       28.85938   48.82571   34.47630
   Pt       34.37772   43.05102   30.43113
   Pt       67.30739   27.49788   51.78543
   Pt       37.99355   50.56873   73.02173
   Pt       61.89536   52.89182   24.89689
   Pt       73.64302   64.47201   36.39453
   Pt       60.14293   47.09654   36.40106
   Pt       81.15622   56.90525   47.95187
   Pt       40.46750   60.45724   18.80040
   Pt       58.14186   33.51849   24.71884
   Pt       48.37919   27.65098   32.55258
   Pt       77.11399   50.71895   65.46981
   Pt       44.19741   19.74664   59.62583
   Pt       84.85320   52.85278   55.81432
   Pt       58.00509   27.78507   22.84348
   Pt       50.30676   25.75598   32.46035
   Pt       59.63429   12.14284   44.09588
   Pt       56.05673   44.90952   76.86704
   Pt       59.40255   11.94997   67.44868
   Pt       71.55359   60.34881   80.76301
   Pt       57.65580   31.12530   80.80596
   Pt       53.81632   27.43136   69.11543
   Pt       57.56704   23.48165   69.14051
   Pt       52.16720   46.80746   71.17290
   Pt       69.40355   17.97373   40.24842
   Pt       50.40513   33.41304   28.56401
   Pt       51.99246   35.27083   55.64128
   Pt       32.60896   29.28906   49.97488
   Pt       42.02247   42.64299   88.52506
   Pt       50.27597   25.73722   28.68032
   Pt       59.96443   37.36600   30.52339
   Pt       28.74846   33.28176   30.71873
   Pt       61.86971   31.71092   19.23426
   Pt       57.56447   27.38535   49.83892
   Pt       62.14099   45.33521   13.14099
   Pt       46.05412   13.81711   67.43137
   Pt       69.55924   35.42727   38.36188
   Pt       29.00263   48.89804   18.94068
   Pt       42.63658   37.32608   24.68880
   Pt       61.83319   42.91496   92.42357
   Pt       53.72049   21.65868   78.96747
   Pt       30.77218   56.48123   51.77381
   Pt       27.05661   54.71164   18.88203
   Pt       31.09287   45.07212   17.06708
   Pt       57.95867   66.18714   84.56456
   Pt       49.97731   13.85430   51.87201
   Pt       29.00024   52.81706   22.70181
   Pt       40.47664   39.12765   36.39473
   Pt       53.75512   31.28682   76.91614
   Pt       53.78387   74.08439   42.02030
   Pt       67.27237   33.12043   76.93307
   Pt       63.89006   46.87588   63.48129
   Pt       49.98155   23.57867   53.62020
   Pt       38.70396   64.36510   24.70953
   Pt       80.66703   50.56574   73.27263
   Pt       40.34453   41.04902   30.57883
   Pt       71.31218   27.56302   47.96838
   Pt       69.78638   49.10112   17.14106
   Pt       63.45850   19.66642   74.93431
   Pt       78.85096   42.88267   71.25899
   Pt       51.94506   15.92361   71.34809
   Pt       61.57115   38.91536   73.08231
   Pt       50.28825   35.40228   42.09429
   Pt       55.89365   83.54284   53.61825
   Pt       48.16012   15.79436   67.55980
   Pt       40.62820   76.01225   34.30061
   Pt       65.54852   35.30282   38.40391
   Pt       52.36478   54.91925   28.65920
   Pt       34.88904   68.19602   28.59112
   Pt       69.29151   31.33694   34.54772
   Pt       65.51249   29.48839   44.12323
   Pt       40.22307   58.38800   55.60597
   Pt       29.22522   75.95779   26.71973
   Pt       26.91309   48.80950   28.64557
   Pt       44.41859   58.55934   32.38545
   Pt       46.47667   21.84933   24.90929
   Pt       77.18710   52.73856   63.41562
   Pt       46.22702   14.04320   63.41625
   Pt       30.94717   66.25136   34.28790
   Pt       77.43003   68.43091   40.29789
   Pt       46.18416   29.42871   51.79580
   Pt       57.77293   73.96101   19.00636
   Pt       48.07346   11.98219   55.80960
   Pt       84.66212   48.68622   63.60309
   Pt       37.98982   38.70875   77.06940
   Pt       40.84363   87.73804   30.36036
   Pt       38.53426   45.00707   28.69394
   Pt       65.83334   53.06745   17.08477
   Pt       71.31345   31.36663   48.02653
   Pt       44.28264   41.07610   26.68308
   Pt       40.18882   60.21456   73.01738
   Pt       36.76269   68.23423   26.63049
   Pt       46.49863   51.00966   26.59177
   Pt       38.65416   33.38176   32.51953
   Pt       59.81740   27.53567   40.25002
   Pt       36.15722   50.37814   75.21402
   Pt       77.55434   60.74563   36.45678
   Pt       61.76257   27.82803   22.91155
   Pt       27.25082   62.43162   26.61670
   Pt       38.42852   41.10843   32.50265
   Pt       50.00442   23.52345   61.37781
   Pt       61.40144   27.35687   73.08704
   Pt       44.60831   91.30746   49.73824
   Pt       69.83122   53.12290   28.66179
   Pt       71.38364   56.55295   76.97424
   Pt       80.68234   35.00856   69.38365
   Pt       50.00637   66.40008   26.71960
   Pt       57.57463   13.97903   51.89131
   Pt       52.13977   87.56252   45.78958
   Pt       75.48254   62.62030   51.71086
   Pt       40.21404   11.95281   59.60741
   Pt       56.11459   80.06625   18.63423
   Pt       75.16864   39.16873   55.77966
   Pt       63.42447   27.47079   55.70736
   Pt       42.72746   83.80044   24.58213
   Pt       32.55846   27.50093   40.27626
   Pt       32.54376   31.28333   40.27625
   Pt       36.43679   64.26182   30.42356
   Pt       36.70280   19.92929   36.36937
   Pt       34.92155   50.99421   15.15943
   Pt       30.87000   50.80254   26.61491
   Pt       57.79488   33.36595   55.66223
   Pt       48.17018   56.66730   22.72516
   Pt       48.09890   52.44826   61.47057
   Pt       30.48442   52.19559   86.62460
   Pt       65.53563   37.16589   67.28957
   Pt       63.58622   31.28989   55.68001
   Pt       34.60911   65.79135   84.70340
   Pt       42.44293   56.68466   20.88363
   Pt       57.76998   38.42524   88.69072
   Pt       48.04976   12.05327   63.47396
   Pt       56.10297   64.21585   84.57716
   Pt       52.12688   87.53846   49.77772
   Pt       65.52113   27.73528   19.13797
   Pt       31.91272   26.92407   79.02422
   Pt       80.75989   40.89900   71.24529
   Pt       34.30382   35.07381   57.71437
   Pt       65.34719   31.28121   61.40074
   Pt       40.56421   76.00826   38.19245
   Pt       46.64866   51.04103   22.75553
   Pt       30.53897   65.72917   81.05859
   Pt       50.27498   37.42818   20.93541
   Pt       79.11226   66.28448   63.35000
   Pt       38.43451   41.02102   40.24856
   Pt       78.88514   39.12873   63.51961
   Pt       50.20310   29.52574   36.33158
   Pt       38.68868   19.98651   30.45750
   Pt       32.76570   56.53775   34.41211
   Pt       38.37611   39.16480   42.15961
   Pt       45.99705   63.98656   82.62319
   Pt       42.30843   12.06047   45.86497
   Pt       30.97365   56.62644   20.85682
   Pt       46.59046   29.64236   24.71297
   Pt       77.31139   56.57830   67.32662
   Pt       40.26264   67.99596   65.19645
   Pt       50.29481   31.59161   34.33672
   Pt       44.19787   19.80957   63.38753
   Pt       38.86545   79.83891   51.73961
   Pt       55.99265   64.25333   76.90159
   Pt       48.32818   43.07973   47.90385
   Pt       38.59370   31.41994   34.49132
   Pt       38.03234   40.37328   94.55222
   Pt       46.33588   35.38571   38.30947
   Pt       42.63265   39.43561   15.13231
   Pt       67.46529   31.38097   48.14732
   Pt       58.08319   35.36925   34.37630
   Pt       61.62856   40.88275   78.86255
   Pt       32.56070   44.95044   42.14113
   Pt       38.30180   50.74128   30.45175
   Pt       56.32105   45.09666   22.95501
   Pt       50.01757   25.44526   78.88019
   Pt       50.23401   54.62383   84.39043
   Pt       53.86244   56.41668   74.95775
   Pt       52.09979   40.97484   84.57893
   Pt       38.42089   39.12999   46.06027
   Pt       48.25532   16.15012   28.68101
   Pt       52.27621   52.56401   84.52042
   Pt       67.33443   33.10066   80.75080
   Pt       50.27002   46.81756   76.81174
   Pt       57.51639   21.59484   75.01242
   Pt       73.43323   56.56289   63.49479
   Pt       75.24274   46.98048   51.89358
   Pt       77.20506   41.08911   48.14348
   Pt       42.46360   25.69805   28.64629
   Pt       61.98745   45.35232   20.97347
   Pt       52.12752   79.83922   26.50079
   Pt       38.48386   58.45832   42.12504
   Pt       46.18800   21.67926   47.85706
   Pt       36.81455   72.14152   34.32848
   Pt       34.01401   36.54876   86.72470
   Pt       40.85677   83.81231   30.34650
   Pt       77.21147   68.18556   63.15000
   Pt       69.71370   47.13715   23.02219
   Pt       42.50553   70.27997   22.82500
   Pt       69.15510   36.96219   78.90871
   Pt       63.89175   47.33671   24.81130
   Pt       47.88590   67.85807   80.74448
   Pt       32.92044   64.24320   34.45087
   Pt       72.85196   19.61369   65.35092
   Pt       44.33168   68.20129   42.00485
   Pt       57.67489   27.37922   61.47302
   Pt       61.79227   33.43444   44.10881
   Pt       73.27801   64.26147   59.63400
   Pt       42.56184   45.08317   24.65944
   Pt       71.26884   39.11383   55.77459
   Pt       36.82897   68.28711   18.86600
   Pt       34.56353   68.04863   48.02031
   Pt       77.05442   37.15228   55.82710
   Pt       61.94559   52.98337   17.14379
   Pt       40.34006   15.86568   59.67141
   Pt       63.54626   29.52567   34.49596
   Pt       55.84442   35.22152   67.23626
   Pt       46.22278   33.40688   59.39151
   Pt       34.06384   28.81083   82.90906
   Pt       65.59911   56.30499   86.51102
   Pt       31.35124   78.04453   22.67385
   Pt       42.26124   58.50231   45.88582
   Pt       75.26182   39.20430   44.31399
   Pt       38.69604   70.19987   30.45077
   Pt       60.08948   46.85712   63.39359
   Pt       46.29301   15.99773   38.24981
   Pt       55.83657   35.25046   51.78463
   Pt       51.86499   11.96944   51.96852
   Pt       69.53048   44.98985   51.79902
   Pt       42.51706   19.85095   38.25018
   Pt       65.43294   46.68092   84.57925
   Pt       38.25222   53.92803   92.39280
   Pt       84.90737   68.09617   63.56444
   Pt       53.95049   35.19167   80.72782
   Pt       40.31464   44.91660   38.33362
   Pt       50.12493   23.34210   49.86178
   Pt       60.17428   50.96106   44.03726
   Pt       46.05506   71.76637   78.83391
   Pt       40.46812   37.32866   34.39034
   Pt       59.91458   52.63100   80.75494
   Pt       42.01642   63.67839   90.52303
   Pt       40.03111   56.13294   80.83503
   Pt       54.40304   47.23081   11.17471
   Pt       42.45483   21.86661   28.67126
   Pt       47.95850   52.13141   92.31990
   Pt       58.09143   37.36927   32.51094
   Pt       63.70120   35.16045   63.41593
   Pt       44.36288   23.63860   63.42620
   Pt       50.01009   73.78359   76.75330
   Pt       75.38236   50.79395   63.47540
   Pt       71.47484   56.51188   84.77488
   Pt       65.30724   25.40472   67.28355
   Pt       40.41726   27.54127   51.77246
   Pt       57.63823   12.04889   42.20698
   Pt       38.47554   71.73389   82.69816
   Pt       77.28953   56.68871   59.53817
   Pt       38.73369   37.28795   24.73834
   Pt       53.93765   41.00538   94.09424
   Pt       57.59164   12.00090   53.75766
   Pt       38.46885   77.50830   76.96473
   Pt       46.24935   33.30171   55.62564
   Pt       50.16090   68.32964   17.18194
   Pt       36.21201   42.76812   63.55561
   Pt       65.89020   52.99183   28.64827
   Pt       44.22260   75.78134   69.26729
   Pt       55.85447   87.51836   42.09687
   Pt       65.38098   37.13455   71.12927
   Pt       59.86086   54.78115   13.14775
   Pt       48.38018   83.82454   26.35672
   Pt       48.16353   83.39796   73.09996
   Pt       63.66260   35.17986   55.68320
   Pt       77.39049   68.35212   44.06440
   Pt       75.00303   35.11773   67.35199
   Pt       54.39966   39.56922   22.72540
   Pt       75.23342   43.16531   44.09163
   Pt       46.37124   41.15850   28.55111
   Pt       26.83908   46.92178   34.36389
   Pt       50.13190   29.48901   40.17512
   Pt       69.18645   60.22836   78.90236
   Pt       54.33974   45.09745   28.66522
   Pt       79.00862   39.13142   52.02531
   Pt       48.35128   50.89191   40.07944
   Pt       52.21680   56.53185   84.38459
   Pt       54.06775   56.77199   17.08631
   Pt       52.28217   45.00379   84.75008
   Pt       40.20065   67.78216   73.04934
   Pt       46.23044   62.48152   34.34545
   Pt       38.74141   39.25918   22.78458
   Pt       67.59611   35.31492   44.12837
   Pt       79.22480   62.55710   40.28049
   Pt       34.37800   35.15669   53.79295
   Pt       57.66702   35.08686   76.91871
   Pt       48.17223   79.53046   73.03906
   Pt       55.78983   58.49173   47.89261
   Pt       46.37107   17.96046   32.58484
   Pt       54.06458   25.60348   44.08999
   Pt       73.42935   52.81087   51.80522
   Pt       57.96989   62.52698   19.08094
   Pt       73.20500   44.79556   71.24842
   Pt       48.54224   41.21971   22.85162
   Pt       50.25454   33.50198   36.25705
   Pt       52.14586   39.09207   71.05922
   Pt       63.59284   67.76741   84.42009
   Pt       38.80750   76.07828   28.69069
   Pt       65.80306   33.66312   20.94296
   Pt       40.71467   79.81774   42.06809
   Pt       46.48240   83.73543   32.30602
   Pt       42.44249   39.20397   38.23577
   Pt       57.82164   40.93343   94.36652
   Pt       52.24907   37.43237   22.84103
   Pt       53.96771   58.30467   92.14281
   Pt       42.85249   91.59227   32.31544
   Pt       27.26895   60.54217   20.94398
   Pt       38.79809   41.26074   24.63522
   Pt       50.02480   69.70987   84.66691
   Pt       32.77601   37.28261   45.98493
   Pt       58.34331   68.64974   13.01624
   Pt       30.99980   70.05971   26.78812
   Pt       67.68762   43.44686   17.03631
   Pt       48.01529   56.49556   88.38563
   Pt       50.12627   23.58785   45.91498
   Pt       40.32069   35.14489   59.51495
   Pt       75.50007   51.20376   28.76787
   Pt       40.56920   76.05403   22.71221
   Pt       53.92129   77.85810   49.81639
   Pt       61.58151   23.68725   38.26652
   Pt       30.85123   54.69350   22.68391
   Pt       31.00443   58.59022   18.97263
   Pt       61.64915   64.07602   90.21371
   Pt       42.07449   50.33948   88.46717
   Pt       38.79436   72.17747   16.94487
   Pt       44.35205   31.29790   82.70758
   Pt       61.68271   46.71530   88.37631
   Pt       50.16311   66.37606   15.16402
   Pt       44.60044   87.59951   34.22819
   Pt       30.74623   39.21237   26.61022
   Pt       34.37830   50.23666   88.59176
   Pt       26.91447   46.93902   30.55994
   Pt       65.14698   34.97350   69.29552
   Pt       46.27982   74.05622   42.07639
   Pt       59.19916   52.05917   96.15944
   Pt       69.17110   40.87835   74.99560
   Pt       61.64349   36.96497   82.68597
   Pt       48.23148   60.24688   84.56489
   Pt       73.07922   27.51926   46.09360
   Pt       53.99121   66.39357   15.17291
   Pt       26.63353   31.30334   45.99174
   Pt       77.33338   64.52689   44.07026
   Pt       63.74226   48.68337   80.84002
   Pt       51.90596   29.36611   77.04235
   Pt       44.37606   48.79685   88.38783
   Pt       34.53392   35.26544   42.20611
   Pt       69.35198   37.17439   51.92535
   Pt       53.96834   29.52151   44.10575
   Pt       31.03298   66.35633   19.03475
   Pt       46.09304   29.36881   59.48156
   Pt       65.46346   33.17727   59.57280
   Pt       75.17776   39.16330   63.52718
   Pt       40.39381   19.73580   55.68459
   Pt       26.93145   56.59015   36.28248
   Pt       57.78486   25.51170   63.41540
   Pt       38.15444   44.72047   71.03413
   Pt       29.05918   60.55720   19.04420
   Pt       42.28914   75.54016   82.72841
   Pt       58.26914   45.12183   28.72055
   Pt       54.26464   62.59211   30.52968
   Pt       54.36985   43.28919   22.92940
   Pt       56.14302   29.74236   22.86633
   Pt       77.50656   62.53321   34.63979
   Pt       76.72357   27.26467   69.30724
   Pt       65.75448   35.49740   22.94753
   Pt       44.27395   60.51341   34.29639
   Pt       48.09589   60.46939   18.89364
   Pt       30.89930   35.35304   22.90200
   Pt       32.72435   56.59837   26.57758
   Pt       35.00447   64.36878   24.69099
   Pt       50.34808   39.16260   46.08242
   Pt       54.00616   76.01071   20.85626
   Pt       44.32647   27.54710   51.79586
   Pt       61.44458   27.36300   61.47369
   Pt       40.64021   83.55903   76.80509
   Pt       38.79404   74.04556   42.14349
   Pt       52.27338   52.67592   88.30389
   Pt       55.86114   23.52513   59.58276
   Pt       44.42417   27.54627   47.88758
   Pt       79.33136   62.63587   44.05239
   Pt       48.40630   37.29775   30.59128
   Pt       53.95566   79.66589   63.40133
   Pt       57.78700   33.18227   74.96106
   Pt       73.27375   27.62816   30.75417
   Pt       30.62639   39.10018   42.08849
   Pt       56.08500   44.83600   80.76069
   Pt       54.00704   83.72016   24.67334
   Pt       34.13734   35.01645   73.13392
   Pt       23.30270   54.72439   22.81503
   Pt       73.46115   48.86783   48.00440
   Pt       44.33091   60.30182   88.44982
   Pt       67.50353   33.58147   15.26169
   Pt       56.01852   37.11585   80.82964
   Pt       49.95828   13.86059   59.62534
   Pt       44.20476   15.82782   67.44794
   Pt       69.05563   23.42506   69.22148
   Pt       42.19844   64.06045   82.57762
   Pt       26.53878   35.05873   46.06833
   Pt       79.00983   43.05216   59.62967
   Pt       57.77190   29.44055   63.41396
   Pt       65.69090   43.07990   38.36250
   Pt       46.58643   87.61790   44.01298
   Pt       38.59041   27.65567   22.83483
   Pt       26.61108   35.21140   34.39259
   Pt       42.25415   73.70476   76.88417
   Pt       34.36956   31.23269   53.88744
   Pt       34.94943   72.17751   20.76815
   Pt       42.77000   83.86795   32.41435
   Pt       42.42977   25.64994   36.34223
   Pt       56.12336   37.29088   34.46211
   Pt       40.63412   19.99371   28.67422
   Pt       46.09797   69.79113   80.76314
   Pt       55.98554   22.13351   22.79131
   Pt       50.33312   37.41746   40.14269
   Pt       46.40452   29.48712   47.92045
   Pt       36.32466   11.96710   59.54843
   Pt       30.66458   31.41011   34.41637
   Pt       48.20044   31.35447   55.65710
   Pt       59.74540   75.66352   73.07402
   Pt       71.70965   62.52932   40.21449
   Pt       48.48645   87.62255   34.19042
   Pt       59.61083   19.91041   32.63516
   Pt       34.92529   83.58875   40.23561
   Pt       44.33741   37.27671   42.08621
   Pt       63.94006   33.52619   26.82651
   Pt       73.34631   44.88613   59.64036
   Pt       40.34748   48.82280   26.64646
   Pt       52.06856   35.24558   63.38614
   Pt       57.50503   23.51829   73.09725
   Pt       31.00278   62.41575   34.31177
   Pt       32.50822   27.25238   52.01271
   Pt       54.04241   46.77907   72.94649
   Pt       42.62589   35.46853   38.29047
   Pt       29.08181   64.32538   26.68935
   Pt       55.99836   62.60427   17.01134
   Pt       73.41836   43.20201   19.30369
   Pt       38.64713   17.90157   59.57808
   Pt       33.94817   34.65589   88.77337
   Pt       40.18807   40.92690   53.73747
   Pt       30.28486   29.12048   75.00412
   Pt       28.70660   41.10925   22.82874
   Pt       58.11697   47.08880   19.10761
   Pt       40.24484   64.02093   65.44293
   Pt       69.90442   79.70635   63.29101
   Pt       73.25791   60.19156   78.89727
   Pt       58.22337   35.44733   26.72001
   Pt       55.94593   43.18047   13.14608
   Pt       49.99037   74.05139   22.55198
   Pt       50.21173   77.87204   69.04322
   Pt       65.72204   37.51934   20.96692
   Pt       63.64613   44.78494   80.77915
   Pt       30.51775   27.40005   46.15923
   Pt       42.31520   17.79184   71.19422
   Pt       75.09308   60.30865   81.00959
   Pt       52.23332   39.29316   40.26786
   Pt       46.33462   52.77554   17.01419
   Pt       75.03933   48.66901   77.07800
   Pt       38.64156   29.59690   28.64508
   Pt       44.27347   52.75277   18.97156
   Pt       77.08379   46.80880   61.57155
   Pt       30.24291   36.87931   78.94688
   Pt       50.24157   87.54834   47.81169
   Pt       34.59846   54.67406   30.47448
   Pt       48.29786   33.47753   38.21879
   Pt       26.77450   35.26514   30.52040
   Pt       41.99784   50.52633   69.07945
   Pt       55.90884   39.16229   55.66685
   Pt       42.36855   54.61374   42.07083
   Pt       38.46823   54.63200   42.01363
   Pt       65.56451   33.38879   40.28959
   Pt       77.42642   64.56474   36.40704
   Pt       38.34841   75.55139   78.96780
   Pt       55.84092   31.33582   59.55765
   Pt       50.06204   17.79332   63.45462
   Pt       38.33141   58.38332   49.83123
   Pt       75.46120   58.75995   44.08095
   Pt       49.95364   14.04926   32.64345
   Pt       32.48565   52.22887   81.18071
   Pt       63.82017   39.18473   44.12126
   Pt       46.23780   46.89452   80.63854
   Pt       30.77434   35.38368   26.71251
   Pt       44.40244   56.71713   22.67094
   Pt       46.32277   77.84922   53.59560
   Pt       34.74475   56.60141   24.66621
   Pt       69.76898   53.10689   32.45823
   Pt       36.73197   16.01754   40.23060
   Pt       76.85882   38.89659   69.29541
   Pt       71.78546   62.54178   28.72973
   Pt       55.96556   27.54751   36.36186
   Pt       76.95273   33.17206   67.42913
   Pt       26.84420   44.99160   32.45662
   Pt       51.87045   23.51233   83.00189
   Pt       52.05537   75.94046   30.45535
   Pt       48.35592   91.33873   49.78972
   Pt       81.07318   45.15644   44.17184
   Pt       82.74347   46.80936   71.26467
   Pt       50.22785   45.03333   24.75365
   Pt       46.29945   52.87745   13.23769
   Pt       50.43628   52.80833   20.88284
   Pt       44.48131   52.81491   26.60874
   Pt       57.57431   17.97195   36.42073
   Pt       54.16668   41.31439   13.17256
   Pt       50.11808   68.00332   74.91191
   Pt       65.86757   52.98235   40.20444
   Pt       65.46346   25.73144   36.39621
   Pt       38.60640   47.11665   22.72049
   Pt       73.49328   71.92616   63.40704
   Pt       32.33521   42.69511   79.03222
   Pt       29.15443   64.34759   22.78275
   Pt       75.11097   35.19618   59.61456
   Pt       52.12775   54.69619   44.02223
   Pt       36.24286   56.11620   84.61461
   Pt       63.36075   27.33224   67.34131
   Pt       49.94421   38.87462   92.43646
   Pt       34.89870   70.10175   34.32230
   Pt       49.87523   34.77421   88.61015
   Pt       57.99764   29.66820   20.98281
   Pt       77.49262   64.57674   32.68507
   Pt       60.05797   47.08031   40.22265
   Pt       53.82915   19.73800   49.76081
   Pt       38.57346   62.42246   30.51972
   Pt       59.92773   33.39457   38.29860
   Pt       79.04769   39.15875   55.80578
   Pt       46.33617   78.01379   34.28699
   Pt       27.42165   64.49765   20.85799
   Pt       67.63614   43.19253   40.32612
   Pt       50.19950   41.24145   17.03323
   Pt       71.14907   35.14051   67.23610
   Pt       43.90210   67.88843   69.14849
   Pt       38.86051   78.04751   30.52533
   Pt       54.13902   37.34549   47.96509
   Pt       40.42878   27.41530   55.61242
   Pt       30.68675   50.75814   42.18281
   Pt       61.72854   42.81275   80.75507
   Pt       38.46038   60.38167   51.73255
   Pt       46.37904   33.49229   32.34829
   Pt       65.54149   39.08974   53.71014
   Pt       30.90448   58.51152   26.65666
   Pt       52.30587   44.95934   80.73307
   Pt       44.34620   60.29258   80.64308
   Pt       46.59369   85.81040   30.40292
   Pt       32.80502   23.67669   36.33100
   Pt       42.51592   18.01284   32.51128
   Pt       75.43191   70.30622   51.78734
   Pt       40.36008   71.73113   80.79466
   Pt       54.18826   68.34293   17.12123
   Pt       50.23061   54.83074   34.25369
   Pt       46.30487   77.76443   72.95658
   Pt       81.17506   52.93051   32.66854
   Pt       42.52038   15.96981   38.37999
   Pt       65.81761   66.23305   76.80872
   Pt       53.92953   81.88516   38.18938
   Pt       48.34223   50.69439   51.78370
   Pt       34.33885   54.09402   88.64925
   Pt       42.45001   17.86255   44.00843
   Pt       46.33693   79.83434   20.76169
   Pt       32.51098   58.32162   63.42640
   Pt       65.28138   27.37589   61.46835
   Pt       34.75170   31.44761   30.61644
   Pt       63.47138   23.51728   67.30979
   Pt       30.68110   43.00753   38.22737
   Pt       40.33329   15.90288   79.00399
   Pt       73.41216   48.75451   63.52982
   Pt       55.97320   58.53969   51.71638
   Pt       30.37491   35.08682   50.04134
   Pt       30.76224   52.71937   36.34066
   Pt       80.75454   44.71813   71.32836
   Pt       38.85389   66.41710   22.77302
   Pt       52.30495   47.00729   44.04588
   Pt       73.18741   35.13050   57.67464
   Pt       57.77437   33.29925   47.92572
   Pt       48.06132   52.44423   77.06534
   Pt       67.23573   19.74958   67.29066
   Pt       65.48570   21.67342   40.31790
   Pt       65.18731   27.25151   57.70992
   Pt       71.40991   64.17687   73.36320
   Pt       46.47780   23.89529   26.65040
   Pt       55.71824   19.87925   40.31995
   Pt       50.05784   13.93435   55.69012
   Pt       61.56603   17.89821   44.17597
   Pt       41.93173   52.16889   90.48482
   Pt       44.25365   60.47640   18.84898
   Pt       53.90764   56.50302   86.43598
   Pt       65.99614   56.83203   17.14416
   Pt       55.86701   19.90024   32.56598
   Pt       44.66409   87.69399   38.15680
   Pt       46.25131   58.54164   38.16338
   Pt       26.88188   50.76982   34.41427
   Pt       54.04991   46.83833   80.66266
   Pt       65.33324   25.35241   71.21845
   Pt       42.43689   27.60811   34.49616
   Pt       49.97479   29.42332   59.48175
   Pt       65.34763   17.98093   32.53693
   Pt       42.30814   54.74252   30.35760
   Pt       61.60485   21.84638   32.62677
   Pt       73.28452   45.07012   44.11621
   Pt       58.12413   33.59937   20.93656
   Pt       34.19855   36.83588   78.94250
   Pt       65.73199   45.17119   24.98811
   Pt       71.30116   48.66917   84.64309
   Pt       38.62267   23.78800   26.75964
   Pt       38.74354   70.22445   22.80599
   Pt       60.05719   43.13716   44.09241
   Pt       50.01462   19.72801   49.74208
   Pt       56.17273   48.71459   80.73232
   Pt       52.10980   42.86224   71.16491
   Pt       65.70809   39.32316   22.96439
   Pt       48.41973   56.46095   76.91741
   Pt       57.98662   31.38602   38.28090
   Pt       65.81203   56.54906   63.37878
   Pt       45.99374   34.85732   88.55147
   Pt       52.11248   39.03621   63.41622
   Pt       48.23421   52.57301   88.37351
   Pt       63.45543   23.70069   36.39563
   Pt       61.43821   21.63626   40.30970
   Pt       65.47756   39.00986   69.29002
   Pt       58.06684   62.26207   88.30392
   Pt       77.29224   72.16957   59.58950
   Pt       58.22329   56.96662   17.01960
   Pt       30.66115   39.10624   22.88819
   Pt       38.57169   62.42458   76.75999
   Pt       80.66299   46.68969   69.36890
   Pt       32.90414   64.42267   18.78289
   Pt       26.80347   57.97048   84.83189
   Pt       50.28280   87.46877   55.49246
   Pt       43.97877   52.42163   61.47934
   Pt       42.31497   64.28653   55.55666
   Pt       63.43799   23.64750   51.79255
   Pt       78.92090   31.24824   63.59921
   Pt       67.30781   35.22067   67.28676
   Pt       65.50934   64.13730   82.76756
   Pt       50.12949   68.33002   20.99629
   Pt       40.57186   64.08098   84.46474
   Pt       53.86539   79.53865   71.13121
   Pt       38.88208   83.81215   24.75345
   Pt       38.48465   58.48200   34.32106
   Pt       65.58886   35.32129   34.55972
   Pt       51.96453   64.13303   84.65174
   Pt       57.90824   37.22062   59.54148
   Pt       73.19189   60.28455   82.73773
   Pt       77.25977   56.87650   47.95873
   Pt       36.47277   27.41548   55.81385
   Pt       46.13114   66.36935   18.91480
   Pt       71.39408   44.65144   80.74429
   Pt       76.89820   46.53393   80.70040
   Pt       59.82650   39.09152   63.46630
   Pt       75.37589   66.30333   51.78599
   Pt       42.47111   64.33755   17.07674
   Pt       50.15525   33.39242   59.46494
   Pt       42.48095   56.62130   28.53526
   Pt       44.39381   31.41920   36.35326
   Pt       32.92175   68.31524   22.79282
   Pt       77.32995   56.88334   44.08253
   Pt       42.62248   19.87851   34.37019
   Pt       44.50856   23.81157   36.36972
   Pt       52.20378   56.50927   73.03011
   Pt       52.04049   79.85464   38.03783
   Pt       53.73649   17.72899   63.38861
   Pt       73.01744   54.33798   84.82624
   Pt       51.96091   33.39634   53.70782
   Pt       46.32849   71.99553   55.52490
   Pt       56.08991   29.62387   30.49674
   Pt       61.40833   15.84813   53.78290
   Pt       44.03116   68.02327   65.16901
   Pt       27.10097   44.93398   20.89018
   Pt       50.23160   72.15749   24.86419
   Pt       41.88399   53.84103   92.49619
   Pt       73.42385   48.98118   44.10434
   Pt       50.39665   47.17536   11.15082
   Pt       51.80361   75.58046   76.92031
   Pt       40.42415   23.67824   51.79580
   Pt       34.69643   68.03975   78.77002
   Pt       57.68072   19.76733   34.47111
   Pt       63.70125   33.24136   15.19355
   Pt       80.98245   44.89934   59.70126
   Pt       69.21753   35.02823   80.80274
   Pt       40.72728   79.90387   34.33671
   Pt       40.13012   67.55627   84.71853
   Pt       63.76495   37.37710   30.59161
   Pt       36.71279   23.62088   55.70887
   Pt       57.91145   60.38399   51.68570
   Pt       34.64053   54.65934   26.61534
   Pt       40.36092   31.28125   63.41134
   Pt       32.72645   68.14956   30.55748
   Pt       53.85078   33.13868   86.59735
   Pt       26.93060   50.62783   22.88523
   Pt       48.18148   79.92129   18.82253
   Pt       52.21557   49.05931   15.23800
   Pt       42.25998   42.93745   46.14927
   Pt       34.00138   42.76846   73.04645
   Pt       36.56947   56.53265   30.50924
   Pt       53.89244   64.36221   71.09719
   Pt       38.87474   79.97897   28.56106
   Pt       40.74089   87.49030   45.75686
   Pt       46.10662   60.36882   82.53435
   Pt       53.79132   48.64146   86.40615
   Pt       65.12934   23.39324   73.05425
   Pt       50.10177   33.22506   63.39369
   Pt       63.46216   31.26266   67.32061
   Pt       61.84720   31.60822   23.04554
   Pt       80.84882   39.11677   53.92575
   Pt       61.89253   41.48150   13.25754
   Pt       52.06976   64.14108   76.93751
   Pt       38.19420   39.08954   53.76390
   Pt       32.79515   16.03863   44.08785
   Pt       31.98726   30.81372   79.01532
   Pt       63.79169   33.68835   19.06778
   Pt       26.53885   31.22520   57.70535
   Pt       61.79233   73.99201   80.50298
   Pt       71.74583   58.83293   32.49729
   Pt       54.02533   77.80956   73.04661
   Pt       36.22494   38.82828   67.30044
   Pt       65.57285   23.79010   26.82746
   Pt       47.93024   67.75501   88.49316
   Pt       46.36108   39.25300   26.68288
   Pt       71.33799   33.48622   30.71761
   Pt       53.98512   25.45750   51.79947
   Pt       63.46151   27.45820   63.42856
   Pt       71.34266   35.39280   40.27565
   Pt       44.26575   64.33115   38.14629
   Pt       34.78984   62.51906   15.08390
   Pt       67.26420   23.54959   67.36613
   Pt       69.35935   27.55191   38.26469
   Pt       32.57072   27.44432   44.12915
   Pt       69.73977   53.02987   24.76410
   Pt       50.20799   41.17279   32.43427
   Pt       45.77996   55.76204   94.72731
   Pt       36.28984   44.78418   42.28998
   Pt       56.20312   48.68002   76.97206
   Pt       42.14246   35.11803   57.68460
   Pt       38.36029   67.86433   78.97240
   Pt       71.21937   19.64437   67.25189
   Pt       65.70309   62.31424   76.82661
   Pt       79.02192   50.70858   63.52382
   Pt       61.99236   64.51462   17.13833
   Pt       32.93127   64.31644   26.69879
   Pt       61.82304   46.62401   73.09712
   Pt       28.81799   33.42525   26.78131
   Pt       42.51387   29.49741   44.07569
   Pt       81.19987   72.16464   63.37887
   Pt       30.61081   46.89185   30.60127
   Pt       50.34473   33.46878   32.45271
   Pt       79.15366   58.51060   67.31207
   Pt       57.96652   33.56116   13.19174
   Pt       36.09033   40.98438   38.24590
   Pt       50.37978   54.86036   26.68058
   Pt       38.60603   56.64594   24.69175
   Pt       53.77617   15.89680   34.63946
   Pt       38.59555   17.84827   47.98487
   Pt       30.58702   42.97810   42.03404
   Pt       60.18457   51.05873   28.74089
   Pt       48.17323   50.85207   36.23816
   Pt       42.47151   74.02171   42.07514
   Pt       73.54542   56.79872   55.58759
   Pt       77.08243   39.09398   53.79374
   Pt       59.96461   46.82739   59.53788
   Pt       29.09366   49.00985   15.12087
   Pt       71.36722   35.26799   51.90722
   Pt       61.50132   25.39471   71.15984
   Pt       38.66851   35.39680   18.99805
   Pt       38.63877   72.05317   40.19241
   Pt       36.43241   58.38314   40.23156
   Pt       56.02209   39.08364   63.42281
   Pt       53.94355   33.35391   51.82755
   Pt       46.18476   39.26226   22.85371
   Pt       42.50788   70.26693   14.98035
   Pt       75.41398   66.23168   63.38646
   Pt       40.19448   58.39484   47.87776
   Pt       58.02793   31.41761   30.55379
   Pt       50.12863   27.48687   45.94964
   Pt       50.19681   81.81087   38.13218
   Pt       36.38787   67.68770   84.80521
   Pt       46.27572   15.83906   46.03748
   Pt       40.13557   31.05116   67.37864
   Pt       42.57468   50.94051   22.76169
   Pt       36.55844   64.30547   34.35524
   Pt       32.65243   37.24082   42.17562
   Pt       59.75250   31.36207   67.31604
   Pt       63.46075   48.73364   92.31755
   Pt       44.13237   34.99026   79.01306
   Pt       34.72733   62.38043   38.08674
   Pt       36.52730   31.29035   44.12222
   Pt       38.09861   65.51731   88.65808
   Pt       65.75607   39.40993   26.79788
   Pt       48.38631   46.91294   51.81520
   Pt       42.24325   46.86086   49.92120
   Pt       52.15785   50.54259   71.14581
   Pt       34.50575   50.70480   34.31067
   Pt       67.63513   35.68116   13.24559
   Pt       53.89434   17.92691   32.57773
   Pt       80.98888   50.69991   61.54791
   Pt       42.43838   68.20778   17.03366
   Pt       61.81932   29.64882   24.87467
   Pt       54.20372   31.60462   22.85875
   Pt       23.37139   52.74629   20.84913
   Pt       48.28466   33.52567   30.44028
   Pt       38.62924   68.28605   24.73391
   Pt       38.37109   62.25879   69.15460
   Pt       54.47531   43.34148   18.99429
   Pt       42.19367   73.42805   84.65309
   Pt       69.10819   21.59997   59.55789
   Pt       50.24957   25.69733   36.55458
   Pt       48.31866   23.85795   28.62182
   Pt       34.46541   39.17471   38.22829
   Pt       65.58439   27.74287   30.59163
   Pt       50.04469   29.48567   55.63635
   Pt       32.91853   72.12829   30.45500
   Pt       36.11260   42.44977   90.56243
   Pt       36.53286   37.26410   38.31788
   Pt       69.43292   41.06564   48.01837
   Pt       56.02443   39.10519   51.80811
   Pt       38.23405   54.46940   53.76759
   Pt       57.89139   56.45461   86.37833
   Pt       50.02579   19.73808   65.27087
   Pt       73.53454   64.35333   47.99454
   Pt       48.25851   52.47100   73.21595
   Pt       61.79044   37.03850   86.51785
   Pt       61.50558   25.35610   48.06999
   Pt       50.14380   68.27839   40.14207
   Pt       53.71255   17.76839   71.21234
   Pt       75.05301   38.99841   71.00626
   Pt       32.74443   52.61665   34.41637
   Pt       44.31300   70.02872   47.94557
   Pt       83.02246   58.66495   51.79257
   Pt       54.06902   27.65892   22.84514
   Pt       61.90808   31.47190   26.87019
   Pt       34.70540   77.51452   80.81309
   Pt       46.21910   50.71809   80.61232
   Pt       63.56549   19.91141   32.59311
   Pt       42.48727   39.39900   34.36623
   Pt       46.23846   31.45510   42.15046
   Pt       54.02031   35.27759   49.89632
   Pt       77.42038   64.48156   40.25039
   Pt       79.17868   58.81232   55.65431
   Pt       38.59135   60.52852   20.88735
   Pt       36.86391   83.78041   34.31524
   Pt       36.52331   39.22571   36.27052
   Pt       69.20365   40.88712   86.54354
   Pt       65.57957   35.36719   30.78974
   Pt       71.73579   62.55960   36.25795
   Pt       34.71822   64.29113   32.43059
   Pt       27.12559   58.53729   34.26737
   Pt       77.51536   68.36356   36.46410
   Pt       48.20260   35.32075   51.77281
   Pt       40.36732   35.24860   51.77692
   Pt       71.72298   54.98748   28.63054
   Pt       34.49455   65.89653   80.75510
   Pt       54.32531   37.26337   28.63397
   Pt       46.35952   25.61690   40.26925
   Pt       42.44443   64.43158   36.21942
   Pt       69.58388   49.04836   63.38074
   Pt       50.31914   42.99695   84.52416
   Pt       30.39874   31.20464   57.77089
   Pt       69.57567   47.02549   34.58997
   Pt       55.76725   79.85287   22.70880
   Pt       53.89335   60.40461   55.58558
   Pt       48.34926   83.66802   49.66814
   Pt       50.23798   42.89461   42.10804
   Pt       59.70744   79.59100   65.32621
   Pt       53.55551   19.50378   77.05121
   Pt       77.12516   44.91327   59.68066
   Pt       54.03632   52.64499   86.35256
   Pt       81.24095   72.25488   40.28606
   Pt       77.04597   39.06096   57.68132
   Pt       38.65964   25.67923   55.65409
   Pt       34.77864   72.12338   16.94781
   Pt       49.99548   73.89995   65.28111
   Pt       32.58216   79.73115   42.07024
   Pt       59.83626   68.08602   77.03368
   Pt       38.46989   64.21348   59.46855
   Pt       26.90579   48.82954   40.23204
   Pt       75.16915   46.84099   63.53737
   Pt       71.01713   31.13583   75.18037
   Pt       46.47695   37.38196   24.77169
   Pt       69.44649   37.26686   40.35118
   Pt       40.45146   19.71095   71.16905
   Pt       26.49707   31.25965   49.94500
   Pt       61.58763   75.74938   71.18409
   Pt       40.52090   23.76485   36.48514
   Pt       34.74609   66.28837   30.38590
   Pt       73.84670   79.72683   55.58500
   Pt       69.31268   29.34174   51.87510
   Pt       60.06927   47.26592   20.99328
   Pt       57.53487   23.48964   65.29795
   Pt       46.22908   75.68512   74.92603
   Pt       65.24875   31.09567   80.52272
   Pt       44.18413   50.47727   75.02198
   Pt       32.06816   38.50877   86.80937
   Pt       34.60041   54.58714   38.27999
   Pt       61.56512   33.12248   71.18462
   Pt       53.74566   17.72330   59.60028
   Pt       76.86500   35.10979   61.54264
   Pt       54.03431   29.56462   40.23166
   Pt       59.69176   60.26017   65.29405
   Pt       34.64923   56.55840   32.41383
   Pt       75.19024   46.89620   55.81163
   Pt       30.26724   35.08003   73.12017
   Pt       46.36378   21.90230   28.61585
   Pt       38.18181   35.09385   57.83998
   Pt       55.76707   63.85272   88.58756
   Pt       61.86496   33.34244   36.43301
   Pt       32.46733   44.80311   34.51195
   Pt       32.66885   27.49553   36.46530
   Pt       32.80266   68.18642   34.32521
   Pt       36.65906   23.69651   51.81637
   Pt       46.57226   91.47959   43.90721
   Pt       38.56301   62.43156   34.30813
   Pt       46.38666   72.17225   28.51723
   Pt       59.79380   66.43846   20.84064
   Pt       34.80242   60.40485   24.71190
   Pt       71.48074   47.02677   44.13848
   Pt       65.59599   33.28585   48.05377
   Pt       65.45951   48.64413   90.41827
   Pt       67.30413   31.29622   67.27784
   Pt       82.69080   38.91278   67.43314
   Pt       53.74414   23.53827   73.04552
   Pt       57.65701   66.27009   26.77810
   Pt       50.09302   11.96427   34.61019
   Pt       73.47443   56.90699   44.06979
   Pt       67.66776   29.78974   19.19354
   Pt       42.50161   17.99380   28.68824
   Pt       76.87464   46.63053   77.03159
   Pt       44.38765   35.23778   55.60074
   Pt       36.09298   42.45270   86.80973
   Pt       69.37590   37.12284   63.46393
   Pt       34.21561   46.64568   69.23938
   Pt       42.47164   46.82783   53.70732
   Pt       55.95054   39.05929   67.26078
   Pt       59.47142   19.67737   67.35565
   Pt       30.89600   58.64633   30.45626
   Pt       67.85199   54.99431   17.14179
   Pt       42.53282   79.64324   74.84496
   Pt       36.35642   44.85218   34.49694
   Pt       50.27144   48.88951   17.05880
   Pt       53.98053   50.80246   92.15944
   Pt       46.34395   58.61452   34.30385
   Pt       42.46108   25.67692   47.91252
   Pt       73.36994   52.85353   48.01128
   Pt       30.27085   32.63719   86.77077
   Pt       42.73364   79.96302   36.25777
   Pt       52.25401   56.70064   18.92203
   Pt       69.56228   27.73920   23.03373
   Pt       42.43074   31.42970   38.35475
   Pt       34.69123   48.93614   20.82520
   Pt       29.32516   41.32183   18.93776
   Pt       42.01783   40.45189   90.57031
   Pt       73.17070   42.85367   65.51840
   Pt       65.71549   60.34829   59.54195
   Pt       26.68478   41.13920   32.41884
   Pt       50.07155   33.35765   67.16919
   Pt       79.15613   54.76401   55.71741
   Pt       73.44328   68.18174   67.25472
   Pt       61.47660   15.94928   45.97581
   Pt       67.99051   58.86644   20.94652
   Pt       36.69769   75.71359   69.22421
   Pt       56.21204   46.81451   63.39803
   Pt       27.15679   62.39868   22.85344
   Pt       75.39186   50.94363   44.10052
   Pt       44.19401   56.55617   34.32558
   Pt       80.81468   33.20780   52.00426
   Pt       51.99716   35.25940   74.94282
   Pt       56.11997   33.42030   30.61119
   Pt       53.76963   77.51052   76.91157
   Pt       56.06107   87.33263   45.59658
   Pt       32.71816   41.11421   22.84121
   Pt       40.31810   52.71310   30.41609
   Pt       55.65340   15.81574   63.50517
   Pt       46.04836   60.35588   55.50213
   Pt       47.94195   71.70140   76.89477
   Pt       69.30117   37.02702   67.34045
   Pt       46.25366   18.20962   67.16561
   Pt       37.76329   40.33857   86.68483
   Pt       28.60386   31.24661   44.14619
   Pt       79.16773   46.96283   48.04658
   Pt       79.00320   43.07243   55.84936
   Pt       46.55192   37.38920   32.42195
   Pt       73.00558   48.56399   78.92025
   Pt       42.28125   40.83244   82.69517
   Pt       44.25336   68.29131   15.01362
   Pt       27.11885   52.70810   20.87856
   Pt       65.59269   33.40048   32.64224
   Pt       40.50949   27.49579   59.53516
   Pt       67.79509   51.06568   32.51995
   Pt       69.20073   31.26027   57.55998
   Pt       42.28309   25.60186   51.79283
   Pt       44.54728   83.67312   53.67457
   Pt       67.31089   23.59168   59.55703
   Pt       69.41744   50.61872   76.90429
   Pt       61.51348   74.02926   42.04897
   Pt       44.59587   35.45458   28.60887
   Pt       28.32711   23.48213   44.21949
   Pt       36.70065   87.30308   73.01667
   Pt       79.06165   46.88947   55.83524
   Pt       46.22718   56.47386   59.43170
   Pt       65.64804   33.66354   17.09516
   Pt       73.24006   43.07124   38.43109
   Pt       77.03400   39.06720   61.48229
   Pt       38.71592   71.94544   52.10110
   Pt       42.56880   74.11623   38.19660
   Pt       57.81419   42.75648   73.06471
   Pt       56.00976   60.34885   76.93024
   Pt       34.20571   48.52267   78.89524
   Pt       34.68824   66.23879   38.18753
   Pt       67.34058   31.33015   55.62334
   Pt       44.31867   60.25435   76.84166
   Pt       53.78102   11.94448   53.75631
   Pt       49.94990   27.44212   61.39475
   Pt       75.47039   54.86107   47.96464
   Pt       77.23721   54.72522   49.96847
   Pt       63.40184   16.14527   40.15540
   Pt       27.04801   44.91554   24.75546
   Pt       46.38975   33.47416   40.24625
   Pt       71.34989   43.09116   51.81133
   Pt       46.14224   42.96452   53.73930
   Pt       46.33935   74.20372   15.10890
   Pt       38.80525   25.71663   24.82047
   Pt       53.99674   77.93441   34.34454
   Pt       77.07595   37.25901   48.03849
   Pt       44.50037   43.19665   32.43341
   Pt       46.23332   77.94608   15.14939
   Pt       46.15666   21.68189   67.21396
   Pt       34.86215   70.11680   42.06289
   Pt       81.16563   60.69049   44.16129
   Pt       64.05753   56.40878   69.27971
   Pt       63.71143   40.94046   76.89969
   Pt       57.92745   42.93547   80.67782
   Pt       80.88475   29.34389   55.75453
   Pt       73.56563   49.12064   24.92387
   Pt       62.15427   58.55846   30.57067
   Pt       53.87477   19.73842   38.32090
   Pt       53.98532   21.82793   32.56816
   Pt       48.38503   83.71042   45.80179
   Pt       58.08077   31.40820   34.42089
   Pt       63.45292   12.17717   51.75714
   Pt       65.93573   60.91404   20.81952
   Pt       48.09002   72.02002   53.65519
   Pt       56.16812   43.01741   59.53831
   Pt       46.17874   66.34729   34.36219
   Pt       57.44339   15.72609   69.27724
   Pt       44.06535   67.74738   76.97429
   Pt       38.69303   25.68571   40.28165
   Pt       79.25890   70.17445   63.39494
   Pt       59.47531   19.72711   59.54526
   Pt       69.11954   27.30659   73.07418
   Pt       67.61079   48.77766   77.00084
   Pt       69.67807   53.02888   40.15096
   Pt       30.68882   37.23218   24.84779
   Pt       38.69298   25.69472   36.42612
   Pt       44.21573   56.41635   80.46943
   Pt       40.41905   27.45305   67.28653
   Pt       54.32191   50.97562   22.88588
   Pt       26.67663   31.22915   42.17638
   Pt       30.41590   31.21096   50.02630
   Pt       30.76385   41.16510   28.60802
   Pt       57.37138   23.49697   80.78128
   Pt       69.49435   41.31628   28.70751
   Pt       61.85808   41.30531   28.68935
   Pt       80.97498   41.10740   48.05694
   Pt       50.44639   39.48247   15.07415
   Pt       65.85111   52.97525   32.49119
   Pt       71.35439   56.34545   80.83227
   Pt       42.31420   43.05604   38.24991
   Pt       57.89518   42.98936   92.30714
   Pt       40.12902   44.79653   42.20270
   Pt       42.30778   65.89740   88.51815
   Pt       26.77542   35.28456   38.17528
   Pt       38.53347   21.83917   28.60590
   Pt       50.33651   83.73109   40.17804
   Pt       30.35835   35.13170   53.81673
   Pt       40.45183   64.30353   38.21197
   Pt       65.81651   41.13547   51.82938
   Pt       57.72492   25.51506   55.68509
   Pt       34.24157   44.66480   78.88982
   Pt       36.40752   60.20093   49.89447
   Pt       42.39440   35.26424   84.49575
   Pt       71.33881   48.78551   76.93736
   Pt       77.45356   72.27274   40.23861
   Pt       34.83224   58.58008   22.76020
   Pt       55.73472   56.13832   92.34974
   Pt       77.27969   60.55276   55.72145
   Pt       61.98459   56.84019   24.81225
   Pt       32.35488   35.10133   59.54621
   Pt       40.07757   55.88524   92.43630
   Pt       44.45793   87.34510   65.35415
   Pt       46.23918   73.46034   84.64834
   Pt       65.68804   41.22600   36.46515
   Pt       71.35398   43.16619   44.13836
   Pt       73.15596   33.16384   59.60366
   Pt       44.43437   11.99053   40.40285
   Pt       59.92284   27.57872   44.16015
   Pt       59.98082   43.11314   47.89312
   Pt       65.72922   33.54821   24.89472
   Pt       77.05858   56.39438   75.17265
   Pt       75.25750   60.21624   77.13310
   Pt       46.58283   87.64550   36.19770
   Pt       59.84860   35.19324   63.42649
   Pt       42.35658   13.98765   51.88589
   Pt       81.01582   48.90288   51.90490
   Pt       48.20639   31.35401   51.84510
   Pt       65.58007   33.32480   51.90506
   Pt       32.76877   33.33927   30.70276
   Pt       61.81157   37.25097   40.24558
   Pt       44.28541   83.31917   76.92164
   Pt       48.12753   64.37710   34.35408
   Pt       61.79850   29.53799   28.72871
   Pt       78.98081   43.11711   36.48353
   Pt       84.92416   64.50669   55.77236
   Pt       69.67777   52.92040   36.44317
   Pt       51.91250   27.25754   75.21002
   Pt       30.77750   48.86695   32.44732
   Pt       42.36866   25.66066   78.83761
   Pt       65.68583   37.14552   63.39254
   Pt       41.95277   40.48854   86.71164
   Pt       61.61641   34.97635   73.06514
   Pt       46.18123   13.95999   44.10945
   Pt       79.19389   58.62731   63.43908
   Pt       61.71958   35.24697   88.50906
   Pt       50.29137   81.94249   18.84150
   Pt       36.39390   41.03935   34.41337
   Pt       84.72484   52.70741   59.72063
   Pt       23.02332   50.65073   30.65917
   Pt       55.65886   19.60366   75.18933
   Pt       57.93231   58.78780   22.84514
   Pt       77.06639   54.59708   61.51884
   Pt       50.38455   48.65817   93.99124
   Pt       40.41122   12.17401   44.07990
   Pt       36.11371   36.94450   57.66718
   Pt       40.47902   33.26976   42.30601
   Pt       76.99452   29.49353   48.02345
   Pt       28.23362   38.73420   78.98563
   Pt       76.92630   48.72510   75.07087
   Pt       65.92609   60.94807   17.03418
   Pt       67.75518   51.05810   28.62156
   Pt       77.40939   56.83427   28.78029
   Pt       50.25439   46.97970   96.19526
   Pt       48.34728   50.77436   44.02383
   Pt       69.30299   33.25480   51.94480
   Pt       23.09197   46.90803   26.64472
   Pt       30.36538   35.08477   57.75091
   Pt       50.42819   87.61769   40.14868
   Pt       50.09692   50.81341   38.25586
   Pt       44.36953   76.02579   34.20896
   Pt       77.28080   64.22360   67.25595
   Pt       62.09330   47.06542   22.99348
   Pt       38.39695   50.79304   26.67408
   Pt       46.43609   37.34637   36.27382
   Pt       69.63614   64.30030   59.50812
   Pt       46.73545   49.21644   13.08160
   Pt       57.70227   17.78808   48.01622
   Pt       49.49952   42.39575   96.36174
   Pt       34.60404   58.52256   34.32794
   Pt       50.20577   79.89714   16.94463
   Pt       55.84715   71.91356   73.07791
   Pt       42.83671   80.07187   24.64512
   Pt       61.72735   27.60709   30.64086
   Pt       27.10628   62.37675   30.46426
   Pt       48.02923   66.22307   51.63407
   Pt       67.15491   23.43248   71.11207
   Pt       32.59365   48.74592   34.52834
   Pt       27.16667   64.30159   32.37840
   Pt       48.16959   58.48088   47.89545
   Pt       73.34770   50.64376   61.54864
   Pt       40.05790   51.95892   92.52176
   Pt       36.21312   52.52345   49.93394
   Pt       76.96752   31.23732   61.54013
   Pt       50.26566   87.61112   36.15388
   Pt       61.24380   25.31333   59.67024
   Pt       34.45179   56.47640   55.57691
   Pt       44.63909   83.75562   30.36696
   Pt       59.71564   37.09630   73.00592
   Pt       61.46296   27.31394   76.93964
   Pt       48.37798   91.45715   45.78600
   Pt       27.18040   64.34032   28.52943
   Pt       44.38865   52.77007   22.81755
   Pt       67.54626   71.83614   77.00656
   Pt       38.90803   81.80995   49.82493
   Pt       46.13073   58.55521   45.83353
   Pt       48.06768   19.70132   75.11494
   Pt       53.62430   25.47275   82.91101
   Pt       79.20307   66.29575   59.63062
   Pt       36.34388   41.08451   42.07917
   Pt       55.80910   19.83438   36.47808
   Pt       69.34480   44.77243   78.84928
   Pt       51.88072   64.35073   38.20281
   Pt       55.89690   60.38194   73.17531
   Pt       32.94917   60.53092   22.72336
   Pt       79.01379   46.91082   59.56679
   Pt       65.68046   40.95938   63.49815
   Pt       28.25611   38.67296   82.91030
   Pt       84.90735   56.55040   63.56767
   Pt       40.20967   71.78660   65.21911
   Pt       42.23718   60.39823   51.69976
   Pt       46.39738   46.95480   38.24347
   Pt       51.96121   33.18333   80.88537
   Pt       34.81895   66.22090   34.35188
   Pt       49.95894   60.35318   78.72915
   Pt       56.24685   54.94475   17.05497
   Pt       44.51726   79.83455   45.88044
   Pt       61.81787   31.44552   30.70162
   Pt       57.90631   66.07569   80.73229
   Pt       46.29969   56.34302   90.24197
   Pt       40.57612   75.77797   69.13170
   Pt       69.13671   33.15824   74.95561
   Pt       38.55808   15.91783   46.12570
   Pt       44.56042   91.50345   38.14520
   Pt       57.62689   21.59261   78.88941
   Pt       68.94924   23.45243   65.37010
   Pt       38.29705   54.55675   45.92400
   Pt       34.76755   45.01092   13.04133
   Pt       71.70743   58.75849   28.70855
   Pt       30.78152   29.49611   32.53844
   Pt       38.37584   62.21653   49.83111
   Pt       59.83482   37.17835   76.86655
   Pt       59.82438   27.63826   36.33109
   Pt       77.17113   48.77942   55.80325
   Pt       48.07335   38.83764   82.83768
   Pt       38.80806   83.80428   32.42622
   Pt       46.22035   66.33047   30.48207
   Pt       52.37554   47.20635   28.58275
   Pt       51.84485   15.81458   67.45961
   Pt       50.00171   73.88459   69.17261
   Pt       50.16458   39.03971   80.67002
   Pt       69.47937   39.16470   49.91636
   Pt       54.21608   37.29778   40.19718
   Pt       48.59160   49.17536   11.34147
   Pt       71.21447   31.30711   51.90338
   Pt       49.99604   68.03157   78.76017
   Pt       36.56722   27.36218   51.92816
   Pt       56.22976   39.26860   44.10036
   Pt       36.66768   15.85736   51.89967
   Pt       80.67411   42.82801   69.38183
   Pt       57.74558   29.42912   67.26900
   Pt       30.56636   57.86073   88.70010
   Pt       47.91427   75.43564   84.63591
   Pt       42.36922   41.09503   40.22062
   Pt       48.04479   68.16083   53.64329
   Pt       55.94225   23.69598   32.57356
   Pt       34.59274   35.21987   46.15006
   Pt       42.39833   75.66592   75.09578
   Pt       36.58645   33.34127   30.63255
   Pt       35.05000   21.83793   40.26897
   Pt       77.13528   44.91884   55.81956
   Pt       44.21543   54.54100   44.03436
   Pt       71.11843   31.23992   67.28878
   Pt       58.18806   37.50201   17.11846
   Pt       77.19073   39.42596   30.71114
   Pt       51.94878   29.43457   84.71986
   Pt       63.62162   35.09876   67.27339
   Pt       38.55240   17.81195   55.80726
   Pt       82.73882   35.11965   63.58594
   Pt       45.99034   60.34385   59.40106
   Pt       25.05770   48.77290   22.79384
   Pt       63.48153   27.52498   47.96468
   Pt       42.53145   31.47325   34.42841
   Pt       81.30711   72.28093   44.08626
   Pt       65.44430   37.00302   74.98923
   Pt       46.35295   79.94333   44.00255
   Pt       34.86484   74.17134   22.73144
   Pt       42.42037   66.39966   19.01237
   Pt       43.97550   52.26559   69.38034
   Pt       65.71118   58.38488   80.66865
   Pt       63.95822   55.11614   17.02141
   Pt       61.43692   15.86627   61.44921
   Pt       36.19765   44.76620   49.91101
   Pt       76.88639   29.38079   59.58821
   Pt       32.57850   33.17525   46.13925
   Pt       65.79485   45.11328   47.87644
   Pt       73.05547   46.69411   77.03750
   Pt       67.83413   62.54909   24.71710
   Pt       50.43513   35.39282   34.38117
   Pt       56.18042   42.99677   63.42168
   Pt       77.29042   60.38061   67.36864
   Pt       53.91405   33.37702   74.97747
   Pt       34.74107   68.06544   40.22952
   Pt       65.64777   41.04271   55.71517
   Pt       38.47122   14.02021   40.29072
   Pt       81.13085   68.40841   47.92107
   Pt       53.91623   75.70562   71.10638
   Pt       63.24001   27.19453   75.13469
   Pt       31.15125   68.27783   24.64432
   Pt       38.26607   42.94171   46.10846
   Pt       55.65699   23.53047   79.03578
   Pt       44.26763   46.91542   43.88454
   Pt       71.49733   54.84567   47.96090
   Pt       31.10139   66.25508   30.50993
   Pt       77.13412   45.11115   44.15061
   Pt       38.68219   27.65394   34.51101
   Pt       32.55957   60.28061   69.22375
   Pt       27.03712   56.54571   32.51584
   Pt       77.11312   43.19367   26.93303
   Pt       40.08749   44.83934   46.02465
   Pt       71.23351   44.67397   84.76946
   Pt       36.05933   67.75547   72.93582
   Pt       40.29724   60.03599   88.46117
   Pt       34.57029   46.94535   38.25222
   Pt       38.26620   44.79907   59.58707
   Pt       46.29775   39.22416   42.15851
   Pt       36.12531   48.67052   46.04580
   Pt       73.37008   60.29285   71.17449
   Pt       38.59405   68.14071   47.85836
   Pt       77.14699   56.51537   71.17663
   Pt       53.86773   37.05263   90.47865
   Pt       61.49699   74.03841   38.23366
   Pt       73.19325   39.11731   49.97996
   Pt       45.91889   54.36305   69.16047
   Pt       46.09650   46.79652   84.43788
   Pt       63.37485   60.03195   92.19608
   Pt       73.17718   33.17919   63.47048
   Pt       34.82147   62.53946   18.82979
   Pt       44.50475   35.41436   32.42612
   Pt       52.32454   42.93109   59.57386
   Pt       34.16286   38.87895   77.00537
   Pt       76.98458   50.63594   69.29134
   Pt       67.63686   41.37776   22.93332
   Pt       34.51028   64.17214   44.15813
   Pt       36.23273   56.00698   88.58853
   Pt       71.35689   35.23456   44.22234
   Pt       79.25458   66.22789   67.15998
   Pt       65.52935   33.22807   63.45622
   Pt       53.91590   27.48747   42.10014
   Pt       32.24817   50.35899   79.04051
   Pt       38.35965   60.17497   78.85315
   Pt       42.39156   19.77283   53.65868
   Pt       40.83288   83.69500   65.31994
   Pt       60.06742   41.38549   22.87193
   Pt       42.26676   62.07650   84.55376
   Pt       38.75117   74.17214   26.69537
   Pt       34.59426   39.22891   34.38906
   Pt       53.86815   23.59733   49.75961
   Pt       46.28252   58.62555   30.46520
   Pt       56.13999   50.91037   47.93613
   Pt       54.10890   31.46150   26.76982
   Pt       69.66760   66.33785   73.05958
   Pt       77.07370   42.82340   69.20740
   Pt       42.37571   42.97775   84.57379
   Pt       59.96967   56.40164   76.96423
   Pt       49.98808   19.71987   53.63167
   Pt       42.36201   66.33147   30.39235
   Pt       56.17461   51.01191   36.37678
   Pt       73.02319   35.02219   69.22154
   Pt       63.73940   43.06734   47.98018
   Pt       54.06396   50.62618   76.81900
   Pt       38.10955   31.14247   65.44167
   Pt       53.77207   14.03034   36.54265
   Pt       44.31951   33.41109   45.93747
   Pt       73.41746   52.78545   59.50620
   Pt       46.28670   74.12975   34.23900
   Pt       73.57056   76.23051   51.81175
   Pt       57.69117   31.33662   49.88068
   Pt       79.31834   66.60749   44.06130
   Pt       44.20134   50.57661   63.43476
   Pt       61.35589   23.42092   80.79811
   Pt       31.06069   60.51315   20.87523
   Pt       57.51646   21.51896   67.27690
   Pt       65.88221   49.10852   20.98543
   Pt       51.93816   60.50860   30.49573
   Pt       73.23198   35.51877   26.75782
   Pt       63.62202   68.09800   69.22250
   Pt       52.00850   42.85922   74.97536
   Pt       36.29921   46.63688   67.27819
   Pt       48.09268   56.31768   69.28055
   Pt       32.16589   42.40560   86.83772
   Pt       38.72375   23.81733   34.42641
   Pt       48.21110   48.72428   49.95239
   Pt       77.53846   57.12761   36.36186
   Pt       79.06512   46.93489   51.89708
   Pt       67.50689   60.26739   84.58670
   Pt       44.21758   31.33497   59.48645
   Pt       48.14758   23.56000   59.54299
   Pt       65.59029   35.22977   49.92382
   Pt       82.96643   62.45830   59.55931
   Pt       43.97793   63.88556   80.85403
   Pt       42.13924   58.33954   53.64209
   Pt       50.20600   77.81527   57.44242
   Pt       24.75427   40.86994   34.55517
   Pt       67.36934   16.11244   43.97171
   Pt       73.21409   21.90978   40.17471
   Pt       42.46037   85.27621   76.97126
   Pt       50.07069   15.93621   42.12818
   Pt       67.37673   25.80066   30.55145
   Pt       42.38201   19.68120   84.86847
   Pt       44.33463   68.23053   38.16677
   Pt       57.56931   17.74935   55.73225
   Pt       58.13008   35.60289   18.97110
   Pt       71.53077   62.39742   47.94691
   Pt       65.55828   31.39953   34.51482
   Pt       40.50460   72.01116   45.93620
   Pt       34.79371   56.59379   36.31203
   Pt       42.53437   64.46398   28.48488
   Pt       42.65206   68.30005   36.25413
   Pt       61.73827   35.25421   38.34080
   Pt       61.89800   50.69734   84.48287
   Pt       61.81936   60.43339   28.66554
   Pt       34.81393   23.80942   38.22913
   Pt       56.15533   33.57219   34.34296
   Pt       63.78936   39.04128   63.44293
   Pt       75.13285   35.18880   63.49240
   Pt       42.75333   83.78060   28.48701
   Pt       42.52925   72.14453   36.35186
   Pt       28.32919   38.79428   75.08627
   Pt       37.82258   40.40994   90.48020
   Pt       55.92006   23.68066   40.31865
   Pt       61.32690   23.43442   65.34556
   Pt       57.51734   19.66785   53.79595
   Pt       77.34266   72.12027   67.20338
   Pt       77.39203   64.43909   55.70331
   Pt       42.23077   58.39673   49.72880
   Pt       83.00941   62.58535   55.74191
   Pt       73.61558   79.67717   59.64495
   Pt       42.54325   66.41364   15.09337
   Pt       30.85774   70.07130   38.19739
   Pt       34.96568   74.06716   42.08033
   Pt       63.39577   12.15873   44.10466
   Pt       52.18613   58.82470   24.57534
   Pt       44.43388   83.44634   72.99962
   Pt       42.54997   23.83380   22.84309
   Pt       67.64146   37.47455   22.92594
   Pt       32.32341   56.23355   76.96061
   Pt       27.20521   48.90727   16.92832
   Pt       69.61820   43.20796   30.67303
   Pt       61.93463   70.29763   34.41290
   Pt       30.43751   50.29401   80.86290
   Pt       31.07638   62.50627   15.21897
   Pt       84.68815   50.77016   53.90926
   Pt       52.04455   56.46989   76.87307
   Pt       52.27376   35.41290   40.19661
   Pt       61.76449   66.31582   65.23152
   Pt       60.09911   47.32960   24.77579
   Pt       61.62512   19.90982   26.80361
   Pt       37.06820   83.77482   26.74398
   Pt       36.21452   46.41649   86.69327
   Pt       27.04509   62.40275   38.17745
   Pt       77.43354   53.00398   40.25453
   Pt       55.96042   56.52023   73.04582
   Pt       48.18403   56.58836   15.15282
   Pt       46.19142   21.72634   82.80417
   Pt       42.16626   50.54165   72.92596
   Pt       54.01472   45.03265   32.48802
   Pt       26.59975   35.09268   42.16049
   Pt       26.88592   50.72429   42.20828
   Pt       69.66910   49.11081   28.72382
   Pt       49.95457   19.69407   69.13336
   Pt       36.60711   71.69369   84.63656
   Pt       52.03579   79.73999   45.85434
   Pt       79.02295   39.14313   36.48529
   Pt       75.25531   54.67998   63.37476
   Pt       53.89458   16.04200   30.64279
   Pt       50.20750   83.81207   43.95562
   Pt       42.24363   39.11671   50.00389
   Pt       44.16674   64.37604   26.54549
   Pt       61.36678   23.51920   49.91493
   Pt       45.86156   11.90372   69.19866
   Pt       46.21397   62.13733   73.02586
   Pt       65.56565   42.87227   61.57354
   Pt       79.17221   46.99675   44.20416
   Pt       71.32028   39.10138   59.71876
   Pt       57.65303   70.12377   61.40489
   Pt       63.67380   35.23087   40.28871
   Pt       33.91837   24.91803   79.17542
   Pt       38.71962   68.31346   16.97745
   Pt       49.92967   15.81944   69.23456
   Pt       75.17165   46.96310   44.18969
   Pt       38.36973   50.57890   80.74223
   Pt       65.20512   19.66468   65.37813
   Pt       67.62288   47.24467   13.30455
   Pt       69.70967   49.08267   21.05509
   Pt       61.71662   42.79333   76.95876
   Pt       71.24413   41.00033   76.97873
   Pt       46.43155   89.62592   38.14829
   Pt       69.32126   37.38486   13.07946
   Pt       75.24617   39.26925   40.28209
   Pt       44.04255   52.52585   49.84000
   Pt       69.14669   33.06441   71.26456
   Pt       67.49333   64.20167   76.90703
   Pt       40.22243   56.42948   45.93501
   Pt       48.10694   35.05299   78.90369
   Pt       61.68186   33.15901   86.94483
   Pt       73.60791   53.18509   32.42735
   Pt       61.70104   29.39729   51.78030
   Pt       53.98380   87.48145   47.87442
   Pt       43.95071   27.02489   86.88447
   Pt       54.22267   52.72691   94.08224
   Pt       44.50707   79.88570   34.25795
   Pt       61.41005   54.37400   92.22966
   Pt       57.87268   44.85022   94.23362
   Pt       69.45702   41.06132   59.68161
   Pt       30.69396   58.48918   38.23612
   Pt       79.38647   62.63932   36.37776
   Pt       32.79004   23.67162   44.18511
   Pt       46.53082   87.65197   32.29767
   Pt       51.93902   33.11638   92.65061
   Pt       48.29753   33.44740   42.09142
   Pt       40.15529   56.31605   57.68466
   Pt       65.82176   41.31982   28.70340
   Pt       48.29953   36.99860   88.53910
   Pt       46.42238   89.60610   41.97885
   Pt       57.96728   25.74033   36.31559
   Pt       84.62280   41.06565   52.00361
   Pt       52.14860   23.78092   32.52491
   Pt       51.83893   12.03047   67.35067
   Pt       38.55062   39.25164   34.42819
   Pt       34.78057   56.64745   20.89257
   Pt       46.33015   39.23727   45.98190
   Pt       48.42588   83.82026   34.23059
   Pt       56.00224   40.91897   80.80486
   Pt       65.43779   60.26008   78.82924
   Pt       46.31872   77.86859   49.68777
   Pt       45.47495   46.11003   92.45460
   Pt       69.80854   49.04287   24.91490
   Pt       58.10927   56.82566   20.99576
   Pt       71.57370   51.08735   36.35263
   Pt       44.57933   19.93602   24.92695
   Pt       31.05118   60.45838   28.63799
   Pt       57.53953   31.19574   57.62578
   Pt       42.63205   77.99623   22.74601
   Pt       57.95888   56.61899   47.80912
   Pt       50.20471   50.70282   80.63098
   Pt       71.38475   66.28399   63.34490
   Pt       26.94822   54.66240   34.43186
   Pt       42.55327   33.43582   40.15236
   Pt       64.03380   58.66542   32.51255
   Pt       34.33906   46.81223   46.03865
   Pt       50.38446   27.64287   30.53787
   Pt       69.47554   50.66856   73.12372
   Pt       50.19748   50.87272   84.36789
   Pt       75.32796   70.16931   63.38177
   Pt       36.08282   42.70537   75.13552
   Pt       46.54159   83.75378   40.10915
   Pt       34.45561   54.55758   53.79154
   Pt       38.87372   75.91251   51.79699
   Pt       46.18922   19.71409   57.53001
   Pt       53.60847   15.77056   73.19486
   Pt       71.19924   31.23408   59.55073
   Pt       47.51652   48.25920   92.47478
   Pt       67.90224   58.78001   32.46757
   Pt       58.07144   35.35109   38.22483
   Pt       65.70077   58.47881   88.33889
   Pt       44.05838   64.17649   61.36750
   Pt       75.09543   35.37490   36.55657
   Pt       73.46061   43.20475   26.86044
   Pt       54.05322   66.01210   88.53572
   Pt       65.26714   15.95660   49.85493
   Pt       54.20965   37.40794   24.65604
   Pt       36.80313   19.97538   40.20264
   Pt       46.48102   29.53425   28.69804
   Pt       52.16625   41.10142   30.59446
   Pt       61.48789   77.84279   53.68832
   Pt       69.37971   31.52661   26.83569
   Pt       50.35161   29.61425   32.45670
   Pt       38.21057   13.78649   59.67794
   Pt       28.75909   50.64981   40.25400
   Pt       53.91148   21.63467   59.48260
   Pt       30.76433   56.53438   40.18662
   Pt       30.23739   42.65954   53.87320
   Pt       42.45397   72.03677   48.03381
   Pt       46.46950   83.53434   67.23454
   Pt       61.94656   39.34970   26.78124
   Pt       61.65957   27.51922   34.49436
   Pt       54.27651   52.87095   20.95228
   Pt       40.74561   76.06969   18.89462
   Pt       57.74909   15.94517   34.46057
   Pt       73.12960   21.67868   63.41716
   Pt       76.97889   39.33069   26.92223
   Pt       81.11320   52.83953   51.86404
   Pt       30.66436   46.89218   38.27464
   Pt       42.37280   75.79865   71.12471
   Pt       63.42710   23.48328   63.54508
   Pt       46.24384   54.71213   38.23376
   Pt       57.70515   64.07316   82.73434
   Pt       77.04400   46.81480   57.74504
   Pt       69.38468   37.16177   48.04688
   Pt       34.67899   75.68346   71.12457
   Pt       65.96054   52.93268   24.82885
   Pt       54.27466   50.89890   26.77106
   Pt       32.88791   68.20447   26.67705
   Pt       34.68117   27.68132   30.57540
   Pt       42.72182   79.87439   40.26784
   Pt       71.62447   58.70431   63.27147
   Pt       48.32193   33.41770   34.46853
   Pt       79.23521   66.33949   51.80589
   Pt       61.70962   33.32641   51.81465
   Pt       50.34848   87.64295   32.43351
   Pt       38.62965   58.57627   30.51685
   Pt       37.71141   36.41287   90.51942
   Pt       55.99852   60.31966   61.43876
   Pt       34.59943   43.09487   34.36979
   Pt       69.57607   47.06108   30.67159
   Pt       58.06102   31.67532   22.85553
   Pt       26.63851   27.46140   38.31930
   Pt       63.54968   52.56921   69.37501
   Pt       61.48109   17.87566   40.34446
   Pt       51.89717   72.16725   34.30276
   Pt       38.49234   14.06141   48.04344
   Pt       50.41402   50.87120   22.84237
   Pt       46.25732   60.52953   17.03883
   Pt       44.34174   42.86853   63.36041
   Pt       42.39275   71.96918   59.58395
   Pt       36.83789   72.08686   30.50237
   Pt       53.61571   11.97473   46.07243
   Pt       46.29820   77.83061   57.41236
   Pt       77.05292   50.70645   57.65844
   Pt       32.80945   60.46587   26.75213
   Pt       69.71239   52.90689   51.79319
   Pt       57.89226   33.14853   82.73421
   Pt       80.99235   48.65457   67.41489
   Pt       55.95554   58.64502   32.40377
   Pt       38.73350   68.27911   20.82443
   Pt       55.81134   33.12690   76.94111
   Pt       32.46572   31.27013   44.11268
   Pt       45.98571   67.96641   74.92909
   Pt       48.22863   68.26647   41.99090
   Pt       36.50025   35.24267   47.92968
   Pt       52.26122   50.70080   59.55621
   Pt       42.40709   58.58496   38.14609
   Pt       65.30869   15.91054   69.14068
   Pt       50.33255   85.82385   38.12463
   Pt       80.96263   60.45406   71.27890
   Pt       44.38832   60.62100   26.55997
   Pt       48.38330   79.88122   38.03045
   Pt       53.97455   74.07263   45.87752
   Pt       27.26794   68.18226   28.47482
   Pt       59.76476   23.72393   32.59870
   Pt       50.31825   83.75854   32.40706
   Pt       48.15127   76.02928   22.71196
   Pt       58.02599   70.05638   73.02548
   Pt       50.05086   21.63351   71.09080
   Pt       63.80830   42.93362   63.41669
   Pt       36.60155   71.81452   80.75733
   Pt       59.78231   23.74224   36.38741
   Pt       48.07125   54.49206   43.96834
   Pt       36.50843   37.18407   46.01301
   Pt       40.37790   19.69460   63.47085
   Pt       73.29223   44.88503   55.77486
   Pt       42.41858   39.29625   30.53013
   Pt       36.64609   27.50091   44.10220
   Pt       38.68024   25.70441   44.10521
   Pt       54.07752   29.60207   36.32320
   Pt       61.75273   33.33478   47.93855
   Pt       82.87700   58.54055   67.30110
   Pt       44.40691   79.74358   61.44146
   Pt       73.07679   56.24960   86.66526
   Pt       73.00482   31.12230   69.22874
   Pt       61.67388   29.50344   32.58768
   Pt       49.93303   14.06546   36.58419
   Pt       67.54409   42.89122   63.47915
   Pt       32.66657   56.51958   38.28170
   Pt       36.40967   58.35538   59.44010
   Pt       59.53059   16.01233   36.42256
   Pt       50.10537   25.63923   47.87632
   Pt       40.72581   87.56749   49.84316
   Pt       50.06217   25.58735   59.47688
   Pt       44.40852   35.30239   59.50695
   Pt       36.10567   34.77766   78.98742
   Pt       75.44748   58.65803   59.61613
   Pt       77.17576   64.23245   71.15062
   Pt       65.66572   70.10072   76.95628
   Pt       46.24340   62.40802   80.61833
   Pt       36.37124   62.19072   63.38126
   Pt       57.56523   27.39991   57.59856
   Pt       61.51688   75.84550   59.55405
   Pt       34.58883   37.30796   28.56521
   Pt       52.16014   83.77345   41.90063
   Pt       75.39734   51.04562   40.24484
   Pt       65.58012   71.93462   74.95990
   Pt       73.34173   35.67929   19.12848
   Pt       61.82514   52.49168   86.49097
   Pt       46.29914   70.28481   30.45002
   Pt       40.34111   56.39995   42.05130
   Pt       55.74555   11.99580   67.30375
   Pt       63.77903   42.97417   59.55732
   Pt       57.66054   29.23171   74.99560
   Pt       57.94798   27.64818   30.59910
   Pt       71.45732   46.88678   55.68673
   Pt       74.99746   40.90445   77.04149
   Pt       34.24882   46.72055   53.79925
   Pt       52.10710   79.86123   34.38972
   Pt       77.02163   31.31306   53.82961
   Pt       50.45101   27.77042   18.91187
   Pt       42.67558   54.82371   26.54005
   Pt       77.06250   35.23986   49.94849
   Pt       65.38202   77.79283   57.63675
   Pt       69.38469   23.79081   26.74118
   Pt       36.95500   76.07337   22.70548
   Pt       57.61961   17.78365   59.59763
   Pt       42.13684   48.69679   55.64576
   Pt       67.35130   23.75442   44.07093
   Pt       57.74755   79.66558   63.37050
   Pt       61.75658   37.12551   63.41538
   Pt       55.64063   68.13621   45.86096
   Pt       46.29015   76.07070   20.85403
   Pt       38.60274   58.58398   18.90060
   Pt       42.29561   60.26771   86.40087
   Pt       40.18268   46.56623   75.13207
   Pt       84.52852   42.86813   61.66487
   Pt       69.41341   37.18198   55.72963
   Pt       42.45597   19.89055   42.04932
   Pt       65.92315   64.87613   24.57879
   Pt       69.13511   36.97787   71.23379
   Pt       53.99282   35.13428   88.50182
   Pt       42.56994   46.99149   30.52678
   Pt       48.11768   68.25975   34.30171
   Pt       69.80777   60.79707   20.90796
   Pt       38.67981   39.22342   19.00891
   Pt       65.36093   34.98506   80.81785
   Pt       69.14812   35.11193   57.68292
   Pt       49.88313   13.94831   71.26545
   Pt       50.12718   62.21033   88.29617
   Pt       77.42112   60.74890   47.90354
   Pt       55.86060   79.77123   42.16077
   Pt       28.70710   37.21319   30.60217
   Pt       52.10679   27.61785   36.33835
   Pt       46.61950   83.70964   28.52434
   Pt       63.50666   33.10212   73.18381
   Pt       44.52327   37.31330   38.21199
   Pt       42.27897   27.44641   49.90764
   Pt       53.71692   15.76965   49.96117
   Pt       28.57883   29.23846   46.15019
   Pt       75.20579   35.28339   51.89456
   Pt       30.96848   52.79296   20.85878
   Pt       55.86731   29.47867   88.52593
   Pt       42.35666   41.14966   32.45407
   Pt       36.54185   41.11112   26.70080
   Pt       38.80404   75.95941   44.14960
   Pt       79.01071   56.48003   77.18347
   Pt       81.00804   44.98373   51.97317
   Pt       40.62324   87.27988   69.16024
   Pt       34.78188   39.26800   26.60828
   Pt       36.15170   42.57978   82.90878
   Pt       30.81612   46.96546   26.68800
   Pt       65.65036   37.16944   55.65355
   Pt       36.35026   35.04625   59.60198
   Pt       36.68497   68.12023   38.15066
   Pt       75.40865   58.70192   51.75510
   Pt       34.52100   46.89425   42.14543
   Pt       46.28601   33.35755   47.99831
   Pt       49.83843   34.87332   77.04685
   Pt       69.25422   35.08937   61.55669
   Pt       57.79199   79.65606   71.12453
   Pt       71.31057   23.81404   44.07920
   Pt       80.91662   44.84892   67.45289
   Pt       42.47795   64.41902   24.71279
   Pt       46.19242   13.97708   51.87769
   Pt       42.18845   69.86152   73.00782
   Pt       71.63572   58.77433   20.89874
   Pt       34.71454   83.27782   75.24835
   Pt       73.40782   68.16920   63.49337
   Pt       36.63885   79.51578   76.98997
   Pt       71.57268   50.89786   47.96437
   Pt       53.84643   31.30303   69.12284
   Pt       71.40847   29.87932   22.99688
   Pt       42.55664   39.38413   26.65000
   Pt       84.49395   46.72388   65.55546
   Pt       65.46602   21.90460   28.57743
   Pt       34.66283   60.41952   32.42362
   Pt       44.40176   68.20774   45.82204
   Pt       54.24806   37.29450   44.05471
   Pt       65.57531   46.62813   76.97087
   Pt       54.28673   31.77540   18.97188
   Pt       38.27878   39.10827   57.66029
   Pt       42.38985   68.20131   55.54246
   Pt       67.75334   54.87701   36.35002
   Pt       65.37784   19.75053   34.48124
   Pt       34.51437   50.89710   18.89177
   Pt       78.92231   42.82954   75.14633
   Pt       84.33163   50.52381   69.36792
   Pt       52.10756   60.31779   84.50934
   Pt       36.34206   67.74416   80.75587
   Pt       38.59219   51.00060   22.70601
   Pt       78.81379   31.27974   67.44917
   Pt       36.80017   68.24125   30.46601
   Pt       46.17650   29.31383   82.69844
   Pt       42.44755   23.72549   34.38360
   Pt       79.20038   62.38262   67.45277
   Pt       42.61785   77.83901   49.79498
   Pt       57.88915   37.15513   67.25814
   Pt       44.69961   25.79926   22.84756
   Pt       30.58616   50.65352   46.05171
   Pt       56.18686   52.59200   76.83468
   Pt       69.38609   50.45135   84.65613
   Pt       58.01709   73.94438   72.96809
   Pt       38.28891   46.83715   42.17537
   Pt       69.60240   56.47373   63.43448
   Pt       59.93768   39.21611   55.67098
   Pt       46.25840   77.78046   61.30519
   Pt       56.05615   62.61966   20.84225
   Pt       63.70055   29.93570   15.17237
   Pt       46.62604   91.48465   51.81393
   Pt       38.54330   56.61170   28.47757
   Pt       77.16184   58.46723   69.25146
   Pt       32.81178   23.81353   32.42366
   Pt       30.74266   54.69884   19.00506
   Pt       56.04582   66.41098   17.01188
   Pt       65.34834   14.09497   44.07438
   Pt       52.26897   52.87852   15.10862
   Pt       80.71918   39.08739   61.61391
   Pt       63.57118   19.93709   36.40539
   Pt       53.96612   76.03209   17.09379
   Pt       71.07706   36.97263   77.03737
   Pt       54.03449   85.71858   22.85597
   Pt       53.72011   21.58642   74.99957
   Pt       73.67976   68.32362   40.23977
   Pt       58.03642   29.58366   24.71958
   Pt       50.08957   27.48707   49.80998
   Pt       40.70468   87.55388   34.23114
   Pt       62.03293   39.41181   22.95155
   Pt       48.05711   68.21439   18.88502
   Pt       36.75144   71.99689   45.96615
   Pt       48.04745   71.82481   73.15663
   Pt       48.09332   12.21260   36.51826
   Pt       67.32791   31.45568   13.24589
   Pt       63.53166   23.66870   40.21762
   Pt       55.81493   68.22514   42.06754
   Pt       48.04924   66.19178   59.37541
   Pt       73.52331   68.35946   55.67098
   Pt       80.92670   41.07549   55.88354
   Pt       69.84770   53.10610   20.90343
   Pt       46.30661   50.97966   84.36165
   Pt       59.97849   39.23609   59.81946
   Pt       26.76263   37.30418   32.33585
   Pt       50.41920   31.56282   26.74327
   Pt       44.20524   62.28290   47.84749
   Pt       38.25798   64.17044   74.87673
   Pt       73.23825   48.69608   71.28342
   Pt       32.41319   50.49107   67.34959
   Pt       36.79602   68.33409   22.74949
   Pt       32.52089   31.25132   51.80459
   Pt       52.14467   46.97590   51.79637
   Pt       65.75868   45.32745   28.73591
   Pt       71.45541   41.45904   22.96688
   Pt       57.45305   15.81777   61.49352
   Pt       65.81527   45.14563   36.38298
   Pt       65.91048   41.65546   13.13703
   Pt       73.46247   66.27080   69.27015
   Pt       67.63347   68.11149   76.92289
   Pt       61.57159   19.76981   38.32211
   Pt       36.49174   60.31123   42.17288
   Pt       38.58167   52.72391   32.42538
   Pt       45.88616   48.71345   82.55247
   Pt       71.23798   23.60346   67.16877
   Pt       41.99450   42.54546   92.41007
   Pt       79.15031   54.70355   59.58801
   Pt       44.23644   50.63060   59.55864
   Pt       61.67844   42.75697   73.13204
   Pt       34.20672   36.82003   75.14826
   Pt       38.77185   75.89172   59.53145
   Pt       73.36464   50.81284   49.92250
   Pt       38.47005   14.07309   44.17315
   Pt       73.21664   52.64036   71.20731
   Pt       80.86855   60.31787   75.10896
   Pt       39.88671   30.85890   75.18154
   Pt       61.66110   38.93874   77.00829
   Pt       44.21448   31.38695   51.82063
   Pt       61.94144   48.95428   51.75554
   Pt       63.88790   46.89737   51.78106
   Pt       67.30001   31.26669   71.17175
   Pt       46.15293   68.29060   28.55346
   Pt       65.35446   25.39730   59.61173
   Pt       40.02805   11.93228   63.42763
   Pt       79.04793   39.13436   48.08209
   Pt       81.11631   68.24157   55.70872
   Pt       69.46677   33.27331   44.24717
   Pt       50.01004   75.84852   63.34861
   Pt       63.82922   58.57337   28.62034
   Pt       57.77062   33.30453   51.79822
   Pt       67.37847   44.63789   76.98535
   Pt       46.48311   41.13033   32.44215
   Pt       65.25207   23.58430   42.20358
   Pt       73.45363   48.84565   59.54762
   Pt       52.32955   41.07393   96.26965
   Pt       53.62460   13.77397   59.64938
   Pt       39.93556   48.02690   92.35605
   Pt       63.59090   37.04788   80.76219
   Pt       42.40493   23.64358   45.89861
   Pt       54.30443   35.46365   26.68806
   Pt       65.39348   27.51793   38.30852
   Pt       51.98393   64.20895   73.04320
   Pt       63.98158   60.36424   88.36939
   Pt       40.23036   15.79985   63.55823
   Pt       42.13423   54.33727   73.03073
   Pt       73.25076   35.49077   23.06928
   Pt       38.61995   43.12573   22.78884
   Pt       38.76643   85.43502   72.94357
   Pt       76.94166   42.88144   57.76928
   Pt       33.83281   36.52584   90.52412
   Pt       38.88843   79.86662   24.62851
   Pt       52.25147   56.48907   80.51900
   Pt       42.25669   56.57755   36.27599
   Pt       40.63160   16.05351   36.37428
   Pt       48.28866   43.11022   40.22095
   Pt       42.61295   35.39352   30.55160
   Pt       67.29244   23.71046   40.18032
   Pt       51.81988   75.68901   65.32299
   Pt       50.26839   83.76838   47.80273
   Pt       61.84533   44.98503   47.95916
   Pt       50.55657   37.41457   32.42781
   Pt       65.03541   19.60266   61.51855
   Pt       46.44265   39.22729   34.43046
   Pt       67.77487   51.09794   44.01529
   Pt       36.05191   42.67536   79.01237
   Pt       67.63860   29.87839   22.95126
   Pt       69.45300   41.00651   63.53982
   Pt       27.17968   56.62953   17.03949
   Pt       46.25710   68.21922   43.93299
   Pt       48.05010   83.35044   77.09255
   Pt       43.99689   60.46120   11.32481
   Pt       42.37551   58.57825   26.61259
   Pt       48.35531   75.93385   49.71461
   Pt       56.09968   33.41702   38.25679
   Pt       65.24432   77.84158   53.71559
   Pt       54.34008   54.87728   18.92271
   Pt       75.63514   66.56152   40.22004
   Pt       80.80183   46.68845   65.53258
   Pt       77.58249   72.19485   32.65802
   Pt       67.48180   25.74585   26.72880
   Pt       67.90871   54.87859   24.84654
   Pt       59.84197   63.95764   88.16691
   Pt       23.31887   54.66856   30.60022
   Pt       50.49630   39.51857   26.66377
   Pt       55.80985   79.50803   69.13773
   Pt       42.31752   60.45079   40.10948
   Pt       57.97173   46.81985   84.55938
   Pt       42.41970   79.50431   82.66769
   Pt       73.20103   29.42012   32.69849
   Pt       42.57151   72.20481   32.44261
   Pt       61.93821   54.63021   38.29132
   Pt       38.44680   64.05683   82.58024
   Pt       77.30599   64.44563   59.56009
   Pt       69.54602   41.15745   51.88559
   Pt       31.85600   23.15375   75.26052
   Pt       48.34064   60.28838   73.10170
   Pt       52.14749   48.80873   84.56720
   Pt       48.29631   46.87303   40.18982
   Pt       30.72953   54.63436   42.16414
   Pt       48.43525   42.98103   67.22304
   Pt       55.94473   35.22954   59.51433
   Pt       65.35055   17.68695   71.16643
   Pt       50.32937   83.75734   24.54759
   Pt       75.24668   50.93379   47.97723
   Pt       46.27930   23.77612   22.87587
   Pt       26.69451   39.14079   30.54164
   Pt       57.78616   29.37576   71.19605
   Pt       77.16766   68.11913   71.20930
   Pt       30.23702   32.75301   82.88990
   Pt       67.36666   27.47178   59.45850
   Pt       49.78067   15.72410   73.14574
   Pt       77.08219   33.39480   40.42945
   Pt       49.97909   19.70021   76.91453
   Pt       84.55098   42.93269   50.05514
   Pt       53.96511   18.04008   28.77816
   Pt       46.25485   58.47525   84.47547
   Pt       60.05615   41.24023   26.84031
   Pt       31.01179   68.13385   32.41413
   Pt       38.23863   69.81732   76.82149
   Pt       58.21706   49.05543   43.99707
   Pt       67.57764   33.69656   22.94565
   Pt       76.98440   37.15879   59.57470
   Pt       53.92596   29.32345   71.10502
   Pt       38.84233   79.90359   20.84233
   Pt       55.81529   64.09385   80.86256
   Pt       73.16623   17.83651   44.18606
   Pt       38.16349   39.04612   61.46947
   Pt       63.75577   37.56302   19.07962
   Pt       65.16463   23.50318   49.86284
   Pt       82.87453   46.91297   51.93962
   Pt       76.70834   44.67539   78.92786
   Pt       53.87743   31.25510   65.28514
   Pt       36.99799   83.51768   72.92292
   Pt       42.42641   43.15814   26.59128
   Pt       49.94374   11.95081   53.74021
   Pt       57.71997   25.42664   67.29043
   Pt       28.72965   52.54592   46.09300
   Pt       32.33223   48.70405   53.73701
   Pt       69.28506   38.92193   73.08775
   Pt       53.81264   71.91435   71.10302
   Pt       46.38924   31.61070   34.29896
   Pt       63.85614   46.82919   59.62075
   Pt       65.86478   54.74663   34.52377
   Pt       48.19877   72.04340   45.78126
   Pt       56.02102   50.83221   28.67076
   Pt       53.61637   25.56349   86.61988
   Pt       73.47970   52.99924   40.24157
   Pt       48.17017   79.58735   69.16040
   Pt       69.05031   27.37525   76.87430
   Pt       46.26731   31.30583   76.83981
   Pt       75.05184   42.99833   71.14453
   Pt       32.56407   62.21484   63.43737
   Pt       65.26291   27.37001   65.32058
   Pt       32.56146   41.05583   45.97528
   Pt       50.42439   47.11009   18.95986
   Pt       57.64701   87.51138   51.72376
   Pt       36.40858   48.70773   38.37259
   Pt       81.14169   71.93847   67.43037
   Pt       38.42275   60.16288   86.45320
   Pt       79.21138   62.44062   63.46040
   Pt       30.54490   61.78112   84.85491
   Pt       46.41340   72.13041   40.15779
   Pt       58.19392   53.00154   17.11398
   Pt       38.66055   70.19654   42.07398
   Pt       81.32895   76.23185   51.87560
   Pt       46.19115   15.90565   53.64285
   Pt       49.97056   13.92905   44.07994
   Pt       27.35895   72.05341   24.82643
   Pt       50.09403   54.41705   92.26115
   Pt       28.87295   56.53124   22.80094
   Pt       40.51619   31.33707   51.85774
   Pt       48.27804   48.84114   26.60563
   Pt       50.32096   27.70936   22.92984
   Pt       48.37339   83.74014   30.37061
   Pt       54.04510   27.54281   26.76394
   Pt       84.85532   48.86037   52.03667
   Pt       26.53319   46.80424   45.96038
   Pt       54.13338   33.45536   40.15456
   Pt       42.28266   60.32335   74.88436
   Pt       36.62018   54.64176   32.36433
   Pt       61.48180   31.27194   69.23505
   Pt       57.67951   31.27109   53.78799
   Pt       50.09154   23.52739   65.27121
   Pt       29.03765   56.61996   26.65398
   Pt       81.26982   56.88057   44.14142
   Pt       32.66518   64.22466   38.17239
   Pt       71.43977   41.29012   26.89135
   Pt       34.96065   48.99075   13.20325
   Pt       48.38908   91.24316   57.47209
   Pt       53.81524   39.04063   73.00019
   Pt       69.73507   49.06908   32.49699
   Pt       65.75143   45.25526   32.57173
   Pt       58.11049   50.98261   19.13757
   Pt       77.04864   52.53153   75.03908
   Pt       51.94963   56.48796   57.52580
   Pt       52.07962   50.75900   40.20703
   Pt       60.14643   54.78728   36.37503
   Pt       61.80796   62.58936   19.12124
   Pt       53.87373   27.41296   57.53608
   Pt       52.24867   87.61915   41.96251
   Pt       34.59343   39.12261   22.81820
   Pt       22.89573   39.15564   34.29427
   Pt       40.62600   72.09831   38.27811
   Pt       32.64357   56.43912   42.25235
   Pt       40.04336   46.56656   67.30691
   Pt       50.31958   47.05232   15.15851
   Pt       48.21147   40.83299   30.66611
   Pt       71.32288   39.10130   63.51886
   Pt       55.78972   79.60903   61.49616
   Pt       38.48248   48.99858   24.57303
   Pt       46.14330   52.49604   59.50232
   Pt       46.29720   25.60724   78.79628
   Pt       55.78946   37.16990   76.86946
   Pt       53.72068   17.91088   75.03638
   Pt       26.85937   48.86075   36.31420
   Pt       67.44638   48.63465   80.83445
   Pt       48.26103   60.30406   76.76867
   Pt       53.89516   79.88381   43.97838
   Pt       42.69253   83.70455   43.99375
   Pt       57.81054   70.25062   38.19427
   Pt       79.22443   62.64436   47.92680
   Pt       65.49984   29.30189   51.91021
   Pt       71.41808   35.14261   71.10992
   Pt       46.09994   35.42917   22.88800
   Pt       42.72995   81.96130   34.33038
   Pt       42.29791   13.98305   47.97792
   Pt       69.36172   48.57999   82.78038
   Pt       28.34930   46.39508   78.95704
   Pt       52.06446   75.95677   38.17185
   Pt       65.70698   60.31670   86.38917
   Pt       38.73336   72.12983   32.50532
   Pt       63.74421   39.14305   51.83315
   Pt       48.09121   72.09779   22.68790
   Pt       61.89075   45.03740   44.14269
   Pt       38.48924   13.89160   51.90832
   Pt       36.49537   15.70634   63.65182
   Pt       52.09587   37.34593   15.19494
   Pt       46.52969   27.80183   18.87530
   Pt       46.28392   42.98978   76.81601
   Pt       77.22016   45.09046   47.93924
   Pt       50.44870   77.76755   80.74687
   Pt       55.66038   75.91733   42.10053
   Pt       42.05287   57.84991   92.49371
   Pt       56.01167   56.47230   76.91762
   Pt       42.69662   89.42285   53.59904
   Pt       71.32819   23.95317   32.37259
   Pt       27.08081   62.41444   34.28710
   Pt       80.98826   44.98123   55.80535
   Pt       40.18336   42.78172   63.55637
   Pt       67.68397   62.47277   59.50491
   Pt       40.66541   16.15689   32.45556
   Pt       46.32997   62.57535   30.43033
   Pt       50.45118   47.16113   30.54834
   Pt       40.48424   23.49093   71.26484
   Pt       50.11275   21.74810   36.36826
   Pt       34.82956   85.29752   73.04109
   Pt       69.73226   56.86846   36.35096
   Pt       50.05049   58.64527   30.44927
   Pt       38.65102   66.27371   42.03350
   Pt       71.45561   66.17123   51.79028
   Pt       46.29908   46.96133   26.67347
   Pt       30.71197   41.06878   24.70017
   Pt       69.26876   21.57452   63.46408
   Pt       77.04568   35.48560   23.14452
   Pt       31.05697   64.46742   16.95774
   Pt       77.21038   52.98227   51.78092
   Pt       42.60129   27.68148   26.68133
   Pt       57.97939   56.45181   78.67949
   Pt       58.22772   45.39587   17.00746
   Pt       69.49712   39.40895   22.97534
   Pt       63.60747   31.69100   13.21695
   Pt       69.65463   49.03300   40.30276
   Pt       49.85658   67.81642   86.63492
   Pt       59.91999   39.21835   47.98337
   Pt       61.49388   77.79189   49.91104
   Pt       71.02264   19.83976   40.28670
   Pt       59.98814   54.71430   40.21268
   Pt       36.55271   58.40598   36.34186
   Pt       61.45372   27.34265   57.70154
   Pt       73.13303   33.14214   55.78539
   Pt       71.29653   35.16989   59.56882
   Pt       48.13643   38.99053   78.89744
   Pt       42.25152   46.92816   38.31380
   Pt       28.18663   31.00276   75.19863
   Pt       59.65902   16.03769   32.40492
   Pt       77.11195   45.05714   51.89863
   Pt       61.79146   57.15764   13.40625
   Pt       50.03431   17.77322   55.69706
   Pt       73.14262   35.27834   42.24082
   Pt       73.50200   64.50020   51.78941
   Pt       44.36857   56.62168   30.49316
   Pt       30.94393   33.30275   20.89729
   Pt       52.28810   31.59780   32.45352
   Pt       46.26750   45.03346   24.73910
   Pt       36.62258   75.62628   80.75076
   Pt       63.95156   51.00093   40.20452
   Pt       75.53043   62.68884   28.64767
   Pt       53.99110   54.43682   96.07904
   Pt       28.71434   58.20479   71.26952
   Pt       50.49146   54.87400   96.09274
   Pt       65.15384   27.17889   76.97194
   Pt       42.30530   21.68729   55.75464
   Pt       50.38923   41.19377   20.98522
   Pt       36.14849   59.88038   80.87221
   Pt       75.26332   50.83168   59.62038
   Pt       42.24150   71.82062   74.95633
   Pt       81.29120   76.11821   48.02495
   Pt       76.78671   27.41935   65.37659
   Pt       67.66643   43.02303   51.85964
   Pt       50.34594   89.59432   38.06972
   Pt       76.80675   35.05694   69.31374
   Pt       82.81307   31.35130   55.78487
   Pt       71.42221   39.23120   40.29849
   Pt       57.97317   58.67456   19.14127
   Pt       53.72452   48.76350   90.20728
   Pt       61.87682   37.18592   51.84849
   Pt       42.47106   52.80141   32.34716
   Pt       61.53021   33.25678   74.89000
   Pt       48.32902   87.29682   69.18635
   Pt       34.64710   62.30697   30.48610
   Pt       75.14934   31.31561   55.81026
   Pt       53.85586   27.43211   49.83873
   Pt       53.91010   81.82062   22.81166
   Pt       44.33497   33.37901   49.90574
   Pt       42.38156   58.61650   18.98898
   Pt       36.81803   52.82776   11.19344
   Pt       36.44395   64.15022   49.98226
   Pt       52.40269   56.84092   14.98099
   Pt       34.98508   83.53325   71.12208
   Pt       65.23217   79.61966   63.44120
   Pt       30.40685   44.48255   79.01078
   Pt       58.17572   33.42391   28.64071
   Pt       30.29542   40.65385   82.79662
   Pt       24.99816   64.35933   22.80863
   Pt       46.37610   74.04693   45.86043
   Pt       36.51007   60.30507   45.97322
   Pt       32.45437   54.47541   63.30695
   Pt       46.02927   27.34820   72.94090
   Pt       73.61122   72.21613   51.87887
   Pt       38.27950   35.23669   53.81458
   Pt       48.05408   71.92346   61.30803
   Pt       77.17438   46.85253   46.21181
   Pt       58.12352   58.75229   15.27582
   Pt       57.76413   79.62684   67.26825
   Pt       36.01887   27.10941   67.50399
   Pt       61.43510   17.79995   55.78740
   Pt       30.99104   70.04889   42.14252
   Pt       64.08361   51.15563   24.77880
   Pt       32.74682   60.39518   34.35098
   Pt       77.11429   33.35633   48.05714
   Pt       36.86677   33.41392   22.89126
   Pt       44.13656   54.55357   36.25016
   Pt       44.25733   31.36551   55.64735
   Pt       34.74065   41.22552   24.73536
   Pt       69.21419   27.52186   42.16692
   Pt       56.21271   41.08701   30.61645
   Pt       46.61073   45.22125   13.34520
   Pt       51.89695   75.75530   69.19916
   Pt       69.14835   33.12040   67.31044
   Pt       50.41383   45.09038   51.68284
   Pt       61.49523   17.82883   47.97329
   Pt       84.58883   40.97936   55.86082
   Pt       69.54175   66.34538   76.90284
   Pt       34.57097   62.25049   45.97259
   Pt       53.76205   62.33153   42.06499
   Pt       71.36648   33.62313   26.83073
   Pt       57.80096   83.75147   21.13913
   Pt       65.32556   31.15462   69.25002
   Pt       40.27592   38.92533   67.42961
   Pt       50.10822   47.17563   92.16560
   Pt       40.17301   60.13998   76.88408
   Pt       80.96590   56.60398   63.45606
   Pt       50.01350   66.43040   22.82420
   Pt       50.07775   63.98230   90.25995
   Pt       76.62002   36.90045   78.93078
   Pt       76.90362   37.06799   67.33632
   Pt       34.75582   79.60081   71.10852
   Pt       48.18481   19.63725   83.01088
   Pt       54.01926   31.42194   42.13283
   Pt       51.98370   68.27148   45.88037
   Pt       75.07408   56.45465   77.06685
   Pt       58.15024   37.32354   28.62487
   Pt       61.85247   60.60515   21.01683
   Pt       73.57073   68.41321   59.47338
   Pt       48.39725   87.49867   57.48550
   Pt       46.25813   64.45206   36.22988
   Pt       79.07407   50.73755   59.71341
   Pt       73.10507   54.40627   80.98647
   Pt       42.21991   27.40864   76.68414
   Pt       50.20850   48.88033   20.96627
   Pt       61.52346   17.93845   36.41789
   Pt       49.86875   12.01495   42.12119
   Pt       57.92516   37.07661   82.61304
   Pt       61.77599   23.84144   22.95148
   Pt       60.12402   55.06436   20.86713
   Pt       46.02515   42.86386   57.59926
   Pt       57.96683   29.57753   28.61028
   Pt       55.92200   52.53711   69.25033
   Pt       46.29154   70.03749   72.90475
   Pt       42.69482   85.75297   38.15478
   Pt       40.07923   52.49366   49.87034
   Pt       52.06243   83.56497   49.67514
   Pt       30.22103   33.02667   75.06706
   Pt       84.71037   41.00114   48.19733
   Pt       54.16555   25.74415   32.45613
   Pt       82.99527   62.62972   48.00774
   Pt       46.53640   83.52821   63.45614
   Pt       34.74386   46.97204   22.87175
   Pt       53.98480   68.24987   43.97482
   Pt       32.19574   42.71525   71.16846
   Pt       58.16909   52.89953   51.67907
   Pt       61.89956   37.29911   36.34442
   Pt       71.36485   23.86748   36.41212
   Pt       44.33469   12.07418   44.17237
   Pt       69.34190   44.84170   71.20935
   Pt       56.25003   54.74017   51.72568
   Pt       53.90985   35.20606   76.90837
   Pt       61.66236   25.69297   28.65749
   Pt       57.64315   56.35286   90.23905
   Pt       40.38685   42.64510   82.87242
   Pt       36.96703   41.28025   15.22543
   Pt       55.84007   79.80097   38.08645
   Pt       73.18590   56.36982   78.96870
   Pt       69.68890   47.11226   26.83344
   Pt       69.20537   19.85787   34.47289
   Pt       57.57189   15.83427   46.09596
   Pt       53.81654   23.54335   45.99772
   Pt       27.10534   66.20682   30.58992
   Pt       56.36312   47.08109   32.56945
   Pt       61.44783   15.87863   49.89702
   Pt       36.59967   19.65300   55.89464
   Pt       30.63088   35.26438   30.56146
   Pt       42.28465   27.48238   53.75595
   Pt       67.83774   58.69546   36.34484
   Pt       44.35667   46.84171   51.72966
   Pt       38.11142   46.77895   53.79944
   Pt       44.27034   52.67297   30.38544
   Pt       42.39172   25.51402   71.14627
   Pt       50.12698   44.95654   32.50453
   Pt       56.05770   40.95635   76.90171
   Pt       71.42224   46.88957   59.56332
   Pt       57.53377   11.92053   61.51036
   Pt       81.10288   60.62417   55.67425
   Pt       26.43725   38.81567   46.01599
   Pt       60.21045   45.22217   15.14034
   Pt       73.15325   31.18064   61.52737
   Pt       52.47604   49.02970   19.07525
   Pt       25.35767   68.15751   26.56672
   Pt       71.50681   46.95412   48.02514
   Pt       57.87809   38.99264   92.38044
   Pt       34.49472   43.06998   38.22289
   Pt       65.69718   41.09880   59.57926
   Pt       57.70173   77.81737   53.58832
   Pt       42.59527   72.17971   20.88566
   Pt       65.75857   48.77857   67.28729
   Pt       52.11778   35.28791   59.51176
   Pt       46.25107   23.53885   61.39922
   Pt       30.70124   43.09913   22.79282
   Pt       38.21210   50.58065   57.65110
   Pt       80.93196   52.81289   44.24766
   Pt       46.47803   85.59954   65.29416
   Pt       46.08043   71.93260   67.24648
   Pt       55.64656   71.85654   77.03170
   Pt       77.15518   33.25672   51.93569
   Pt       73.08882   35.09639   65.39352
   Pt       56.20554   41.38586   15.14501
   Pt       48.23913   37.28805   42.10822
   Pt       55.83259   91.34332   49.91763
   Pt       61.68909   40.91165   86.44565
   Pt       30.76141   48.88832   28.58086
   Pt       35.05406   87.52371   32.45203
   Pt       46.15774   27.50027   84.71080
   Pt       52.06634   39.08450   67.25648
   Pt       67.66801   41.38429   34.40742
   Pt       42.43731   56.71120   17.05611
   Pt       79.15548   54.69785   63.44416
   Pt       28.64979   33.28627   34.44729
   Pt       75.57667   62.47788   59.57870
   Pt       71.32289   31.37027   36.50278
   Pt       46.20263   31.36628   61.42655
   Pt       77.30231   56.75005   51.86623
   Pt       40.39678   64.31760   41.97811
   Pt       79.06502   46.83594   63.50601
   Pt       44.06391   48.75728   49.90123
   Pt       38.38667   60.38943   67.17002
   Pt       57.69150   75.64995   75.06096
   Pt       36.62935   75.63049   77.08180
   Pt       32.54304   50.66812   40.29761
   Pt       48.15808   68.25813   26.62405
   Pt       46.33660   19.87590   34.47692
   Pt       67.48805   33.37888   38.34285
   Pt       52.20453   48.72257   80.71534
   Pt       50.27271   91.43495   28.72059
   Pt       63.75156   75.68408   73.09605
   Pt       75.19273   43.10792   51.90654
   Pt       63.92156   51.03366   17.16053
   Pt       40.58937   75.88990   57.50084
   Pt       42.47922   43.09240   19.00798
   Pt       72.96378   23.52372   61.43971
   Pt       34.85381   58.56990   30.43302
   Pt       56.17799   46.93487   55.62600
   Pt       51.88314   15.82198   59.62167
   Pt       42.34951   77.89157   15.14976
   Pt       65.16555   23.44992   61.51455
   Pt       31.31020   76.05826   20.80650
   Pt       38.59066   42.82520   84.58855
   Pt       53.89623   70.18728   26.65331
   Pt       65.50136   44.73315   78.87189
   Pt       57.82986   33.22122   59.55208
   Pt       55.89852   23.62931   36.43322
   Pt       80.76473   50.52856   69.36445
   Pt       48.42507   27.72487   24.74932
   Pt       64.03700   54.97872   24.85474
   Pt       59.33078   23.47993   82.60981
   Pt       55.76132   12.20270   36.43394
   Pt       69.32530   35.21395   49.99007
   Pt       58.06754   58.44250   92.05132
   Pt       80.79651   39.11696   57.70379
   Pt       54.05145   48.82205   44.05539
   Pt       38.67157   68.28114   28.51479
   Pt       68.89189   31.03147   73.16933
   Pt       69.18834   35.06257   73.10144
   Pt       36.74142   64.39721   18.91463
   Pt       67.23624   19.89141   32.52370
   Pt       48.26597   79.75267   57.58000
   Pt       53.85728   23.50744   57.59587
   Pt       32.70461   23.59628   40.35646
   Pt       36.87147   76.08825   26.55630
   Pt       38.87771   79.89670   32.42241
   Pt       48.20060   68.14055   45.82535
   Pt       40.37082   60.47740   26.56830
   Pt       61.63087   17.98444   28.69086
   Pt       38.25798   40.68064   82.78071
   Pt       54.02010   27.43146   61.37169
   Pt       28.34244   46.46262   71.25147
   Pt       30.93412   48.84284   24.79279
   Pt       80.86384   46.79976   57.73244
   Pt       23.48960   66.37830   26.77902
   Pt       73.27264   50.61902   69.36783
   Pt       75.49855   70.17352   47.94977
   Pt       44.20667   62.22493   55.58609
   Pt       77.19314   48.90342   48.00159
   Pt       34.72719   66.25968   42.07902
   Pt       40.15436   46.55785   78.97816
   Pt       50.08188   77.93460   45.86318
   Pt       50.17980   56.43384   82.56398
   Pt       50.18505   72.18741   40.12128
   Pt       59.61393   83.49477   65.40333
   Pt       46.37154   31.52121   38.26191
   Pt       34.98310   74.16213   18.96701
   Pt       65.62907   39.01801   61.49677
   Pt       36.57758   15.84977   59.74561
   Pt       61.80497   37.18478   67.25190
   Pt       30.63547   39.21847   38.16221
   Pt       57.55501   17.78881   44.14759
   Pt       69.61607   26.02502   20.88080
   Pt       31.90919   26.99917   71.25567
   Pt       38.67534   74.06158   45.94281
   Pt       77.07016   39.15871   49.96492
   Pt       46.07855   62.58755   18.94462
   Pt       44.42848   39.15781   59.51324
   Pt       45.88620   57.90006   92.46510
   Pt       69.70338   60.60853   32.61896
   Pt       52.27686   79.87995   22.68051
   Pt       36.71594   72.05997   22.78813
   Pt       38.67497   70.16135   34.37378
   Pt       50.17183   17.99063   28.75034
   Pt       57.91109   25.67194   32.54363
   Pt       44.48457   76.05752   18.78956
   Pt       80.68964   35.07328   65.54050
   Pt       53.87902   12.01442   42.10852
   Pt       42.37526   81.52965   80.77128
   Pt       46.41131   78.04292   26.58855
   Pt       44.61888   83.89343   26.47997
   Pt       52.00542   56.38616   69.27705
   Pt       57.59044   11.91166   57.69510
   Pt       54.06972   27.76194   18.93542
   Pt       67.52182   35.70590   17.05046
   Pt       40.18564   46.54634   71.22860
   Pt       44.16035   19.67567   79.01690
   Pt       36.90361   75.94908   42.06869
   Pt       43.91051   52.51089   57.50369
   Pt       38.01719   44.29792   86.72520
   Pt       51.90492   87.56273   34.31310
   Pt       71.48898   66.19698   59.50068
   Pt       71.40233   37.53807   23.00377
   Pt       55.83694   20.17597   24.81481
   Pt       71.12589   19.73561   59.51823
   Pt       57.63742   74.05815   45.83159
   Pt       69.18440   19.67220   65.31777
   Pt       73.51745   60.67134   51.75321
   Pt       49.97175   66.08518   84.72574
   Pt       36.37771   46.88605   40.27300
   Pt       36.38711   39.08139   51.77759
   Pt       40.26126   41.02969   49.90971
   Pt       34.50526   44.96034   32.49572
   Pt       71.36721   37.72053   15.35599
   Pt       65.50979   60.52351   24.84004
   Pt       34.75162   27.55842   38.38488
   Pt       32.68978   48.76734   26.79900
   Pt       30.79511   43.12383   30.52377
   Pt       36.02668   38.64889   82.90187
   Pt       59.54576   68.01943   80.86198
   Pt       84.57329   58.50703   69.38597
   Pt       36.46205   63.91480   84.69196
   Pt       42.34349   49.01768   24.59948
   Pt       50.06905   42.88761   57.59914
   Pt       30.98381   66.23931   38.17737
   Pt       30.48138   27.44725   42.28002
   Pt       67.39352   37.02289   76.89619
   Pt       69.50647   29.46909   44.19909
   Pt       48.39125   42.99826   55.56948
   Pt       63.87918   49.14873   15.22428
   Pt       38.60398   21.86061   40.16203
   Pt       73.51852   60.55183   55.64466
   Pt       63.90471   47.03869   44.07549
   Pt       81.25672   68.61509   44.00257
   Pt       71.11791   27.45409   63.43242
   Pt       65.76105   52.75252   59.53525
   Pt       57.78823   77.74771   65.20768
   Pt       48.44033   50.62485   63.40335
   Pt       44.30394   50.75240   36.16304
   Pt       44.07105   37.25638   57.48727
   Pt       61.73152   31.35235   38.34907
   Pt       38.23819   44.29287   94.58209
   Pt       50.28765   41.00944   36.39700
   Pt       38.70102   83.69709   70.96891
   Pt       36.30384   33.17509   46.07851
   Pt       32.68941   54.57345   40.19976
   Pt       76.97765   35.34568   42.20985
   Pt       65.46604   50.53218   88.55470
   Pt       61.30219   87.37622   59.63111
   Pt       42.22192   13.84675   71.12462
   Pt       44.46418   75.95508   45.76680
   Pt       38.05058   40.73212   75.12460
   Pt       34.80353   73.77986   73.05873
   Pt       58.22262   66.35973   45.84962
   Pt       73.45628   31.86610   19.05670
   Pt       34.45353   50.06824   92.62117
   Pt       34.53594   65.92859   76.85352
   Pt       46.05502   68.08691   67.12331
   Pt       80.87544   46.86411   49.99541
   Pt       67.81183   54.75343   51.79562
   Pt       42.14323   64.13208   71.03380
   Pt       55.87930   60.31224   65.27518
   Pt       71.80516   74.22123   32.39492
   Pt       63.94219   47.30418   20.98798
   Pt       38.79796   87.54628   32.37279
   Pt       42.33297   62.32801   42.03193
   Pt       36.01625   23.16451   75.23127
   Pt       46.31812   68.35332   32.39128
   Pt       46.15329   52.65932   43.94594
   Pt       42.44276   15.95985   42.15689
   Pt       57.70410   25.49003   59.54506
   Pt       63.89446   47.11438   36.46851
   Pt       42.79603   83.87001   20.69845
   Pt       33.17927   64.49210   22.75763
   Pt       56.15225   37.25618   42.09510
   Pt       57.92270   33.38208   40.27692
   Pt       74.80727   56.23021   84.69643
   Pt       73.40030   60.36828   67.26291
   Pt       34.81775   66.36653   15.14305
   Pt       51.94436   75.56778   80.73193
   Pt       49.87411   13.81218   67.30563
   Pt       46.44013   33.39479   24.77919
   Pt       71.35436   39.18216   51.84810
   Pt       40.16267   38.70413   82.93690
   Pt       38.58309   71.87407   78.77342
   Pt       54.40756   54.89754   22.81518
   Pt       36.51543   69.95674   51.91057
   Pt       44.20347   11.91653   51.97211
   Pt       73.08399   31.16602   65.39377
   Pt       48.49660   53.04337   15.09030
   Pt       46.33395   23.57082   65.25392
   Pt       30.78426   68.16439   43.96495
   Pt       40.50789   31.31294   44.17834
   Pt       73.38545   43.16120   34.52048
   Pt       52.24108   46.94989   40.16207
   Pt       71.39644   43.09200   47.99110
   Pt       38.41912   46.93018   34.39533
   Pt       63.67615   44.74856   76.99000
   Pt       57.83064   68.22577   51.71705
   Pt       31.12632   70.27125   18.89591
   Pt       54.41987   45.11486   17.10726
   Pt       50.23532   79.98130   36.25357
   Pt       81.27533   75.98273   44.05324
   Pt       65.97050   54.79703   30.57416
   Pt       30.64211   31.41649   38.37403
   Pt       71.33431   42.99263   67.32625
   Pt       69.30039   42.72326   80.95158
   Pt       28.85732   56.44862   49.87856
   Pt       32.16971   46.49891   78.95760
   Pt       34.93628   68.30940   20.84313
   Pt       73.32694   50.78900   46.11035
   Pt       59.89003   60.42988   73.05877
   Pt       65.54896   75.79222   71.18332
   Pt       57.66454   31.24530   65.34108
   Pt       53.84829   29.26152   82.76350
   Pt       67.39695   27.55995   47.89146
   Pt       73.40966   50.68196   57.64172
   Pt       46.33925   76.00529   47.76328
   Pt       32.43641   44.85143   38.35085
   Pt       32.88478   71.95949   42.11650
   Pt       46.36316   41.15846   20.92388
   Pt       40.47597   23.66668   47.87225
   Pt       71.38928   41.33306   30.72648
   Pt       53.90841   74.02996   22.70712
   Pt       67.73575   54.91128   44.02301
   Pt       44.43541   91.32827   45.78055
   Pt       42.68387   47.08482   15.21574
   Pt       71.18307   19.85661   47.98535
   Pt       61.52616   67.79388   86.70194
   Pt       48.20849   33.30154   88.56600
   Pt       36.77344   72.00495   38.24582
   Pt       26.63153   60.00924   75.12642
   Pt       75.57387   66.34909   32.43469
   Pt       50.32315   45.06526   47.93022
   Pt       74.83074   44.62086   80.83754
   Pt       34.93867   72.09787   32.44171
   Pt       37.07085   83.86247   22.63485
   Pt       53.72244   15.88431   46.01460
   Pt       58.24779   45.28982   20.99589
   Pt       34.60171   58.44461   45.93734
   Pt       69.17830   31.13957   61.42584
   Pt       65.29954   29.32456   63.44970
   Pt       77.45923   56.89699   32.42605
   Pt       40.49694   68.26731   30.46461
   Pt       34.74780   68.18466   32.32706
   Pt       46.29072   27.56599   34.37293
   Pt       58.11164   45.12276   47.90664
   Pt       69.14469   36.83195   82.91606
   Pt       46.05992   15.85058   73.13281
   Pt       53.79251   66.24124   45.89147
   Pt       30.86974   70.06920   30.20646
   Pt       57.92463   25.70282   40.27297
   Pt       38.24146   62.22942   72.92640
   Pt       46.12276   60.51426   36.35162
   Pt       48.20502   50.88585   32.41970
   Pt       61.91555   62.65014   22.95019
   Pt       58.15359   52.86855   24.83835
   Pt       71.15723   27.56391   51.75980
   Pt       32.51699   64.01041   73.00676
   Pt       59.39097   19.59843   78.87205
   Pt       46.05767   54.44614   61.40204
   Pt       50.08089   56.54637   78.68927
   Pt       50.04061   29.40259   78.87749
   Pt       48.33039   50.85110   28.62103
   Pt       50.18026   70.21093   49.66692
   Pt       83.06125   58.68533   48.06432
   Pt       53.96848   66.42797   26.73883
   Pt       67.50390   81.66311   63.34042
   Pt       84.83944   60.50626   63.46376
   Pt       55.83679   75.87320   22.64944
   Pt       48.01793   75.55068   65.38067
   Pt       44.63851   87.57450   45.86429
   Pt       49.94769   12.08472   38.38539
   Pt       59.90089   50.66723   63.43633
   Pt       34.66360   29.48424   36.34252
   Pt       55.89452   79.78638   34.27439
   Pt       54.17396   58.50729   76.78534
   Pt       40.27358   58.39781   51.68578
   Pt       51.98724   68.05088   73.15353
   Pt       54.15380   41.12660   67.20822
   Pt       61.88513   64.56620   20.93348
   Pt       50.14320   73.93083   57.50099
   Pt       54.21582   52.67567   59.49839
   Pt       28.67802   37.18936   34.44429
   Pt       62.03320   49.27595   24.79079
   Pt       42.68340   77.88080   53.62436
   Pt       45.99124   67.84699   78.84631
   Pt       51.94934   33.33391   61.35700
   Pt       46.19225   50.59583   76.80754
   Pt       52.18639   58.59968   47.88168
   Pt       53.75878   75.74653   82.92164
   Pt       69.46702   68.10650   63.42260
   Pt       50.11738   76.06056   36.35845
   Pt       35.05841   33.48827   20.96316
   Pt       73.60290   68.27558   44.09666
   Pt       40.57085   79.44673   76.83486
   Pt       50.27170   54.82473   30.47718
   Pt       36.32949   38.87250   63.45931
   Pt       54.02340   37.24792   74.90940
   Pt       50.16981   70.06047   69.07237
   Pt       69.22739   52.49277   86.61641
   Pt       78.85968   52.45412   77.15731
   Pt       40.56716   83.50232   69.22774
   Pt       32.61198   48.77828   30.61828
   Pt       84.89282   56.63781   59.60690
   Pt       73.55850   56.93860   40.15862
   Pt       67.52212   35.19923   51.89144
   Pt       42.32239   29.40739   59.50723
   Pt       55.96031   70.22021   20.78301
   Pt       50.34248   31.55520   30.52524
   Pt       53.87125   21.64388   55.68213
   Pt       75.38127   64.10086   77.19517
   Pt       32.08847   31.07614   67.41237
   Pt       69.68765   48.84192   59.55652
   Pt       55.60477   11.99270   55.85674
   Pt       63.30171   71.85558   69.29515
   Pt       48.32478   52.53545   53.67474
   Pt       75.47107   66.30880   44.07066
   Pt       28.72182   48.69069   38.38363
   Pt       44.29724   37.24170   53.68683
   Pt       69.15019   18.00722   36.40261
   Pt       77.16596   45.04438   40.33562
   Pt       73.14335   46.69141   69.40824
   Pt       34.73765   58.59061   15.18119
   Pt       73.19877   46.74481   73.15154
   Pt       42.23376   46.73974   46.09449
   Pt       57.72519   33.30035   78.80763
   Pt       50.11033   17.92494   40.20212
   Pt       34.61909   71.93056   78.78111
   Pt       65.27127   23.61692   46.00511
   Pt       80.79560   37.03301   63.64876
   Pt       30.26331   40.44920   86.73407
   Pt       40.34474   56.49791   38.18970
   Pt       55.95870   62.51721   28.55024
   Pt       34.65902   29.49318   32.53482
   Pt       69.38542   29.32597   55.72482
   Pt       65.83513   43.23177   22.97622
   Pt       71.13966   25.72582   30.69382
   Pt       46.25171   12.02926   42.25127
   Pt       73.06551   21.73287   55.64998
   Pt       54.08136   48.85653   32.43709
   Pt       69.32286   27.54429   34.46455
   Pt       77.11291   41.22626   40.40151
   Pt       46.20500   13.98832   55.76687
   Pt       28.67735   56.47138   38.27560
   Pt       60.04088   52.57796   76.90072
   Pt       40.34194   31.27425   59.52349
   Pt       67.26617   27.33289   67.29673
   Pt       54.16749   52.79355   17.11411
   Pt       46.39707   35.46723   45.96926
   Pt       58.04904   28.09430   15.15713
   Pt       42.39182   21.69333   59.55028
   Pt       40.42476   50.68376   36.38089
   Pt       63.60752   64.20881   77.05325
   Pt       28.62869   58.26314   67.41144
   Pt       26.86055   52.65951   44.06788
   Pt       71.09466   19.76428   51.79287
   Pt       46.33152   76.05808   36.16792
   Pt       46.27552   21.76695   40.18292
   Pt       75.43554   54.91755   44.10790
   Pt       54.03279   37.27806   51.80317
   Pt       38.43678   64.24657   55.53164
   Pt       50.17050   76.03451   43.92728
   Pt       50.38792   43.31056   22.74615
   Pt       73.27227   56.43948   75.05684
   Pt       38.45728   31.34881   46.17617
   Pt       69.22898   23.64959   38.33156
   Pt       75.24946   66.23601   59.49908
   Pt       45.94544   60.28400   67.15571
   Pt       34.97259   76.08056   24.65316
   Pt       56.13104   50.92080   24.78672
   Pt       69.60513   56.51270   67.25431
   Pt       66.03862   56.68099   24.68477
   Pt       57.80390   37.10780   78.83931
   Pt       77.16827   39.42305   23.04218
   Pt       61.57690   31.26682   84.66206
   Pt       46.29053   72.15420   36.25055
   Pt       42.23052   21.62612   74.96965
   Pt       40.52105   70.04217   47.91248
   Pt       72.90136   31.06566   76.94500
   Pt       69.14332   27.37278   65.26569
   Pt       44.44391   42.88721   71.25539
   Pt       75.19362   43.02639   63.44742
   Pt       42.77753   87.54020   44.04805
   Pt       38.65662   25.74850   28.68139
   Pt       40.01679   42.56645   75.17006
   Pt       38.51087   48.82921   32.46441
   Pt       52.03904   79.84578   42.04829
   Pt       38.90920   83.64847   55.59092
   Pt       63.61472   56.31590   80.88568
   Pt       81.29563   62.53552   38.49137
   Pt       75.42892   58.63948   55.66491
   Pt       71.79046   70.33309   36.33882
   Pt       69.12138   15.89038   53.72893
   Pt       50.03965   29.47358   63.34100
   Pt       48.30995   27.68737   20.84922
   Pt       34.84390   68.32582   24.66850
   Pt       46.40533   19.85155   38.23249
   Pt       61.85689   37.49928   20.96389
   Pt       41.87215   46.69554   61.48143
   Pt       53.75375   23.51750   69.06900
   Pt       38.32709   33.17482   75.00068
   Pt       69.63340   43.13137   38.37182
   Pt       19.31129   37.02366   36.41686
   Pt       48.43327   87.51879   49.67667
   Pt       48.26428   83.55070   61.38713
   Pt       34.53999   48.80742   36.35871
   Pt       57.97832   23.90183   22.99338
   Pt       30.67427   35.36364   34.42604
   Pt       58.03532   37.46132   20.89692
   Pt       46.09250   64.30050   51.66506
   Pt       71.14184   15.90670   51.85213
   Pt       69.70296   49.03325   44.09584
   Pt       46.79079   85.61548   68.99575
   Pt       54.22841   46.81786   76.81969
   Pt       81.07828   52.60362   67.46256
   Pt       69.22469   52.43318   82.67512
   Pt       52.13061   54.81081   40.08287
   Pt       44.03567   11.88358   67.33536
   Pt       36.30546   33.07127   50.01926
   Pt       46.15051   52.68107   82.47208
   Pt       57.95056   62.20375   92.20911
   Pt       73.15392   37.02934   63.46888
   Pt       52.17597   23.93717   24.88255
   Pt       84.33938   42.80629   69.35518
   Pt       69.29324   29.60092   24.94495
   Pt       56.08702   54.86957   20.91188
   Pt       58.18071   66.37006   76.77693
   Pt       46.24645   21.69417   71.10485
   Pt       73.45978   43.22529   23.06605
   Pt       77.05115   46.72217   69.36862
   Pt       67.62426   45.24607   30.60888
   Pt       54.08232   83.66383   20.90240
   Pt       36.13140   31.15025   63.43861
   Pt       32.50993   56.50408   53.70936
   Pt       44.17106   56.38829   49.80874
   Pt       67.60104   42.95439   59.62230
   Pt       49.94184   12.00412   61.55368
   Pt       74.81880   19.81267   51.86551
   Pt       61.95720   62.32042   92.08107
   Pt       51.94415   68.15130   61.34662
   Pt       61.52021   71.87195   78.92193
   Pt       48.23547   44.81410   49.94331
   Pt       32.41447   48.68900   50.00850
   Pt       57.77094   77.97352   42.03245
   Pt       34.90869   62.37516   26.67385
   Pt       61.37803   19.66285   53.73990
   Pt       65.49186   16.07296   38.15552
   Pt       36.65671   15.84693   55.87961
   Pt       44.79150   49.04329   15.17279
   Pt       52.47355   41.26618   26.77328
   Pt       34.60407   39.27961   41.98408
   Pt       34.59412   46.90607   34.42186
   Pt       34.52630   39.18318   45.90246
   Pt       51.97470   75.91742   49.88321
   Pt       42.06091   69.59317   84.68681
   Pt       50.15632   68.30870   47.68213
   Pt       75.34707   54.77895   55.65752
   Pt       48.34379   39.11746   51.80307
   Pt       32.49410   31.25679   48.01652
   Pt       67.38284   16.22865   36.18206
   Pt       57.50091   15.76447   57.70582
   Pt       65.80350   52.96963   36.35850
   Pt       28.74588   52.53071   42.23704
   Pt       52.04895   79.63961   69.16395
   Pt       34.21126   50.52417   57.72403
   Pt       32.57123   35.18963   36.38737
   Pt       73.41621   52.66702   67.29152
   Pt       44.34343   50.78893   32.42525
   Pt       54.00933   79.87007   32.48894
   Pt       79.30831   70.26202   51.79772
   Pt       28.51075   42.55632   71.27766
   Pt       52.22678   37.27945   42.18830
   Pt       77.03312   44.83275   67.35201
   Pt       44.25240   64.39557   22.66821
   Pt       61.46700   68.12446   67.19774
   Pt       38.25804   54.61750   80.54935
   Pt       56.10574   79.68402   73.09085
   Pt       65.15160   77.73613   61.51351
   Pt       77.33218   43.19036   23.19475
   Pt       52.82611   52.96858   11.19273
   Pt       77.13178   50.83897   46.09304
   Pt       48.16059   64.45818   18.86995
   Pt       36.32426   31.22828   59.54573
   Pt       46.36575   45.02321   32.45173
   Pt       35.88627   38.53374   90.50811
   Pt       38.26347   35.16376   49.96688
   Pt       36.09183   42.71089   71.16973
   Pt       40.02007   44.73975   53.77791
   Pt       31.15565   72.20010   20.83702
   Pt       42.74824   83.73466   55.59168
   Pt       22.89135   44.88805   32.51965
   Pt       57.97408   37.28009   40.20749
   Pt       48.09802   64.37300   22.72318
   Pt       53.59613   23.55077   84.74143
   Pt       57.54968   12.02916   38.41075
   Pt       69.48439   41.26733   17.17383
   Pt       44.16196   41.01077   49.88075
   Pt       53.97366   54.69137   42.05815
   Pt       42.28351   64.22199   47.82144
   Pt       40.10668   38.79168   75.13841
   Pt       77.05808   48.62542   67.41756
   Pt       65.92535   56.85325   28.62734
   Pt       26.39734   44.44666   78.93945
   Pt       50.28465   48.88500   24.78984
   Pt       55.89102   70.33454   28.55301
   Pt       73.23466   46.74939   57.65144
   Pt       42.60740   83.66413   51.71060
   Pt       65.30532   31.24232   57.59919
   Pt       58.08682   41.13119   40.25784
   Pt       54.12746   41.22267   16.94498
   Pt       42.59521   80.02841   32.36743
   Pt       46.46102   76.06028   40.04728
   Pt       46.47700   87.56812   51.54975
   Pt       42.49706   41.18779   28.59787
   Pt       42.62653   41.27815   20.96402
   Pt       52.00401   62.39571   47.83883
   Pt       38.41216   62.29648   42.09338
   Pt       69.15053   29.22453   75.08049
   Pt       59.94815   58.75445   17.05496
   Pt       34.73900   23.80052   34.36970
   Pt       69.64336   52.79447   55.63265
   Pt       59.90575   31.49431   36.37513
   Pt       36.66473   19.69889   59.65682
   Pt       61.74311   46.73478   69.28847
   Pt       38.37776   56.34581   78.72650
   Pt       25.21740   56.59390   22.73236
   Pt       26.89460   54.69109   38.24913
   Pt       69.53455   45.05126   44.10679
   Pt       44.25506   60.45149   22.70679
   Pt       44.58692   87.39425   69.08400
   Pt       57.89567   70.21651   30.52997
   Pt       40.47091   37.30886   38.28983
   Pt       46.15011   23.64110   80.76435
   Pt       46.16073   70.15849   45.83607
   Pt       83.04261   50.86947   48.03417
   Pt       42.17492   62.23144   69.08336
   Pt       50.05750   58.58661   45.87273
   Pt       81.20592   48.95821   47.99222
   Pt       36.48550   42.88784   59.51260
   Pt       54.07318   58.51344   42.07380
   Pt       46.23173   17.81826   71.20396
   Pt       42.75552   89.34007   65.18356
   Pt       48.29451   40.85695   88.50064
   Pt       42.47298   68.20392   51.75624
   Pt       50.17689   58.58937   26.64949
   Pt       63.62752   40.87120   80.75082
   Pt       69.22161   17.88622   51.69998
   Pt       53.97933   58.43329   65.26864
   Pt       79.05389   43.05511   51.90274
   Pt       56.14412   43.04889   47.94060
   Pt       38.30271   65.91052   76.93186
   Pt       42.15589   64.20575   59.36849
   Pt       34.91602   83.62972   44.10013
   Pt       63.54897   23.71770   47.97601
   Pt       42.39155   13.86892   55.79140
   Pt       38.67424   72.02010   44.10552
   Pt       34.53151   48.94388   24.72631
   Pt       77.14575   46.83902   49.92612
   Pt       42.49275   72.17318   24.70110
   Pt       76.86739   25.51808   63.34267
   Pt       42.27837   29.36132   51.82548
   Pt       57.68207   68.05260   71.17174
   Pt       40.26428   64.18520   61.34095
   Pt       32.32660   52.13836   84.72578
   Pt       44.42790   39.17626   51.70999
   Pt       53.72258   64.12605   82.73876
   Pt       46.40947   48.93188   20.95383
   Pt       63.76208   43.05596   51.89605
   Pt       38.35552   68.05098   63.30032
   Pt       38.72086   72.15521   28.62117
   Pt       53.62646   15.85469   65.35629
   Pt       41.93073   42.80068   65.35152
   Pt       49.89143   27.43126   53.67790
   Pt       48.22146   66.27994   55.53733
   Pt       53.86009   74.07644   49.69038
   Pt       73.37710   48.83433   51.87766
   Pt       69.54685   60.44817   63.37647
   Pt       42.02100   50.59243   49.84649
   Pt       69.28927   25.45850   71.08602
   Pt       36.38713   60.22921   65.38763
   Pt       61.48132   79.60549   67.20337
   Pt       71.25441   19.94357   44.10511
   Pt       61.65524   38.99697   84.52699
   Pt       61.56448   25.41599   44.19371
   Pt       47.89741   60.29394   57.49367
   Pt       71.63806   66.35215   47.99183
   Pt       49.72240   11.90374   65.35933
   Pt       67.27056   40.86040   69.35688
   Pt       77.37443   53.16393   32.58100
   Pt       27.12988   62.31518   42.10160
   Pt       46.25759   29.40585   67.25639
   Pt       50.34013   54.71114   53.59709
   Pt       34.71599   81.59264   65.24673
   Pt       79.15792   50.97407   44.17718
   Pt       60.07358   50.91245   47.87566
   Pt       32.68585   64.22577   45.92296
   Pt       44.28254   68.28822   22.63950
   Pt       42.47414   66.34011   42.01039
   Pt       82.78772   50.62073   71.30236
   Pt       38.74420   71.96874   55.72647
   Pt       81.01413   43.09710   34.57936
   Pt       50.34015   37.35236   44.08201
   Pt       42.26125   38.98178   84.65320
   Pt       32.55854   40.96086   38.31404
   Pt       50.08870   74.02058   26.52533
   Pt       44.31702   27.46310   59.55106
   Pt       46.31046   70.24752   38.15281
   Pt       44.14126   64.33534   18.89618
   Pt       60.01461   43.03130   59.53217
   Pt       73.29725   23.77214   30.56089
   Pt       63.59158   67.94137   80.89140
   Pt       52.44028   60.40678   76.76502
   Pt       57.47990   11.93902   69.33947
   Pt       65.95347   60.55967   40.23247
   Pt       73.15244   38.98295   65.42021
   Pt       65.85498   58.59963   34.37872
   Pt       42.44905   52.90064   24.73531
   Pt       38.37581   58.38395   46.00969
   Pt       79.00988   43.03010   63.51245
   Pt       65.71800   29.70255   21.02038
   Pt       30.45408   39.04515   49.95103
   Pt       42.29173   29.31250   63.36828
   Pt       48.06798   71.99463   41.98544
   Pt       50.23552   72.22447   28.52490
   Pt       22.77452   31.37529   38.30558
   Pt       61.66130   33.21618   63.36590
   Pt       49.92087   21.60426   78.96766
   Pt       32.61352   33.22667   34.62422
   Pt       32.79420   35.26155   40.29821
   Pt       40.20155   50.60992   55.57708
   Pt       53.95380   31.26696   61.44189
   Pt       40.38613   60.31629   42.10331
   Pt       56.15510   47.05300   28.68420
   Pt       34.90265   70.09462   45.84321
   Pt       47.96289   64.19153   57.42641
   Pt       54.04829   27.57522   38.21606
   Pt       28.63547   54.35482   71.41276
   Pt       42.12525   52.56001   82.56684
   Pt       46.05882   71.67545   82.74955
   Pt       40.45925   27.44829   71.16185
   Pt       35.00578   66.42774   22.78896
   Pt       28.45669   25.36243   42.35324
   Pt       59.85161   31.66337   13.10134
   Pt       44.41973   58.65870   28.47418
   Pt       42.35677   68.30872   13.17143
   Pt       65.76927   64.61375   21.04819
   Pt       42.58497   76.10115   17.04765
   Pt       58.11286   58.44991   84.41933
   Pt       61.59726   70.18642   38.21120
   Pt       77.29305   64.36861   63.40955
   Pt       42.46719   25.62958   63.37976
   Pt       28.46137   79.62813   34.41199
   Pt       71.32326   37.34561   30.78386
   Pt       36.38742   48.67891   34.44063
   Pt       42.69356   78.03677   30.58282
   Pt       69.46417   56.38181   82.63321
   Pt       61.92444   66.30810   73.09610
   Pt       42.34597   58.51324   42.02792
   Pt       40.59452   31.37806   48.02012
   Pt       71.72067   66.48518   40.15982
   Pt       59.49660   12.10979   40.38728
   Pt       80.91357   58.50806   69.41517
   Pt       57.63391   73.87040   15.20417
   Pt       71.41716   52.64249   73.15691
   Pt       46.02594   64.15783   71.05585
   Pt       40.56221   64.34838   22.70168
   Pt       40.27185   58.44354   44.00636
   Pt       69.57004   21.73562   24.88003
   Pt       44.22328   52.61410   84.64436
   Pt       58.06994   50.76114   84.49335
   Pt       46.21982   27.43581   61.37713
   Pt       46.11463   73.75405   73.04496
   Pt       46.21395   23.57997   53.68084
   Pt       48.17764   58.52661   36.30557
   Pt       40.34583   13.94030   46.17302
   Pt       47.98970   48.53961   57.70315
   Pt       67.66669   46.98671   55.68955
   Pt       65.70727   41.16041   44.14908
   Pt       46.64678   43.23468   26.55851
   Pt       32.59329   67.72371   80.86640
   Pt       85.02070   68.50414   47.97477
   Pt       69.32137   41.00683   67.31100
   Pt       42.47010   68.18001   43.97614
   Pt       23.06495   43.11975   26.51173
   Pt       69.48180   64.30825   63.42854
   Pt       42.38340   56.66519   32.36320
   Pt       51.97062   68.21729   22.76631
   Pt       54.04837   75.99740   28.55823
   Pt       48.28587   56.43494   73.09062
   Pt       61.62926   21.88008   24.80159
   Pt       61.54190   31.23213   65.34067
   Pt       31.16245   74.16156   22.84133
   Pt       44.09322   54.52844   51.71543
   Pt       46.13034   68.12761   70.93437
   Pt       55.71603   75.93044   38.24924
   Pt       38.32208   69.63082   84.73276
   Pt       44.26349   64.29957   42.02451
   Pt       63.85608   60.31592   76.85693
   Pt       50.12929   42.91391   76.84062
   Pt       36.42025   54.50742   47.99054
   Pt       34.45117   44.88341   36.43669
   Pt       38.78302   76.15919   20.83339
   Pt       55.90854   83.43098   49.76723
   Pt       42.14629   54.42309   76.85037
   Pt       69.41401   44.66206   86.67980
   Pt       54.13330   68.34670   13.15385
   Pt       65.77989   51.13255   15.23258
   Pt       40.20853   50.63564   51.78637
   Pt       65.34771   35.00177   65.41858
   Pt       29.18840   64.48399   18.98127
   Pt       34.37814   42.92240   46.05450
   Pt       26.97981   50.77780   26.70172
   Pt       27.11525   62.41197   19.12528
   Pt       52.09544   37.28910   49.82818
   Pt       57.62154   31.24985   69.20195
   Pt       22.94714   37.23759   40.16546
   Pt       52.12400   37.06340   84.64974
   Pt       65.46956   25.71202   24.97447
   Pt       65.48282   46.79627   61.49796
   Pt       30.75192   45.03321   28.63736
   Pt       51.99463   72.05688   61.42692
   Pt       69.24479   39.04072   57.75798
   Pt       51.91346   12.00665   75.12363
   Pt       48.16474   54.70584   40.08033
   Pt       61.39361   15.84632   65.34021
   Pt       53.90883   29.43233   59.48566
   Pt       40.46872   19.61268   82.97571
   Pt       42.10084   54.44260   49.82048
   Pt       42.47879   31.45486   30.52303
   Pt       38.70411   85.39825   76.80980
   Pt       57.26913   19.56225   73.14802
   Pt       27.24701   68.23785   20.91099
   Pt       65.39923   38.89814   84.67322
   Pt       46.35382   79.90705   24.69155
   Pt       38.27247   46.83508   45.94729
   Pt       40.63719   60.64875   11.38761
   Pt       34.91189   85.75026   30.52239
   Pt       45.84818   42.40309   96.38868
   Pt       40.48055   75.68865   65.41217
   Pt       58.10341   56.64149   59.44480
   Pt       41.73642   36.57167   86.68512
   Pt       80.94464   56.43340   71.24581
   Pt       46.10105   58.40947   80.61782
   Pt       48.04671   46.72762   78.82215
   Pt       52.17134   39.29057   44.05192
   Pt       26.87691   37.21460   36.33568
   Pt       84.62138   44.93333   48.11819
   Pt       57.67270   77.77375   49.78102
   Pt       50.22314   75.96729   47.82460
   Pt       51.98523   33.39759   49.78464
   Pt       61.49521   17.74388   71.12676
   Pt       45.97165   42.51154   92.36388
   Pt       51.96392   64.37807   42.05411
   Pt       54.07529   40.95071   63.44336
   Pt       65.55300   66.42116   23.00955
   Pt       40.50571   72.19571   18.81033
   Pt       55.84634   83.68288   41.97015
   Pt       52.26506   39.30470   59.44606
   Pt       42.29579   62.29482   49.67905
   Pt       79.26682   54.96649   40.27738
   Pt       52.11858   39.17598   51.89160
   Pt       86.67737   39.06862   63.54227
   Pt       53.81699   19.68528   61.41573
   Pt       61.64734   31.30589   49.89316
   Pt       77.44822   75.94145   55.65285
   Pt       34.62172   31.46896   34.45339
   Pt       55.59180   15.89631   79.00508
   Pt       63.84946   50.95891   44.02789
   Pt       71.57269   45.31936   22.94508
   Pt       34.45408   19.73544   49.93932
   Pt       44.17211   62.29853   43.93452
   Pt       27.13084   71.99984   28.51792
   Pt       69.25031   25.68538   24.84984
   Pt       34.61463   48.93067   28.60085
   Pt       36.46357   50.70260   40.22553
   Pt       46.35059   78.00959   38.16372
   Pt       49.90402   42.89475   53.77005
   Pt       67.64220   60.34190   80.84399
   Pt       72.95254   44.63515   78.95536
   Pt       36.85076   64.35506   26.64343
   Pt       42.64213   81.60514   53.64170
   Pt       67.69835   49.02330   34.41702
   Pt       46.31773   33.20005   90.41166
   Pt       28.29755   23.15377   75.26542
   Pt       34.51381   57.90316   88.64770
   Pt       40.88071   83.76858   38.10457
   Pt       30.79547   64.18523   44.08740
   Pt       38.81118   70.19294   15.05500
   Pt       57.82831   31.43330   42.07906
   Pt       38.67204   66.33786   18.89668
   Pt       69.05046   31.17208   69.21409
   Pt       61.51881   14.00194   51.81197
   Pt       67.39981   40.83082   80.92760
   Pt       34.97137   66.36067   18.89049
   Pt       77.06463   42.88618   61.63053
   Pt       38.61456   45.05541   24.73165
   Pt       73.36295   71.92818   71.30008
   Pt       46.24155   25.53422   71.10618
   Pt       42.61632   54.81847   22.72324
   Pt       52.25726   51.03183   28.69215
   Pt       54.04086   79.84402   36.43054
   Pt       79.30791   62.64064   55.67525
   Pt       42.44060   21.88153   24.80750
   Pt       65.71157   62.36819   80.74030
   Pt       67.33280   37.12302   84.63763
   Pt       38.79257   78.09553   22.78419
   Pt       34.91161   37.35761   32.41221
   Pt       77.34960   68.29676   55.68259
   Pt       34.54443   39.17620   53.79057
   Pt       34.23948   40.88077   71.16021
   Pt       57.53494   23.51137   57.55308
   Pt       71.34348   33.52571   34.47528
   Pt       52.30151   52.64088   76.98670
   Pt       44.33150   50.77477   43.99228
   Pt       52.23639   37.37125   38.26900
   Pt       46.33306   42.95906   49.93937
   Pt       75.26775   45.11949   30.62588
   Pt       77.73546   68.46089   32.53407
   Pt       86.54939   39.07989   59.66026
   Pt       30.96934   70.11509   34.35541
   Pt       40.39054   15.74946   75.19624
   Pt       77.23884   62.29379   65.47986
   Pt       80.98856   37.33402   44.19676
   Pt       26.99725   52.78163   28.55881
   Pt       53.94778   35.31346   53.74168
   Pt       34.66723   19.73304   46.09506
   Pt       46.49704   83.84392   24.57934
   Pt       63.88064   58.69056   21.01692
   Pt       52.27328   33.49692   30.50324
   Pt       65.62056   39.12323   42.17858
   Pt       53.66741   11.93473   65.41637
   Pt       32.26460   46.48457   75.16435
   Pt       34.00627   33.01107   74.96202
   Pt       42.13658   60.34827   55.57677
   Pt       50.73654   51.13446   11.18403
   Pt       69.61461   54.48969   69.29594
   Pt       50.13467   75.90829   55.54345
   Pt       38.99350   87.59141   28.42168
   Pt       42.15560   54.38772   69.13204
   Pt       67.43631   38.98829   67.28075
   Pt       67.69527   56.50784   73.03459
   Pt       54.08356   77.97163   22.80522
   Pt       34.91813   23.84359   30.47967
   Pt       57.85349   73.86962   69.19950
   Pt       77.08444   43.16092   30.89076
   Pt       82.97315   70.29426   59.50287
   Pt       42.20035   35.21469   46.09405
   Pt       57.98281   50.54326   80.73916
   Pt       28.91129   77.65265   78.97675
   Pt       53.96360   70.22967   30.48932
   Pt       53.96508   21.67395   36.35935
   Pt       57.66575   60.27341   63.35115
   Pt       73.51881   53.03134   36.41107
   Pt       57.65642   27.40694   69.14628
   Pt       42.35312   25.65989   82.73387
   Pt       67.86421   54.94323   20.91181
   Pt       48.29132   91.37400   34.31236
   Pt       75.49249   54.94938   32.59450
   Pt       62.06741   52.89146   28.67301
   Pt       61.67111   38.97927   88.45659
   Pt       38.80938   75.77220   67.28766
   Pt       36.37348   60.28622   72.98812
   Pt       53.99717   87.56485   43.98210
   Pt       77.10465   31.64819   26.93459
   Pt       35.06450   77.91553   45.91171
   Pt       61.34180   19.72222   46.02401
   Pt       61.48026   15.87027   30.65277
   Pt       73.42534   21.96316   28.70837
   Pt       50.27795   78.00477   15.08166
   Pt       48.28076   45.06742   22.81604
   Pt       38.54691   52.79391   24.70686
   Pt       33.06752   75.93788   18.96717
   Pt       82.83376   35.10258   52.11302
   Pt       35.11306   83.77422   28.50448
   Pt       42.21186   44.86924   48.12179
   Pt       53.93630   81.64917   49.84537
   Pt       48.31644   42.93229   63.40476
   Pt       54.31839   31.46355   34.29558
   Pt       75.08035   35.25631   44.19727
   Pt       50.16901   72.21115   43.95052
   Pt       44.17925   42.83400   59.57359
   Pt       39.02145   83.67315   40.12089
   Pt       56.07384   66.40898   20.86905
   Pt       34.57036   29.38182   40.39601
   Pt       26.91854   45.00309   28.60875
   Pt       34.85948   64.41428   28.57268
   Pt       42.26590   50.91047   84.46832
   Pt       30.54802   25.43043   36.52243
   Pt       32.37928   31.20994   55.72354
   Pt       50.11426   70.06122   65.25890
   Pt       44.50105   91.51439   41.99203
   Pt       30.65632   60.27974   59.58878
   Pt       38.19763   42.90242   49.90533
   Pt       42.41322   79.52364   78.78243
   Pt       34.38291   44.65238   75.10029
   Pt       42.41474   15.94586   45.97448
   Pt       30.81408   31.47969   30.62124
   Pt       77.01891   35.46341   30.70821
   Pt       40.05883   44.72972   57.73877
   Pt       53.98242   54.75336   30.59988
   Pt       36.52333   56.52893   26.61709
   Pt       40.27205   52.59466   38.24840
   Pt       61.54963   12.12998   42.03318
   Pt       77.07228   37.20875   51.88783
   Pt       40.09326   67.82411   69.20744
   Pt       73.37144   45.00951   51.88429
   Pt       61.57136   35.06669   76.92731
   Pt       38.70084   81.76625   42.02069
   Pt       69.67354   52.66530   63.41847
   Pt       50.22130   89.49184   61.33359
   Pt       32.87972   72.00066   38.30449
   Pt       42.04820   48.07172   94.51730
   Pt       69.85617   60.50741   59.57390
   Pt       48.15550   56.63011   45.88677
   Pt       61.58235   14.05488   48.01272
   Pt       32.44782   19.58416   55.97597
   Pt       54.26958   45.15838   43.99287
   Pt       65.64247   58.42720   84.45300
   Pt       61.90001   35.28716   34.44419
   Pt       57.98621   39.15314   49.92753
   Pt       57.91967   60.73660   17.11731
   Pt       51.88983   19.65988   71.27081
   Pt       67.82248   45.20436   19.14736
   Pt       45.89486   38.68615   92.48676
   Pt       60.18751   54.82377   32.50921
   Pt       61.47661   29.35079   75.01477
   Pt       34.58648   62.26751   42.12617
   Pt       77.04855   31.55695   30.60156
   Pt       46.38757   66.12589   80.57341
   Pt       65.69301   50.62921   69.24680
   Pt       40.44810   33.18264   34.65441
   Pt       42.61136   79.88799   43.97816
   Pt       73.23588   33.72595   17.20097
   Pt       65.58215   33.37583   36.44082
   Pt       48.23060   35.29878   44.07162
   Pt       44.53367   79.98386   26.48493
   Pt       80.75686   33.28555   48.13867
   Pt       44.25626   72.09769   45.82817
   Pt       26.46405   40.69502   75.09260
   Pt       36.18294   42.83302   55.68873
   Pt       46.25922   68.24506   47.73662
   Pt       36.63148   23.70761   40.32806
   Pt       59.90615   58.66155   20.93489
   Pt       38.76036   72.18943   24.74296
   Pt       46.25615   74.14226   22.74427
   Pt       42.52995   76.12037   24.72912
   Pt       58.01070   46.89244   96.15852
   Pt       75.34172   58.53841   67.16602
   Pt       46.22389   50.72754   92.09144
   Pt       54.05552   54.49472   88.34508
   Pt       34.50829   48.77289   32.47814
   Pt       40.31901   15.87338   71.27313
   Pt       34.72004   69.91670   76.85691
   Pt       53.83512   73.65043   80.79999
   Pt       61.75634   66.14750   69.17574
   Pt       36.42650   37.23101   42.18371
   Pt       44.16118   64.09595   69.23437
   Pt       63.69871   44.84706   73.09868
   Pt       65.77977   58.42992   69.17161
   Pt       61.38889   17.80807   51.86066
   Pt       46.67995   83.59920   74.89641
   Pt       30.23886   35.09036   61.56663
   Pt       42.29070   70.00999   61.39189
   Pt       34.89590   29.51511   28.57886
   Pt       56.22129   52.62775   73.09372
   Pt       69.39401   33.44309   40.33507
   Pt       38.52451   68.12045   44.02939
   Pt       40.36865   35.05094   63.40479
   Pt       38.65052   74.12342   30.56637
   Pt       69.60754   79.62813   59.60417
   Pt       65.79348   49.03497   51.75804
   Pt       32.41658   59.67227   88.50747
   Pt       51.95654   68.15914   57.50819
   Pt       28.51559   36.98711   49.98131
   Pt       46.12717   37.06306   82.69444
   Pt       57.75553   48.76319   90.26063
   Pt       54.31351   45.09104   21.05611
   Pt       62.10732   54.93688   22.88091
   Pt       56.08876   31.43895   36.27859
   Pt       36.30356   42.97888   47.94748
   Pt       61.65850   60.37036   67.21124
   Pt       79.04912   39.15558   44.28787
   Pt       46.32580   80.00635   16.97398
   Pt       61.61780   83.56855   67.36822
   Pt       80.71300   31.28667   53.92566
   Pt       56.10970   58.80450   20.98703
   Pt       57.67620   83.48095   67.32475
   Pt       42.63730   79.97004   20.81577
   Pt       57.92623   60.37500   55.65897
   Pt       26.55340   40.69452   78.93954
   Pt       26.79741   50.59989   46.10048
   Pt       36.06486   42.58064   67.38076
   Pt       54.09341   56.62300   44.04584
   Pt       77.14296   37.55566   44.11565
   Pt       69.46245   39.16500   42.20603
   Pt       50.28360   45.00233   36.30032
   Pt       65.07529   23.37879   65.36814
   Pt       42.22272   73.80634   72.97744
   Pt       57.97334   37.30689   44.06227
   Pt       69.03879   23.50271   61.52557
   Pt       36.27955   46.41750   82.88512
   Pt       44.24919   23.62114   78.91545
   Pt       50.15282   79.43944   78.94881
   Pt       50.31506   89.69338   34.34368
   Pt       44.13415   44.80311   46.07094
   Pt       44.33881   72.17295   22.76034
   Pt       46.20403   29.49900   78.77945
   Pt       61.96099   35.29353   30.69406
   Pt       84.51029   50.53177   65.54422
   Pt       59.94499   37.32124   34.43513
   Pt       73.58876   54.54923   65.47333
   Pt       46.36018   66.34913   41.97336
   Pt       30.29715   42.71951   61.60312
   Pt       69.19586   40.95016   78.90736
   Pt       30.92690   62.28778   42.09089
   Pt       77.23056   51.01223   42.24692
   Pt       61.88441   33.38112   28.47569
   Pt       50.22413   39.17525   49.93035
   Pt       71.29382   64.12351   77.05977
   Pt       40.95973   87.55982   42.01342
   Pt       50.23588   76.04718   24.73529
   Pt       54.16676   29.64887   20.88680
   Pt       42.22560   56.58136   40.09978
   Pt       42.41417   25.53894   59.56428
   Pt       49.90689   60.10936   90.35669
   Pt       38.67631   47.01049   15.11061
   Pt       81.09162   56.73385   51.85681
   Pt       61.50602   27.41933   53.75476
   Pt       61.47790   33.12962   78.92354
   Pt       69.15113   38.86170   76.96023
   Pt       36.77576   83.47098   53.74565
   Pt       32.44774   87.09367   49.97209
   Pt       50.27865   74.07643   53.69441
   Pt       83.10267   50.91637   44.21912
   Pt       50.26020   79.93400   21.03700
   Pt       40.01303   34.99242   67.35210
   Pt       42.43864   23.71665   42.07211
   Pt       38.56924   31.42856   42.20627
   Pt       46.32298   72.02067   51.65862
   Pt       40.35729   71.65441   84.59326
   Pt       52.38422   37.37564   34.49170
   Pt       54.08144   48.76123   78.67026
   Pt       53.64916   11.93678   49.90626
   Pt       69.82639   60.68797   36.24286
   Pt       73.19288   25.68418   59.48866
   Pt       52.34951   45.02959   26.73182
   Pt       26.66053   33.35642   32.56536
   Pt       46.57566   89.74884   30.41727
   Pt       46.34246   83.53107   78.87325
   Pt       27.23070   68.24435   24.64132
   Pt       75.29324   50.83816   55.75611
   Pt       80.92920   62.30901   65.47270
   Pt       30.65853   52.63733   40.21830
   Pt       83.01817   62.43413   44.11865
   Pt       57.75585   77.80908   61.37632
   Pt       44.39838   39.07260   63.36048
   Pt       22.85546   77.39373   46.56114
   Pt       34.86435   72.14164   28.53650
   Pt       36.21258   38.88803   59.51837
   Pt       40.11325   48.69170   49.85781
   Pt       52.03215   52.47336   65.43570
   Pt       36.57540   19.86377   44.11535
   Pt       50.16358   81.69461   57.46621
   Pt       53.94266   40.93219   36.46528
   Pt       32.98110   83.51983   69.18698
   Pt       46.43904   85.77454   22.77969
   Pt       42.44408   70.14857   45.90875
   Pt       42.16381   64.14705   74.83752
   Pt       47.96421   64.02382   76.98627
   Pt       62.01556   54.92701   19.09195
   Pt       61.56269   25.51784   51.89880
   Pt       71.13116   31.25066   63.44938
   Pt       53.80299   60.38864   59.43315
   Pt       28.57077   52.57934   38.22193
   Pt       42.31107   27.40521   61.45500
   Pt       36.50126   29.33392   49.95872
   Pt       50.22690   87.61110   24.66051
   Pt       53.95124   31.35785   49.88839
   Pt       77.12237   54.60886   57.70302
   Pt       34.43052   64.13159   71.03419
   Pt       44.33435   46.63005   67.27354
   Pt       73.25589   44.89959   63.55198
   Pt       46.13324   11.99153   61.46973
   Pt       59.61164   33.19295   76.92532
   Pt       54.07945   81.81570   26.59025
   Pt       73.23193   33.44714   40.27439
   Pt       38.58680   15.93787   38.29219
   Pt       52.34729   41.02478   80.76683
   Pt       49.89174   70.18562   30.44973
   Pt       65.36846   15.90414   34.40322
   Pt       53.78990   35.07977   69.20891
   Pt       77.45858   60.85607   32.54155
   Pt       50.07362   31.39401   49.79987
   Pt       45.79933   69.90676   11.00475
   Pt       42.50163   70.22793   34.31860
   Pt       51.90183   64.40220   45.86531
   Pt       46.27808   75.96245   51.71680
   Pt       38.98257   29.53761   20.98748
   Pt       32.52725   83.30767   65.45208
   Pt       59.54298   75.65557   69.21720
   Pt       34.78270   15.93580   42.11246
   Pt       38.14091   54.48330   61.47209
   Pt       25.39604   71.92422   26.71419
   Pt       61.42050   74.01036   49.79077
   Pt       26.55707   42.78438   45.95776
   Pt       49.94924   27.37621   57.56406
   Pt       48.17557   58.53774   40.08279
   Pt       57.77294   23.66407   42.11455
   Pt       69.46056   35.19039   46.14573
   Pt       73.40982   66.15873   49.98053
   Pt       32.06136   34.69965   82.89951
   Pt       22.96304   44.86653   36.43229
   Pt       49.93711   25.57254   82.76409
   Pt       69.56086   31.62189   19.17651
   Pt       52.45586   46.94718   59.51782
   Pt       54.12371   37.31345   59.42017
   Pt       57.81889   60.26888   86.33716
   Pt       38.00486   46.75055   57.53604
   Pt       61.99305   41.36595   24.83117
   Pt       44.10310   50.49419   71.20521
   Pt       76.96167   50.59024   73.11551
   Pt       47.72629   44.37359   96.35226
   Pt       38.78166   21.77454   44.05362
   Pt       61.47494   31.27611   57.64336
   Pt       46.37520   48.95734   24.79665
   Pt       67.88752   54.87046   28.59876
   Pt       67.34379   40.86875   73.20100
   Pt       26.97702   35.37761   26.68051
   Pt       45.65634   51.99072   94.27630
   Pt       61.87505   42.96888   49.89002
   Pt       36.48067   66.09449   63.43090
   Pt       69.55757   54.55096   73.13367
   Pt       50.03909   31.34393   65.25234
   Pt       48.27339   35.29551   71.07969
   Pt       69.45108   44.85522   67.36864
   Pt       46.09274   64.20955   59.37510
   Pt       50.16436   44.95594   28.70819
   Pt       23.04010   56.52900   40.23010
   Pt       27.34176   66.37593   26.65779
   Pt       61.93037   50.96905   15.21878
   Pt       50.20227   50.97235   30.58187
   Pt       42.53966   83.49221   74.93529
   Pt       34.70433   69.88300   80.78762
   Pt       63.49024   33.06904   77.07287
   Pt       71.38385   56.47704   69.23362
   Pt       67.48543   52.63697   73.14728
   Pt       72.83438   38.82220   80.83279
   Pt       49.93682   68.06577   71.09678
   Pt       34.77914   21.75542   36.45727
   Pt       37.16798   87.33664   69.09871
   Pt       26.50234   27.49981   42.24808
   Pt       38.98990   35.41478   15.09510
   Pt       31.11139   64.37227   28.60640
   Pt       57.79612   56.44029   74.86697
   Pt       59.55339   79.49310   69.17491
   Pt       79.34499   73.96745   63.45385
   Pt       36.80078   23.78973   32.43490
   Pt       57.45601   15.79684   53.77117
   Pt       46.08477   66.12565   65.33900
   Pt       75.06413   42.95771   67.29906
   Pt       39.89323   44.78108   49.94395
   Pt       56.04472   66.34243   55.51096
   Pt       40.29945   35.20893   47.90340
   Pt       48.19725   48.84999   88.44986
   Pt       62.03110   72.31399   16.92050
   Pt       48.31025   87.44012   61.39386
   Pt       48.35886   27.66192   28.59797
   Pt       26.75965   39.03736   38.33149
   Pt       40.75460   91.19414   57.54210
   Pt       57.65871   21.58816   51.88843
   Pt       52.06417   62.39435   55.61281
   Pt       73.33846   64.25371   63.41376
   Pt       40.50311   68.16432   45.88946
   Pt       38.82779   77.96194   34.31465
   Pt       50.13027   81.49048   76.97020
   Pt       30.74167   58.39941   46.08598
   Pt       59.54710   29.39999   76.96389
   Pt       34.67869   64.35711   36.21332
   Pt       59.98434   56.47906   65.37107
   Pt       77.30907   56.90136   40.26491
   Pt       67.39294   27.54673   36.40956
   Pt       44.33585   54.54322   40.09635
   Pt       73.16658   31.57679   26.94822
   Pt       71.54781   56.55177   73.08709
   Pt       61.75485   68.18547   74.98104
   Pt       50.30791   83.53804   63.48925
   Pt       61.37100   19.67404   42.27970
   Pt       67.28948   19.77769   71.04391
   Pt       45.94559   59.91947   90.54560
   Pt       65.88257   56.68680   36.31379
   Pt       57.90498   66.38518   15.18627
   Pt       50.24474   58.50342   76.81351
   Pt       50.22491   48.90045   32.51250
   Pt       27.05786   52.77784   24.70188
   Pt       34.20759   38.92239   65.46680
   Pt       42.30862   39.15796   53.77042
   Pt       60.11664   66.39773   55.56148
   Pt       41.93180   32.88643   78.96405
   Pt       79.11750   50.86327   48.01842
   Pt       44.35034   76.04668   22.62013
   Pt       61.29144   19.60304   77.05392
   Pt       58.01303   60.42772   59.46765
   Pt       34.26730   46.71073   65.36213
   Pt       30.15424   31.11997   69.28434
   Pt       69.48868   54.61838   76.94138
   Pt       46.58008   91.61999   36.25488
   Pt       33.13013   72.03023   34.32698
   Pt       28.86563   52.62019   34.47155
   Pt       36.36987   43.04536   40.15178
   Pt       44.12505   58.49389   47.81922
   Pt       81.22246   68.47888   32.71028
   Pt       57.86028   77.88070   34.27496
   Pt       80.86135   42.97059   49.97124
   Pt       30.79239   73.63494   77.08011
   Pt       59.69011   52.59767   69.26879
   Pt       73.18333   31.52680   34.53484
   Pt       71.40508   37.39901   34.51736
   Pt       46.26936   48.89182   36.27790
   Pt       28.84171   48.76733   26.78082
   Pt       48.00634   71.87742   69.13322
   Pt       23.44819   60.57908   20.89633
   Pt       48.37683   44.92040   88.47745
   Pt       42.22543   67.95672   71.07400
   Pt       42.61547   68.36135   28.56345
   Pt       48.27456   41.07991   38.26692
   Pt       65.46605   19.96450   26.63775
   Pt       42.25292   31.18810   57.67156
   Pt       48.10738   64.37622   30.43623
   Pt       73.24681   35.47580   34.54929
   Pt       49.87017   71.71733   78.94647
   Pt       38.52719   43.19707   30.45064
   Pt       82.99399   54.66911   63.60581
   Pt       23.33985   56.60452   20.97046
   Pt       38.82530   72.23047   20.82563
   Pt       58.02650   27.62969   26.77024
   Pt       73.26455   42.96783   53.89404
   Pt       67.74114   66.34011   63.23078
   Pt       43.95754   54.38005   63.33714
   Pt       31.00368   62.31069   30.54195
   Pt       71.53750   50.86323   51.75559
   Pt       51.96585   64.46919   34.29324
   Pt       40.19594   56.42527   49.83156
   Pt       68.94041   34.98110   69.18495
   Pt       38.79357   77.94951   42.08462
   Pt       58.01573   60.77673   24.71905
   Pt       69.84890   56.90395   20.91267
   Pt       46.31573   25.48961   67.22445
   Pt       73.24797   45.06789   36.47193
   Pt       30.84438   66.18179   42.09764
   Pt       57.95749   77.88989   22.75884
   Pt       38.59417   71.89551   71.03168
   Pt       52.26192   42.96726   63.43750
   Pt       46.40141   68.29134   13.19006
   Pt       61.68288   66.07635   77.06768
   Pt       38.44435   31.35973   50.02914
   Pt       57.82086   74.02219   22.86281
   Pt       40.61284   19.80903   78.97629
   Pt       44.69138   91.22611   57.51650
   Pt       42.56920   76.06780   28.64804
   Pt       63.56209   36.96195   77.03292
   Pt       46.37260   54.68682   80.55458
   Pt       53.91864   89.43052   53.65364
   Pt       72.87125   23.56950   49.94504
   Pt       72.83292   19.72127   46.09477
   Pt       71.33830   31.37881   40.33637
   Pt       48.37884   46.70432   67.35299
   Pt       72.91180   27.39304   69.19083
   Pt       40.41760   71.92700   61.51357
   Pt       50.35188   50.62754   73.01240
   Pt       50.06831   64.40154   17.14834
   Pt       46.23172   79.57310   78.98490
   Pt       52.23705   70.34029   20.85653
   Pt       32.35216   56.29682   65.38481
   Pt       32.39851   23.50933   48.06311
   Pt       61.99196   41.32557   36.39600
   Pt       32.67570   64.24596   42.12238
   Pt       54.13802   52.59609   78.72117
   Pt       44.52594   79.81987   42.07563
   Pt       65.58208   33.28153   55.70680
   Pt       38.07149   53.95298   84.82261
   Pt       40.08847   50.44755   75.11783
   Pt       65.67082   35.29776   42.20293
   Pt       42.32603   43.03386   49.92643
   Pt       67.76193   70.40728   32.46015
   Pt       32.56629   48.73219   42.29169
   Pt       67.35955   35.22242   63.47291
   Pt       48.23420   56.66820   30.46786
   Pt       58.08802   60.35541   78.68467
   Pt       37.15030   87.74342   30.40822
   Pt       75.25420   31.44461   36.61613
   Pt       53.82795   19.70382   57.48247
   Pt       69.75529   60.58352   28.67675
   Pt       55.95999   72.21244   30.47324
   Pt       54.02058   42.80496   69.24101
   Pt       34.62510   52.68709   28.55442
   Pt       46.24689   48.97386   17.15962
   Pt       53.60532   19.61119   80.99916
   Pt       40.31589   27.40916   82.79256
   Pt       42.03616   54.42540   61.44175
   Pt       38.68862   81.66081   53.70940
   Pt       73.61129   60.81527   24.81565
   Pt       73.09587   35.14842   46.08683
   Pt       73.21873   33.19385   51.94823
   Pt       38.61639   60.54719   28.56803
   Pt       65.78582   48.89471   55.63158
   Pt       26.75960   54.55626   42.08390
   Pt       49.93981   25.43579   75.01525
   Pt       80.83269   50.77918   53.81936
   Pt       82.96026   58.55482   63.45989
   Pt       67.85761   58.65678   24.85281
   Pt       36.47905   31.32398   47.95937
   Pt       73.70433   75.95355   48.00552
   Pt       63.74387   48.72598   73.16199
   Pt       53.76025   70.10311   57.43564
   Pt       48.33054   83.84871   18.98140
   Pt       84.80560   64.40280   63.48532
   Pt       84.62818   48.71034   59.75462
   Pt       61.80410   48.69965   71.14889
   Pt       73.40126   50.58449   65.47206
   Pt       67.69699   46.97166   44.01354
   Pt       42.74733   87.33848   67.19373
   Pt       38.61502   62.47031   26.59658
   Pt       46.17269   60.34556   78.86397
   Pt       66.03179   62.45244   38.33983
   Pt       73.41448   48.89688   55.63509
   Pt       54.15608   35.34224   38.19581
   Pt       55.87900   37.37353   15.20790
   Pt       61.38058   21.42696   59.67965
   Pt       81.10645   45.03619   48.06787
   Pt       44.39175   72.09018   34.28741
   Pt       46.40030   62.63423   22.62609
   Pt       34.46963   60.31610   55.60826
   Pt       27.98461   27.08556   71.19343
   Pt       69.10290   75.62592   75.24118
   Pt       42.44377   62.46626   30.42215
   Pt       55.75450   21.72414   45.97216
   Pt       59.52699   29.31882   73.09215
   Pt       42.32712   60.52582   36.21875
   Pt       73.24089   43.05552   42.21886
   Pt       28.54945   27.40084   44.13841
   Pt       34.54256   54.54803   42.11103
   Pt       28.88097   60.30405   42.14853
   Pt       63.77845   43.01083   55.64230
   Pt       48.43710   39.32716   40.21929
   Pt       61.96068   43.26484   22.87725
   Pt       44.06007   62.29792   51.67516
   Pt       57.87669   44.87192   90.25765
   Pt       73.80418   64.57725   21.04259
   Pt       54.57219   51.29475   11.12764
   Pt       73.32314   62.19179   77.03469
   Pt       59.71290   29.34057   84.63746
   Pt       52.29863   56.50802   88.33824
   Pt       50.42100   89.44125   53.62148
   Pt       42.19222   58.34640   72.98765
   Pt       32.49443   50.60892   59.52362
   Pt       56.03622   42.76840   67.36585
   Pt       56.09773   68.16402   73.14160
   Pt       38.49203   81.45013   80.70530
   Pt       36.06930   50.44065   78.95167
   Pt       69.35426   29.61476   28.77997
   Pt       42.29596   75.64628   78.74240
   Pt       76.98089   39.12009   46.16833
   Pt       46.14784   58.39189   88.42697
   Pt       53.91220   62.35726   34.28719
   Pt       61.39905   27.32818   65.40572
   Pt       78.86841   35.14549   67.40812
   Pt       67.42966   19.92497   40.12303
   Pt       46.31666   83.65099   55.65796
   Pt       35.88810   27.01689   79.09920
   Pt       46.41663   35.43154   26.70997
   Pt       60.01401   66.39344   17.07022
   Pt       67.27076   16.06108   47.84199
   Pt       50.24815   85.79046   22.71618
   Pt       59.77078   44.75467   73.01893
   Pt       42.54816   50.99735   26.55945
   Pt       38.05014   29.15751   63.52116
   Pt       57.88705   52.55782   94.03662
   Pt       41.97972   52.44334   59.59118
   Pt       50.09334   40.90027   86.54152
   Pt       53.82048   62.35271   84.66966
   Pt       36.87062   79.84156   34.36734
   Pt       71.90868   66.55029   32.39792
   Pt       51.98094   76.04395   22.63532
   Pt       67.55475   52.57249   76.98327
   Pt       57.87823   77.76129   69.10702
   Pt       50.49648   43.16786   30.54963
   Pt       65.74274   41.20780   40.28100
   Pt       46.30521   62.55712   15.08326
   Pt       65.60987   31.28459   38.40296
   Pt       40.25948   52.90882   11.21960
   Pt       61.85224   66.11443   84.58164
   Pt       55.84989   62.28430   59.46331
   Pt       48.09491   60.59973   34.35841
   Pt       55.88060   37.16241   57.58738
   Pt       75.00689   31.27298   67.43869
   Pt       28.78701   50.63321   44.27402
   Pt       40.20660   58.33178   63.40046
   Pt       40.70863   79.67580   61.51005
   Pt       73.45004   58.47194   73.16993
   Pt       48.03426   52.38378   69.36553
   Pt       28.55572   50.25718   86.84822
   Pt       48.11527   75.79773   61.34292
   Pt       77.36246   53.04355   24.92105
   Pt       72.99620   27.45155   65.29339
   Pt       53.99060   60.32774   86.30661
   Pt       48.26289   35.19493   63.44220
   Pt       40.16626   56.25078   69.25988
   Pt       36.62242   68.17283   45.91051
   Pt       60.12865   47.21454   28.68571
   Pt       33.01586   72.15518   18.82460
   Pt       76.99555   27.60005   34.56437
   Pt       63.65750   20.03148   28.60525
   Pt       57.64261   64.03071   90.15031
   Pt       75.17546   52.63514   73.25050
   Pt       65.49847   46.69658   88.47224
   Pt       42.30817   29.49260   36.33782
   Pt       63.69487   79.53060   69.13306
   Pt       30.41747   52.40280   71.24879
   Pt       67.32036   27.41676   55.65238
   Pt       28.59950   37.07695   46.11390
   Pt       35.10911   76.05297   28.56487
   Pt       42.65407   83.52449   71.08822
   Pt       45.92983   56.39288   86.29597
   Pt       34.41482   31.29456   46.13244
   Pt       69.42873   42.87521   61.63739
   Pt       46.33447   79.92621   32.44363
   Pt       65.32681   17.87406   47.91465
   Pt       80.89210   39.13965   38.43528
   Pt       35.02816   83.66457   36.32695
   Pt       73.30633   64.13275   71.20234
   Pt       44.31506   56.52701   11.18792
   Pt       50.40629   58.82226   22.65145
   Pt       53.84496   19.72875   42.17579
   Pt       34.66148   68.06995   51.76580
   Pt       26.61533   38.91134   41.89085
   Pt       26.86969   56.54256   40.23744
   Pt       42.63770   85.60227   61.30558
   Pt       84.60005   48.65004   67.46880
   Pt       32.99362   72.08702   22.81306
   Pt       69.54193   48.82024   67.28777
   Pt       40.69693   75.93309   45.90424
   Pt       38.58583   62.46081   18.91408
   Pt       59.64124   72.05399   34.52885
   Pt       42.36012   66.32696   26.62742
   Pt       52.42323   45.07030   18.97912
   Pt       26.77850   31.31271   38.37691
   Pt       52.38770   48.78774   76.90375
   Pt       77.24569   52.88867   47.92088
   Pt       44.53929   83.80357   22.59714
   Pt       42.22771   60.30566   63.23675
   Pt       36.32901   60.30185   38.21189
   Pt       22.96543   40.97534   36.34677
   Pt       73.14673   31.37442   46.06216
   Pt       26.64985   46.74514   42.23446
   Pt       57.49174   13.83147   67.45358
   Pt       46.34568   72.11484   20.93597
   Pt       53.87816   21.67716   44.09204
   Pt       57.87278   70.17267   57.45468
   Pt       67.61012   22.04419   26.51049
   Pt       38.16156   61.79063   88.66363
   Pt       84.52124   37.02866   59.68569
   Pt       53.77701   17.72733   51.88821
   Pt       50.16714   50.76439   49.91618
   Pt       34.58047   17.91322   44.14627
   Pt       65.44004   64.18199   74.89196
   Pt       34.22901   42.49568   88.60483
   Pt       34.45924   50.67675   38.30984
   Pt       52.39579   52.86912   19.04899
   Pt       54.09773   56.79671   28.61544
   Pt       40.04972   52.46162   69.12517
   Pt       63.85551   33.88043   22.90703
   Pt       54.04511   33.38021   63.40636
   Pt       84.85077   64.53986   59.58430
   Pt       59.66414   33.05775   80.82329
   Pt       46.28195   78.01217   30.48549
   Pt       26.71614   46.74399   49.90469
   Pt       50.23517   81.62264   65.27915
   Pt       46.03377   56.41623   55.57468
   Pt       48.03623   64.31302   38.18201
   Pt       23.00933   48.78635   28.67949
   Pt       77.06529   46.68902   65.50343
   Pt       55.81809   75.77447   65.36350
   Pt       54.00471   35.26255   61.43877
   Pt       34.95170   70.26556   15.04358
   Pt       46.25966   50.69787   45.97366
   Pt       32.55110   79.76601   26.81081
   Pt       60.01886   43.02935   51.86597
   Pt       38.52674   25.60922   63.39957
   Pt       65.18476   67.95703   79.03474
   Pt       46.21754   19.77153   76.90301
   Pt       27.10033   58.53233   26.66605
   Pt       61.35390   17.74790   59.58031
   Pt       38.44693   68.09717   51.85917
   Pt       50.19408   35.36356   49.82857
   Pt       48.34003   39.19629   55.56126
   Pt       42.32382   50.80891   30.43164
   Pt       32.57898   52.52201   42.27567
   Pt       77.13358   31.54232   23.13087
   Pt       35.00204   81.92597   26.68392
   Pt       36.82407   76.07682   18.84287
   Pt       59.73360   35.17583   55.74693
   Pt       42.42108   23.58332   53.76924
   Pt       42.10935   56.32198   82.63827
   Pt       50.16000   31.44871   45.96840
   Pt       65.15804   19.68351   53.74479
   Pt       42.27692   50.66427   76.82553
   Pt       27.23879   60.54887   17.04256
   Pt       61.49821   13.96571   67.29761
   Pt       30.83482   60.39302   36.27383
   Pt       69.59251   74.05223   38.40497
   Pt       73.67763   52.99091   28.71065
   Pt       34.85130   64.42622   20.82794
   Pt       61.51676   31.21358   73.08307
   Pt       30.68836   48.74799   36.38867
   Pt       67.82677   62.33790   47.92580
   Pt       73.56883   64.43421   55.63313
   Pt       30.32714   27.28287   53.92907
   Pt       44.13949   58.41728   51.66077
   Pt       50.14114   75.94294   13.34275
   Pt       73.11606   17.83343   48.05332
   Pt       32.10296   30.78319   86.74875
   Pt       85.00658   68.47352   51.87661
   Pt       40.23861   62.25286   59.45117
   Pt       57.98349   33.40621   32.43154
   Pt       42.25353   35.32995   53.78567
   Pt       50.11226   79.63694   67.31166
   Pt       65.82899   66.33193   65.24838
   Pt       55.87637   27.53703   86.67886
   Pt       69.40886   35.38384   34.52743
   Pt       34.09673   46.60438   73.23266
   Pt       54.05395   68.23572   51.61206
   Pt       32.43134   56.41005   61.45212
   Pt       59.80467   23.84920   28.77076
   Pt       37.98698   42.76012   65.43061
   Pt       42.51261   16.07549   34.39909
   Pt       44.60861   16.25040   28.73997
   Pt       75.19944   60.40358   73.12063
   Pt       38.76083   81.59085   76.85525
   Pt       46.36561   77.93283   42.09243
   Pt       52.03730   72.04733   45.85205
   Pt       77.24028   49.09875   44.12039
   Pt       42.38569   31.40924   49.97688
   Pt       67.74739   51.06728   40.20367
   Pt       44.35576   39.20858   47.83816
   Pt       46.32736   60.53106   32.43135
   Pt       46.30763   70.16412   42.02361
   Pt       65.24066   21.53415   55.73420
   Pt       71.48044   47.02644   51.77601
   Pt       49.97577   11.96273   49.93238
   Pt       67.17780   23.60781   63.70542
   Pt       53.98817   72.18477   17.09940
   Pt       40.88372   91.49381   34.24145
   Pt       61.45290   73.94521   34.42698
   Pt       38.41791   43.09474   34.36239
   Pt       48.11432   27.45269   82.81226
   Pt       57.84316   70.11547   80.86909
   Pt       50.14349   68.27354   43.98817
   Pt       30.47389   27.48022   26.66614
   Pt       79.15322   62.52086   71.27798
   Pt       42.30196   31.25158   53.79571
   Pt       46.09728   67.76782   86.56283
   Pt       34.16240   44.75974   71.15311
   Pt       35.07923   37.40784   16.97472
   Pt       54.05321   44.90752   86.35832
   Pt       80.68999   27.54160   42.35085
   Pt       48.04034   64.12407   65.23953
   Pt       53.82910   33.34860   78.77674
   Pt       46.13502   66.38202   26.61450
   Pt       57.85072   81.69193   30.56325
   Pt       52.06685   60.41238   72.95051
   Pt       77.39772   75.91944   63.38140
   Pt       50.08724   17.73819   67.26736
   Pt       50.21049   70.18961   57.43798
   Pt       52.04845   75.95312   26.49460
   Pt       40.34943   27.32264   78.91109
   Pt       36.42220   47.98439   92.76899
   Pt       36.70946   23.66601   47.84378
   Pt       48.17608   75.97493   38.06061
   Pt       57.40987   74.04861   38.20361
   Pt       36.98856   87.55735   26.47706
   Pt       28.47594   27.48968   40.30541
   Pt       65.36118   68.19892   32.55366
   Pt       28.96146   60.37103   30.37867
   Pt       46.31303   81.78259   53.64667
   Pt       57.71449   70.31290   26.64721
   Pt       78.89920   39.07478   67.37641
   Pt       48.16401   33.06624   84.83628
   Pt       46.30127   72.16710   32.34849
   Pt       59.93830   48.71583   73.02593
   Pt       44.35234   35.25086   51.77787
   Pt       53.71105   13.90999   71.19567
   Pt       38.55844   21.81296   47.98219
   Pt       36.28654   35.12178   55.69025
   Pt       48.29558   91.22858   61.42771
   Pt       38.35550   40.95571   63.39972
   Pt       46.12404   70.23919   22.77870
   Pt       55.66601   68.10117   61.43354
   Pt       52.20489   48.87913   96.11363
   Pt       55.93396   75.58428   76.88690
   Pt       65.59713   58.58113   22.98438
   Pt       38.62443   89.33634   65.24066
   Pt       65.37460   23.71643   38.30906
   Pt       26.78188   31.47959   30.49077
   Pt       77.84242   79.69375   44.15202
   Pt       33.99063   34.93104   69.27114
   Pt       52.04139   37.25820   53.73174
   Pt       36.44443   12.05320   55.77991
   Pt       55.74196   19.66624   79.06401
   Pt       26.54908   38.84495   57.70662
   Pt       59.86439   68.19694   65.37426
   Pt       69.77198   64.51463   28.70157
   Pt       84.70616   44.69715   71.24599
   Pt       63.47270   12.08626   59.54278
   Pt       59.55068   75.74277   61.46531
   Pt       49.89869   11.95045   46.02469
   Pt       46.41332   39.20821   38.28698
   Pt       69.26632   71.96178   67.41392
   Pt       77.10322   66.25307   73.16386
   Pt       34.15301   42.81253   57.63584
   Pt       57.62747   25.40485   71.16128
   Pt       77.09703   50.63110   61.57515
   Pt       75.16190   39.22099   48.06259
   Pt       32.62084   31.34303   36.42739
   Pt       61.66488   40.94514   71.12330
   Pt       60.06064   43.34841   17.04811
   Pt       69.43395   29.30802   48.03218
   Pt       54.01980   81.63895   65.33764
   Pt       81.30137   72.24096   51.85846
   Pt       40.33714   42.95180   44.13411
   Pt       42.23062   69.97872   65.25959
   Pt       82.73677   42.96283   59.71259
   Pt       65.32106   17.83506   51.80600
   Pt       38.68333   23.80853   42.08396
   Pt       73.01332   35.02163   77.04832
   Pt       65.84929   49.37168   13.25233
   Pt       30.57410   58.27004   73.14541
   Pt       63.69379   52.65536   61.50584
   Pt       48.21080   56.53550   49.73379
   Pt       53.51583   11.96430   73.13817
   Pt       80.96820   46.83674   53.83384
   Pt       32.31903   38.91802   63.43062
   Pt       44.20043   11.94940   75.01989
   Pt       48.33192   43.10283   44.09682
   Pt       50.24426   81.89803   26.56711
   Pt       22.77813   36.79493   75.13918
   Pt       46.13743   35.17611   73.01067
   Pt       65.48955   52.42451   82.62563
   Pt       46.23422   23.59499   76.79257
   Pt       85.00389   72.27806   55.65345
   Pt       73.16322   48.65466   75.00626
   Pt       44.21757   58.47553   43.97147
   Pt       50.19255   31.45809   42.09219
   Pt       40.24914   42.88387   51.83195
   Pt       80.92648   62.36782   73.35755
   Pt       55.53432   71.87670   65.25775
   Pt       71.28515   39.23495   47.98997
   Pt       81.22833   64.29296   67.29191
   Pt       75.03764   31.25841   59.58773
   Pt       42.57026   50.75331   38.29501
   Pt       26.70050   41.05904   40.15451
   Pt       28.97092   68.18370   30.40548
   Pt       40.38460   71.90414   57.68052
   Pt       73.18015   23.71506   42.15522
   Pt       67.49193   27.64112   40.42977
   Pt       28.60400   40.94715   38.36324
   Pt       61.91890   48.91589   47.97955
   Pt       63.67987   33.34197   38.27605
   Pt       71.25387   31.28354   55.73382
   Pt       84.83103   49.00258   48.08064
   Pt       57.85051   37.09484   71.07771
   Pt       78.80652   38.96872   71.33361
   Pt       34.76370   68.12028   44.00895
   Pt       42.53483   29.51214   40.25539
   Pt       44.70050   91.39981   65.23402
   Pt       42.46087   45.17009   13.26694
   Pt       55.97777   91.44039   46.06171
   Pt       30.40617   42.90443   45.99131
   Pt       34.76728   21.88950   32.40840
   Pt       71.33644   39.56416   13.40591
   Pt       79.10915   43.08874   40.39472
   Pt       50.30247   76.06101   32.44350
   Pt       71.50320   49.16350   34.33302
   Pt       57.85665   33.29110   63.37374
   Pt       55.76183   79.65400   53.67239
   Pt       43.96922   56.27333   65.40722
   Pt       42.18069   54.54549   45.93812
   Pt       40.39309   33.21950   46.11491
   Pt       44.36375   44.93789   49.90826
   Pt       42.42567   46.99315   34.34560
   Pt       40.53775   19.81435   67.15772
   Pt       54.05326   44.93989   94.15392
   Pt       50.07233   37.25867   78.65343
   Pt       57.94775   62.52425   26.74535
   Pt       57.63520   14.01077   44.22804
   Pt       27.07337   58.59985   22.81873
   Pt       42.34722   50.76574   34.29139
   Pt       53.94609   35.26588   73.03373
   Pt       34.47325   64.13961   63.42062
   Pt       54.33116   50.98952   19.05823
   Pt       78.92493   46.80550   75.32403
   Pt       46.16747   19.72865   61.36920
   Pt       38.50411   62.35830   38.17965
   Pt       40.62294   23.71212   44.10163
   Pt       65.49090   21.93436   36.35087
   Pt       51.81353   12.05246   71.15952
   Pt       73.20215   31.32731   42.28572
   Pt       54.01852   48.89482   13.27729
   Pt       44.72720   37.38574   15.18669
   Pt       65.53305   52.40263   86.57382
   Pt       48.28183   39.00949   71.15090
   Pt       61.56893   21.59431   55.74762
   Pt       50.24055   48.83839   44.00678
   Pt       59.78218   71.92393   80.85711
   Pt       65.47056   48.56101   82.57693
   Pt       80.76545   31.20901   61.68547
   Pt       57.48160   67.97904   78.98331
   Pt       55.99264   79.60499   65.39692
   Pt       53.95149   31.29312   53.75676
   Pt       35.97826   27.03435   75.18756
   Pt       48.27418   79.85862   65.24542
   Pt       56.02836   50.76552   51.79638
   Pt       61.73434   29.49948   36.39712
   Pt       42.22339   42.89839   57.58573
   Pt       38.96009   82.03496   26.64592
   Pt       46.03201   50.21243   96.18691
   Pt       61.70387   35.22375   46.04570
   Pt       42.49818   77.82321   61.30473
   Pt       69.38727   43.03419   46.06588
   Pt       42.05265   54.34182   65.28982
   Pt       25.28104   64.38489   26.51321
   Pt       23.23311   58.45322   38.26501
   Pt       65.31525   15.90912   61.33939
   Pt       73.78585   64.47291   24.59883
   Pt       54.06151   25.77885   28.61168
   Pt       60.05019   49.04910   15.25641
   Pt       46.16996   66.27815   10.99910
   Pt       65.54211   38.99818   57.72978
   Pt       55.98783   50.66473   82.69876
   Pt       27.10813   58.48062   30.48672
   Pt       59.98254   35.39642   36.30586
   Pt       44.13988   15.85034   78.95542
   Pt       69.56386   68.17885   67.24730
   Pt       38.48992   39.27624   30.51163
   Pt       65.54540   63.95300   86.56433
   Pt       50.30471   87.35890   67.29037
   Pt       73.53541   57.03183   36.25415
   Pt       40.29736   60.31746   53.67994
   Pt       57.49824   11.99649   65.41059
   Pt       45.99827   60.36826   51.66015
   Pt       80.98684   37.33140   48.04805
   Pt       57.38794   60.04546   94.25554
   Pt       36.18772   48.73347   53.77284
   Pt       73.36436   68.14004   51.98993
   Pt       42.31658   64.28881   51.75922
   Pt       50.20217   70.06622   73.04224
   Pt       73.51546   60.47098   63.39442
   Pt       46.11957   71.90693   71.10354
   Pt       67.75170   47.07843   36.39278
   Pt       79.06623   50.82139   51.94116
   Pt       54.14974   56.52787   71.21066
   Pt       41.93221   50.59899   57.54681
   Pt       40.12867   48.64736   42.17373
   Pt       50.18822   44.83192   59.52414
   Pt       61.69624   70.16053   30.63781
   Pt       26.93713   43.08855   22.81226
   Pt       36.80817   85.26224   74.96306
   Pt       47.93094   56.28683   65.29248
   Pt       36.19532   52.02581   88.70282
   Pt       34.31374   58.07739   80.79040
   Pt       50.34071   44.93489   67.17887
   Pt       57.47529   19.61364   65.42707
   Pt       36.34755   46.87949   44.01135
   Pt       63.77403   50.98008   36.34235
   Pt       67.59428   81.66307   55.60434
   Pt       65.69733   37.23298   40.23112
   Pt       32.58490   44.95746   30.63473
   Pt       69.85066   72.31471   32.52728
   Pt       65.67870   37.26386   36.40015
   Pt       61.48764   29.34599   71.14879
   Pt       47.93521   11.95152   74.99628
   Pt       69.71678   50.90827   23.02367
   Pt       31.00331   62.50044   18.94083
   Pt       47.51559   44.28909   92.51150
   Pt       57.79877   72.19989   24.83782
   Pt       69.30404   44.75972   75.01058
   Pt       75.61665   77.75711   63.36754
   Pt       44.12913   64.15334   57.56523
   Pt       28.71696   44.89559   42.24798
   Pt       42.54560   68.35942   32.39270
   Pt       34.51407   33.20417   44.23619
   Pt       83.02995   66.24629   59.54423
   Pt       47.95594   12.00840   71.22893
   Pt       34.27842   40.91793   67.27903
   Pt       85.21202   76.06567   51.91297
   Pt       54.33491   39.30838   26.77012
   Pt       36.35093   23.46157   59.79965
   Pt       32.53507   46.87906   40.17482
   Pt       52.38476   46.98672   36.36487
   Pt       77.14789   48.76126   63.52150
   Pt       35.99925   38.67425   79.09500
   Pt       49.75751   11.95443   73.10078
   Pt       61.34104   11.99902   65.40807
   Pt       69.86131   68.39358   32.43500
   Pt       67.59509   45.10896   34.46017
   Pt       81.21445   49.08508   44.11595
   Pt       61.50337   35.00514   69.31823
   Pt       65.39817   31.31664   42.29765
   Pt       52.27673   91.49732   45.99572
   Pt       55.67119   71.65859   81.14446
   Pt       40.45857   60.42280   38.08158
   Pt       65.34090   15.97922   42.14740
   Pt       42.69750   83.75448   47.81199
   Pt       75.73121   77.92417   51.78533
   Pt       61.62411   29.35723   59.61884
   Pt       32.42507   31.22259   59.66443
   Pt       57.97552   29.56189   32.49349
   Pt       84.80805   54.64321   57.73733
   Pt       22.97946   50.70354   34.42679
   Pt       56.28834   45.34809   18.99239
   Pt       57.60461   13.84006   59.61540
   Pt       46.42617   81.81667   38.16903
   Pt       82.72972   42.86340   67.43957
   Pt       42.32737   43.07737   42.14559
   Pt       44.28560   68.25029   26.56430
   Pt       36.43049   60.34991   34.35904
   Pt       40.46051   60.44358   34.23100
   Pt       49.95278   17.79807   78.98195
   Pt       30.92893   62.35733   38.26715
   Pt       46.24268   58.44009   72.87425
   Pt       50.05251   60.38132   55.59605
   Pt       61.70382   60.50726   24.81201
   Pt       69.38896   23.75121   30.77177
   Pt       50.13656   39.16538   53.77370
   Pt       77.11233   46.89497   53.82271
   Pt       63.55293   19.94147   40.19276
   Pt       65.28940   83.54744   55.63249
   Pt       52.16010   87.59727   38.09206
   Pt       54.04384   77.95847   45.94549
   Pt       42.39738   14.06428   36.40390
   Pt       42.67237   16.01950   30.68774
   Pt       42.12257   65.93709   80.61900
   Pt       49.95651   15.78395   53.79064
   Pt       46.12368   23.58848   57.50769
   Pt       61.52985   21.58104   47.96307
   Pt       69.23574   33.23443   63.50496
   Pt       65.02500   19.60778   57.66290
   Pt       34.43283   58.43256   49.79885
   Pt       34.22473   38.95418   61.57007
   Pt       38.68858   33.44968   17.04325
   Pt       38.46933   17.91721   36.38209
   Pt       38.14869   50.67776   61.37531
   Pt       57.56745   87.41103   63.38777
   Pt       75.53006   66.50360   36.22200
   Pt       63.93854   54.81070   40.12147
   Pt       30.57546   31.20838   53.90627
   Pt       59.73861   60.32543   69.27920
   Pt       35.97091   23.07395   79.11745
   Pt       55.93095   87.30525   57.58977
   Pt       64.03405   54.88700   28.66330
   Pt       42.35372   56.71131   13.17350
   Pt       44.26412   64.29504   15.03224
   Pt       46.15399   56.48377   78.65319
   Pt       53.97718   83.62279   51.80717
   Pt       55.87816   71.88934   69.26742
   Pt       58.08905   39.40567   18.99602
   Pt       44.08135   52.30128   73.14557
   Pt       52.17452   87.37134   69.27139
   Pt       65.47768   33.23490   71.19842
   Pt       75.90183   77.86725   47.91385
   Pt       65.33982   15.92924   53.62278
   Pt       45.98812   40.68585   82.71751
   Pt       46.38331   79.78225   63.27551
   Pt       50.14033   70.12362   42.00526
   Pt       61.88522   41.10283   59.52713
   Pt       61.70939   64.18206   82.59968
   Pt       34.23118   44.46798   82.87539
   Pt       71.22362   39.00938   71.17650
   Pt       46.27156   35.25505   80.66513
   Pt       50.03161   29.36026   74.96921
   Pt       46.43433   83.72735   47.82874
   Pt       39.88571   59.78767   84.54005
   Pt       53.63906   11.96103   61.52347
   Pt       40.79898   43.42789   13.01823
   Pt       56.10539   27.68801   32.52742
   Pt       44.17879   31.18541   71.15081
   Pt       46.27795   62.51808   26.54326
   Pt       50.03053   73.91849   61.35933
   Pt       69.70177   52.75206   59.52851
   Pt       22.70402   40.68993   78.92175
   Pt       42.50903   27.56524   38.29298
   Pt       36.32674   52.59629   26.62843
   Pt       36.48873   12.05345   51.73350
   Pt       54.08792   68.44366   24.79387
   Pt       32.83760   64.32062   30.48809
   Pt       59.59754   71.95523   38.24507
   Pt       57.69113   70.18800   22.83351
   Pt       77.35931   52.85758   44.16386
   Pt       73.35916   25.76858   36.34246
   Pt       57.86477   46.59211   76.98216
   Pt       52.32510   43.01385   47.92835
   Pt       52.29956   44.98808   76.87319
   Pt       46.37858   66.28904   72.83856
   Pt       48.20426   68.25629   38.20608
   Pt       46.17145   31.32699   53.73223
   Pt       61.98398   52.81963   40.25325
   Pt       77.38401   62.56103   38.37591
   Pt       71.62804   58.68114   40.15648
   Pt       54.11324   58.52221   84.41519
   Pt       61.47351   77.86877   77.05563
   Pt       40.12608   38.57568   90.65302
   Pt       80.70266   35.13163   53.95188
   Pt       42.52479   75.81427   67.30016
   Pt       42.57098   77.89013   57.58201
   Pt       34.92308   70.11796   38.17107
   Pt       46.30083   47.00803   22.80917
   Pt       61.50244   14.00383   44.12283
   Pt       42.20432   56.35560   74.90048
   Pt       42.84408   91.45599   40.12564
   Pt       36.43131   52.53096   34.38059
   Pt       50.25903   70.35373   26.69762
   Pt       32.63287   54.53961   44.15049
   Pt       57.70647   35.19014   73.07218
   Pt       69.23623   21.65228   67.11654
   Pt       84.72269   48.80299   55.89419
   Pt       73.45695   62.43744   73.11180
   Pt       38.50212   66.31949   34.29290
   Pt       76.90371   42.83043   73.21404
   Pt       44.56462   87.46847   49.70059
   Pt       65.79839   45.15312   40.23221
   Pt       84.72786   52.66227   63.48077
   Pt       40.27955   60.27135   45.91961
   Pt       48.32538   75.90098   53.62332
   Pt       32.08712   38.46442   90.64104
   Pt       55.58925   11.89702   71.27455
   Pt       48.11797   68.07520   65.25266
   Pt       46.20839   58.54665   15.22897
   Pt       52.03540   60.47138   42.10726
   Pt       53.89913   66.30310   34.39504
   Pt       61.43666   25.40587   67.32095
   Pt       26.63628   35.10742   49.95826
   Pt       71.74647   51.09618   20.97808
   Pt       50.39787   47.11658   26.67356
   Pt       46.56190   91.36546   47.95491
   Pt       55.68164   68.15278   38.10822
   Pt       82.81091   43.02096   48.13320
   Pt       30.65100   46.90652   34.39951
   Pt       42.14623   67.85020   86.64459
   Pt       40.50597   75.83692   53.59130
   Pt       73.21221   29.46752   40.36609
   Pt       76.86786   44.74288   75.10329
   Pt       53.69553   56.22298   94.08010
   Pt       75.24275   54.66852   59.53362
   Pt       27.12574   56.63796   24.74340
   Pt       42.31802   19.78174   45.94325
   Pt       38.66347   31.47980   30.55212
   Pt       32.37673   55.93892   88.55132
   Pt       29.09429   33.41782   22.84913
   Pt       36.93621   75.95215   46.00276
   Pt       32.62262   62.20907   40.24568
   Pt       61.37401   15.91965   38.33863
   Pt       49.99318   15.85164   46.02397
   Pt       53.91619   68.26087   47.75363
   Pt       44.06721   56.44366   45.93623
   Pt       47.57972   48.13251   96.32163
   Pt       51.90991   68.23174   38.21613
   Pt       34.81486   68.12234   36.30150
   Pt       53.98649   73.88640   65.30313
   Pt       57.90980   50.54003   76.85291
   Pt       44.45766   76.07147   26.62981
   Pt       71.11534   31.22884   71.23562
   Pt       34.61303   29.41143   48.03262
   Pt       50.31792   46.98246   49.81517
   Pt       65.53939   20.06527   23.09711
   Pt       27.15400   60.43406   24.85557
   Pt       50.24661   54.75597   38.17520
   Pt       32.87095   68.12022   38.30954
   Pt       67.87479   58.73489   40.08990
   Pt       73.28164   37.16785   51.93033
   Pt       42.34766   66.15271   84.45946
   Pt       61.45256   71.86238   83.02551
   Pt       58.22139   39.27280   26.77383
   Pt       76.96075   31.31824   46.12503
   Pt       50.16566   52.68913   43.97761
   Pt       65.55063   44.70687   67.39377
   Pt       38.02279   13.82183   71.11199
   Pt       42.06066   13.85558   67.36109
   Pt       71.43191   46.73452   67.27705
   Pt       45.98059   35.12450   57.61348
   Pt       56.21243   68.07874   84.44638
   Pt       31.22328   75.93836   32.42288
   Pt       36.87901   71.97556   42.10849
   Pt       42.43610   43.13214   34.40045
   Pt       36.48792   64.23605   38.16500
   Pt       46.32145   81.60927   65.28511
   Pt       38.60028   68.13279   40.11595
   Pt       77.03377   33.14573   59.68135
   Pt       30.27466   46.64737   61.56616
   Pt       38.33341   44.98060   40.27264
   Pt       30.42432   46.52189   80.79203
   Pt       73.34775   39.35620   30.75738
   Pt       28.19624   34.81688   71.18780
   Pt       32.81411   75.82480   42.14683
   Pt       55.59583   68.18754   34.30308
   Pt       54.00644   75.97389   44.00779
   Pt       81.26408   60.69174   36.48549
   Pt       28.95516   64.30704   30.46337
   Pt       46.61135   85.63282   45.89735
   Pt       75.07740   31.33456   63.47982
   Pt       58.00843   48.75265   78.71377
   Pt       71.15508   23.69664   51.78986
   Pt       69.36082   29.73045   17.29819
   Pt       36.72397   87.46912   38.25417
   Pt       44.25762   37.25126   45.98201
   Pt       57.96878   64.47818   24.84197
   Pt       40.36839   37.26309   42.14127
   Pt       40.36172   58.43012   36.22403
   Pt       75.04748   27.56545   48.01169
   Pt       52.32499   46.82606   63.39940
   Pt       83.01706   54.72614   48.08271
   Pt       38.45971   41.18703   28.54692
   Pt       69.28414   17.87878   55.67312
   Pt       34.55752   64.22663   67.20911
   Pt       40.37307   62.22530   47.94741
   Pt       40.35999   66.21380   51.69156
   Pt       28.78523   31.34121   36.36547
   Pt       46.07767   31.18056   69.16125
   Pt       50.29048   37.38136   24.74797
   Pt       77.12338   37.06942   63.49282
   Pt       36.56518   37.24423   34.45769
   Pt       84.89116   56.73228   55.81105
   Pt       30.59205   21.70794   40.33150
   Pt       31.21095   72.13931   28.63093
   Pt       61.98622   45.22068   28.74514
   Pt       55.92804   56.55597   49.89234
   Pt       28.61176   40.93228   46.11067
   Pt       54.11655   58.45018   53.65361
   Pt       67.47355   29.50527   34.45876
   Pt       61.82729   39.18538   53.79118
   Pt       44.36784   35.29802   36.30466
   Pt       61.68451   77.61262   73.14066
   Pt       71.80774   58.87816   17.14022
   Pt       36.00220   34.70154   86.73064
   Pt       69.05385   27.48078   49.81634
   Pt       59.92011   46.97091   51.80768
   Pt       36.69564   87.32624   65.29474
   Pt       42.54452   37.35439   40.17828
   Pt       38.65868   68.26478   32.37298
   Pt       52.13870   60.36256   65.22855
   Pt       71.46616   43.01831   59.60296
   Pt       53.91486   70.14935   41.99338
   Pt       36.18505   38.60888   86.75627
   Pt       48.24035   64.30415   45.87553
   Pt       31.17987   68.39212   20.82158
   Pt       36.67209   71.91124   61.45161
   Pt       53.78411   27.36710   73.04510
   Pt       77.43982   60.64333   25.05559
   Pt       73.55411   53.06998   17.20777
   Pt       36.65117   35.21797   40.23273
   Pt       69.20674   42.73789   73.10234
   Pt       65.48614   29.52342   32.57920
   Pt       61.98422   45.02548   40.24421
   Pt       57.87969   37.26050   47.93292
   Pt       55.81142   54.64979   36.27723
   Pt       79.05859   50.75431   55.88394
   Pt       42.24661   46.90542   42.05151
   Pt       34.73020   23.69134   42.14235
   Pt       65.74825   41.31145   21.07102
   Pt       48.26321   31.44705   28.61061
   Pt       48.17850   31.25312   78.94391
   Pt       42.23848   58.63253   80.62000
   Pt       76.97524   29.45950   51.89391
   Pt       77.10640   41.13694   55.76303
   Pt       40.51742   35.29486   40.11946
   Pt       54.07063   37.21754   63.38083
   Pt       34.39444   58.13926   76.96730
   Pt       26.86743   48.94229   32.40701
   Pt       36.52675   87.23599   61.63470
   Pt       61.74487   40.89729   75.03159
   Pt       74.82754   23.59279   67.28456
   Pt       79.08561   73.81930   59.51796
   Pt       73.73817   75.92391   40.22557
   Pt       73.13443   31.60136   30.75515
   Pt       42.26410   68.12014   63.23821
   Pt       81.17875   60.83689   40.28164
   Pt       73.35003   50.96309   38.36534
   Pt       49.99527   29.39824   67.19181
   Pt       38.48322   56.55563   36.27591
   Pt       36.39751   60.36187   69.10920
   Pt       73.56131   49.14818   32.55712
   Pt       48.27982   35.31389   47.91532
   Pt       32.54164   41.21405   49.64591
   Pt       77.29228   73.88373   69.32944
   Pt       48.28429   48.86420   42.07888
   Pt       40.22412   38.94470   63.41654
   Pt       54.03356   48.61463   74.86297
   Pt       61.47301   21.51236   51.80327
   Pt       75.13382   31.37037   48.07709
   Pt       80.91642   50.78239   57.69498
   Pt       28.79237   33.27506   38.36462
   Pt       38.17146   48.30040   82.76307
   Pt       36.75968   79.87094   30.52501
   Pt       42.38397   48.90288   28.54593
   Pt       81.00921   41.20897   44.22375
   Pt       54.23334   35.46127   34.39919
   Pt       48.13539   72.08470   18.76330
   Pt       40.43081   31.32547   55.68273
   Pt       57.80286   18.19936   24.83405
   Pt       46.33684   70.21940   34.32884
   Pt       48.14949   35.21915   59.53647
   Pt       71.36349   31.39740   44.23382
   Pt       46.22657   68.31804   20.90847
   Pt       46.34166   79.90276   47.94075
   Pt       46.26037   62.30209   65.13913
   Pt       28.93831   44.96037   18.99771
   Pt       57.59408   64.12492   79.02664
   Pt       34.13866   35.06433   61.62409
   Pt       84.58976   44.78630   63.61952
   Pt       46.55160   85.82947   34.19907
   Pt       60.06868   54.70878   51.72485
   Pt       24.64337   71.87341   30.65289
   Pt       48.00942   52.55527   49.81637
   Pt       69.62341   29.38978   40.32408
   Pt       53.97150   89.63821   34.50436
   Pt       40.68203   79.89339   38.12962
   Pt       53.74733   21.58916   82.77307
   Pt       30.65340   56.52449   36.35835
   Pt       32.17683   42.52157   82.82983
   Pt       34.26578   52.11773   86.73028
   Pt       82.83567   50.74286   59.68435
   Pt       57.66215   83.46801   63.63474
   Pt       50.25654   74.10707   45.93644
   Pt       46.31761   35.35487   34.48405
   Pt       67.72922   56.54206   57.64996
   Pt       50.10687   56.63179   43.93473
   Pt       46.33306   33.17506   78.74051
   Pt       57.72505   81.65120   45.85389
   Pt       82.94521   58.57767   59.57597
   Pt       69.04178   23.56298   53.80737
   Pt       62.08737   43.09552   26.84716
   Pt       61.73156   33.30925   55.65172
   Pt       50.18669   46.67865   72.96610
   Pt       84.69381   54.52564   65.59768
   Pt       36.40451   66.05726   59.62807
   Pt       53.95957   39.17799   57.59568
   Pt       42.38148   27.54521   84.59345
   Pt       77.38494   68.29969   51.91511
   Pt       63.88204   60.46302   73.00809
   Pt       44.33586   35.16833   71.16304
   Pt       38.40742   64.19538   63.30382
   Pt       53.94010   23.60765   38.21963
   Pt       73.47779   52.91234   44.06634
   Pt       26.58749   44.92970   36.33774
   Pt       57.95585   54.78902   22.89394
   Pt       38.79655   79.74150   67.24153
   Pt       34.15007   42.84066   61.51431
   Pt       65.48636   62.46098   26.84232
   Pt       73.08852   29.33775   67.17088
   Pt       57.73816   39.01409   69.18736
   Pt       44.15154   42.96842   44.06040
   Pt       80.88686   50.74074   49.93101
   Pt       46.29041   17.84291   63.38287
   Pt       65.93624   68.51779   40.03961
   Pt       42.34881   19.77793   49.81295
   Pt       76.99491   23.80651   42.22192
   Pt       28.49626   50.39973   67.43882
   Pt       55.91123   87.59142   34.39302
   Pt       36.36421   48.68406   42.28956
   Pt       65.27521   19.70074   73.04837
   Pt       73.03749   38.93461   73.12833
   Pt       53.88293   27.40661   53.70694
   Pt       26.91748   48.77126   24.78482
   Pt       30.08371   35.05182   65.35590
   Pt       50.18008   46.84685   65.22794
   Pt       51.86325   60.46726   34.30452
   Pt       80.70737   48.58710   75.14614
   Pt       69.60148   62.39897   80.73984
   Pt       73.29962   41.22636   44.15725
   Pt       63.84662   37.56506   26.72547
   Pt       34.68374   79.69032   74.94092
   Pt       55.80674   23.77825   28.67326
   Pt       47.97775   83.56404   57.54966
   Pt       73.77813   68.46118   32.47443
   Pt       71.52809   62.48624   63.36178
   Pt       72.87698   23.53114   53.72044
   Pt       61.98938   48.85736   59.52177
   Pt       82.84021   39.10260   48.22625
   Pt       42.32559   17.76910   67.17698
   Pt       53.96377   83.67304   44.04704
   Pt       53.81600   15.79022   53.78250
   Pt       26.58795   42.86134   38.16917
   Pt       59.80724   39.03569   67.22163
   Pt       57.75003   70.17448   41.95523
   Pt       75.55763   54.84948   24.88309
   Pt       42.36731   58.61526   15.12892
   Pt       73.49758   54.75113   46.14415
   Pt       38.47613   29.39139   51.88479
   Pt       46.15586   15.89538   61.49133
   Pt       56.26170   54.86850   28.56452
   Pt       36.57143   48.92266   22.80153
   Pt       56.21430   60.34426   80.66559
   Pt       77.53089   79.67677   63.48134
   Pt       46.18909   35.29993   53.79505
   Pt       51.82005   19.71695   79.11258
   Pt       69.35332   64.25325   67.31407
   Pt       75.33078   58.71101   47.89472
   Pt       29.36876   37.41906   19.02607
   Pt       59.35187   15.85173   75.15594
   Pt       65.58110   35.23069   46.07785
   Pt       42.19118   54.56537   84.52934
   Pt       46.11905   62.25981   76.84745
   Pt       69.57284   72.18547   55.62840
   Pt       63.83124   37.54810   22.92901
   Pt       65.54028   31.34728   30.76663
   Pt       58.04612   46.75349   80.67690
   Pt       52.10883   83.62709   53.56744
   Pt       77.05816   41.02014   59.69635
   Pt       53.80814   85.46478   61.40431
   Pt       50.39806   91.41480   47.88124
   Pt       78.89146   38.90171   75.24496
   Pt       46.26594   75.82752   67.15455
   Pt       77.53456   60.76267   28.68291
   Pt       56.19500   62.62068   24.72586
   Pt       67.67571   39.59925   17.07782
   Pt       79.00340   39.13193   59.68081
   Pt       50.26230   76.02528   20.85985
   Pt       56.28315   51.00791   44.03699
   Pt       28.99325   68.16961   34.34168
   Pt       28.21650   30.95989   71.27798
   Pt       57.78246   35.25101   46.02116
   Pt       58.08859   49.00181   40.23387
   Pt       38.24436   60.15484   82.55618
   Pt       32.46631   29.32995   53.76342
   Pt       34.68092   79.77051   40.24371
   Pt       40.32641   69.88641   59.54096
   Pt       69.82843   77.86276   46.10783
   Pt       30.50512   54.29102   80.85031
   Pt       46.27167   21.66709   74.99438
   Pt       75.45422   66.27066   55.66766
   Pt       36.67122   23.80238   36.31270
   Pt       69.58412   60.25864   75.05993
   Pt       57.65249   71.97581   67.24249
   Pt       24.46177   38.66337   82.86403
   Pt       46.14712   79.65697   71.12176
   Pt       44.33585   68.23687   49.77613
   Pt       73.32174   66.27317   73.15784
   Pt       30.55619   57.94128   84.77674
   Pt       60.03273   56.52046   61.50951
   Pt       50.24628   78.06316   22.79451
   Pt       54.15686   45.25650   13.23976
   Pt       73.85860   76.11416   32.53331
   Pt       69.53098   45.13551   32.64983
   Pt       75.39267   62.43425   67.27950
   Pt       49.93111   27.39826   88.68665
   Pt       59.91673   58.58785   24.72497
   Pt       55.87046   91.41779   42.16900
   Pt       44.40434   79.87497   38.07607
   Pt       48.13654   63.99380   88.43047
   Pt       30.49844   40.93559   74.94608
   Pt       48.11373   71.99406   57.52703
   Pt       32.71801   71.72958   76.95619
   Pt       38.27356   61.91833   80.80909
   Pt       36.26805   48.66939   49.94256
   Pt       45.97188   52.59894   78.64576
   Pt       32.46624   83.29996   42.19934
   Pt       67.34546   19.79174   59.59331
   Pt       69.83046   64.47040   40.22587
   Pt       40.71163   75.94589   49.79179
   Pt       42.07017   56.39814   63.32148
   Pt       80.96863   66.22079   65.43776
   Pt       48.25180   54.77954   28.63975
   Pt       28.97963   56.65620   18.82683
   Pt       63.88780   56.54211   65.41568
   Pt       38.09684   44.12779   90.62662
   Pt       73.38643   49.03786   40.18160
   Pt       34.57110   64.16613   51.87253
   Pt       42.34251   44.97315   36.33340
   Pt       67.29870   16.00760   55.64903
   Pt       54.15045   85.64778   57.53549
   Pt       73.28801   37.14631   44.24544
   Pt       22.71272   31.33377   45.96511
   Pt       42.49610   62.49622   34.26803
   Pt       40.37377   35.19972   55.68451
   Pt       28.43802   44.29005   81.08916
   Pt       80.82762   29.48526   52.00892
   Pt       73.45020   47.11948   30.67209
   Pt       36.35161   35.19600   51.80549
   Pt       38.60123   70.14932   38.25208
   Pt       75.09150   52.47170   81.03842
   Pt       42.26151   58.56715   84.34353
   Pt       61.92057   70.02804   76.94778
   Pt       84.55671   46.73432   61.66402
   Pt       40.43463   15.85877   67.41258
   Pt       53.70517   58.59350   30.51578
   Pt       38.12443   46.44798   84.69364
   Pt       65.91982   45.30718   13.26189
   Pt       58.12005   51.01901   15.19840
   Pt       69.56100   19.97219   30.60906
   Pt       40.66573   83.83816   26.55866
   Pt       84.69015   44.89324   52.01088
   Pt       40.39345   23.65117   55.68736
   Pt       65.61212   39.09813   49.95072
   Pt       26.53473   35.12589   53.80227
   Pt       65.92606   56.86907   21.07525
   Pt       36.12820   40.86230   57.60922
   Pt       56.27108   37.39133   26.65785
   Pt       67.66951   43.13964   55.66742
   Pt       71.42118   37.57848   19.14772
   Pt       57.69562   36.97402   74.94824
   Pt       59.94508   44.79778   76.95363
   Pt       48.10492   11.97116   67.45252
   Pt       46.53875   85.83624   38.11661
   Pt       40.25975   63.94085   80.52684
   Pt       53.93036   29.43419   67.20638
   Pt       59.61690   16.12304   40.23103
   Pt       59.62395   79.65661   61.45832
   Pt       32.16213   32.75441   85.10520
   Pt       42.42951   33.37391   51.78818
   Pt       32.48253   44.80887   46.06880
   Pt       36.43504   62.18103   51.84000
   Pt       38.68238   18.02791   32.44211
   Pt       65.76625   43.13378   34.52192
   Pt       73.34268   64.20362   67.42107
   Pt       73.32437   39.32608   34.55900
   Pt       48.11506   72.14662   34.31025
   Pt       62.08674   54.73875   30.63616
   Pt       40.12190   46.75589   55.66804
   Pt       57.73180   29.40996   55.71909
   Pt       61.68691   70.01194   69.20881
   Pt       71.67036   62.57226   32.47588
   Pt       71.56432   46.87135   63.47983
   Pt       46.51348   85.59333   53.65398
   Pt       73.17003   42.85041   73.10441
   Pt       48.01609   64.22179   53.60350
   Pt       38.57702   79.62450   74.91625
   Pt       42.55411   76.06410   32.47041
   Pt       42.49216   81.63733   69.09218
   Pt       59.90102   37.23016   88.65657
   Pt       26.61713   81.28008   50.24255
   Pt       46.26658   72.10842   24.67914
   Pt       60.00518   56.42560   84.63948
   Pt       48.03620   71.87602   65.24971
   Pt       40.49288   50.76062   32.40880
   Pt       26.86377   60.29173   51.89120
   Pt       34.58059   64.15870   48.03922
   Pt       38.49336   68.08433   59.53587
   Pt       84.73470   62.26176   57.69755
   Pt       54.20056   27.64363   30.60902
   Pt       38.47830   52.63555   36.28963
   Pt       38.37544   13.89618   55.81924
   Pt       61.93819   49.03036   20.95307
   Pt       69.40750   37.35550   28.79275
   Pt       61.62106   29.34378   55.73545
   Pt       57.88034   23.63662   34.51495
   Pt       36.48770   54.53661   40.17118
   Pt       34.98941   72.06139   44.05658
   Pt       50.35834   37.30720   28.61701
   Pt       45.96356   13.83170   75.08267
   Pt       69.19357   42.67786   76.99038
   Pt       77.74176   75.95923   44.11659
   Pt       61.43307   67.96618   79.10281
   Pt       65.37629   25.50176   63.43609
   Pt       48.42701   53.00895   22.74408
   Pt       42.30122   33.35693   74.86778
   Pt       40.18657   42.78206   59.58783
   Pt       28.75478   37.22565   42.13536
   Pt       71.09589   38.99628   75.04127
   Pt       81.01101   73.97755   65.44015
   Pt       42.51131   89.21158   73.27817
   Pt       61.69529   46.72346   65.33833
   Pt       42.37171   25.57526   55.65567
   Pt       46.27685   27.50989   76.86727
   Pt       80.82792   37.03712   67.54662
   Pt       40.78074   87.62646   26.56791
   Pt       50.02904   31.33901   57.54023
   Pt       73.20749   41.11406   55.84873
   Pt       53.88816   87.56782   55.50258
   Pt       61.83458   27.69544   26.86000
   Pt       36.65096   39.19928   43.98044
   Pt       76.86646   31.16710   69.30036
   Pt       73.24893   68.01215   78.81968
   Pt       67.80744   54.82287   32.56376
   Pt       36.69740   69.97657   40.26003
   Pt       52.08878   75.77174   73.00353
   Pt       80.88827   41.01752   59.73391
   Pt       30.56614   46.81584   49.85469
   Pt       40.00564   38.57081   86.80971
   Pt       32.51833   42.98128   36.39216
   Pt       46.27174   19.73277   53.57604
   Pt       59.82145   35.55724   17.12402
   Pt       54.20520   39.20546   30.56289
   Pt       59.85443   62.58092   24.74750
   Pt       43.97578   52.51774   53.70645
   Pt       28.54519   56.27629   73.28648
   Pt       44.41990   72.11224   38.18847
   Pt       40.44815   64.34785   45.86046
   Pt       51.91686   48.41261   73.36354
   Pt       38.75382   79.70961   63.44928
   Pt       73.28145   54.60599   77.03294
   Pt       48.08074   75.53477   76.99889
   Pt       50.14955   75.87354   59.46314
   Pt       42.73356   81.90129   38.22495
   Pt       45.96724   23.47507   69.14352
   Pt       63.80535   39.14581   40.17924
   Pt       36.73163   27.44121   59.65383
   Pt       59.90962   43.00491   55.67399
   Pt       54.07876   54.88636   26.72700
   Pt       50.11893   37.26833   71.03604
   Pt       44.32874   35.16018   82.86999
   Pt       37.58177   32.65871   90.54099
   Pt       40.40581   46.92943   28.50894
   Pt       73.09021   48.59503   82.75734
   Pt       34.62309   60.43872   67.09713
   Pt       28.35248   50.33440   75.03519
   Pt       30.96491   71.87650   74.97351
   Pt       44.40511   31.36841   44.14489
   Pt       56.05776   41.17232   34.50037
   Pt       69.76379   50.95908   19.17681
   Pt       69.78734   66.40991   30.65340
   Pt       57.74306   35.18144   65.31101
   Pt       57.65671   75.81446   63.39764
   Pt       73.26946   35.39694   38.34233
   Pt       42.69302   87.50738   51.74625
   Pt       58.00360   77.94624   57.49689
   Pt       86.62787   43.10565   51.94856
   Pt       56.02347   60.43927   69.11258
   Pt       67.48772   46.76869   67.32457
   Pt       46.16438   75.76978   70.97045
   Pt       51.89816   62.35687   59.36697
   Pt       57.58716   19.71729   49.79502
   Pt       61.52740   35.14707   61.50623
   Pt       73.32795   56.48636   67.27391
   Pt       53.76941   71.94980   67.20337
   Pt       36.62930   35.29717   44.12542
   Pt       59.94053   66.33805   51.69111
   Pt       69.52549   46.80215   61.52486
   Pt       64.05391   62.56216   28.68183
   Pt       48.46760   64.20221   84.42196
   Pt       46.24876   64.35121   43.99363
   Pt       73.19050   43.03867   46.08574
   Pt       49.76266   11.98895   69.20140
   Pt       22.86449   35.20021   34.38317
   Pt       48.40515   50.69800   47.87141
   Pt       57.84637   64.43649   32.53440
   Pt       61.42457   64.21330   78.97629
   Pt       76.86133   27.50171   53.78524
   Pt       44.53805   83.67380   49.71991
   Pt       42.31080   33.24704   82.72475
   Pt       61.68922   74.06605   61.44072
   Pt       42.05338   52.53437   63.41433
   Pt       45.96251   56.35934   63.25750
   Pt       56.22202   47.04965   44.06638
   Pt       32.05530   34.79596   75.17739
   Pt       75.67028   70.37345   32.45255
   Pt       67.68754   45.44311   15.34051
   Pt       76.80381   56.25200   82.77985
   Pt       84.57461   50.68908   57.73533
   Pt       48.02308   54.49634   47.85485
   Pt       46.40883   64.47147   32.40966
   Pt       31.10885   50.98291   15.13355
   Pt       45.93599   38.99797   76.77857
   Pt       46.24797   43.02557   42.25520
   Pt       27.22348   64.28977   24.64998
   Pt       40.09039   42.75162   67.31200
   Pt       27.11359   73.81822   26.81089
   Pt       49.93627   23.59607   80.86024
   Pt       69.40326   48.65666   75.02982
   Pt       65.02911   12.00186   49.86577
   Pt       55.91420   64.39296   45.87167
   Pt       42.34071   70.19856   38.21786
   Pt       61.61218   72.10673   28.65607
   Pt       55.86535   87.45956   53.68971
   Pt       40.56664   68.20461   42.05350
   Pt       30.16906   28.96162   79.05963
   Pt       61.46403   17.71043   67.24112
   Pt       61.63930   29.42043   63.44450
   Pt       57.48913   21.58502   71.17730
   Pt       57.82898   64.24071   63.27597
   Pt       46.28175   75.85463   55.58728
   Pt       26.70330   41.05732   36.29755
   Pt       40.96139   91.61737   38.17661
   Pt       73.17902   39.06913   57.75390
   Pt       77.08885   35.33988   38.36228
   Pt       30.55713   56.39747   55.71338
   Pt       30.25775   44.33508   86.69927
   Pt       26.96841   41.05933   20.92402
   Pt       48.48173   46.86794   47.92427
   Pt       30.08973   34.99138   76.89989
   Pt       42.13717   56.36932   67.16365
   Pt       59.67579   64.19431   69.20848
   Pt       67.45378   25.78221   22.89605
   Pt       49.92437   19.70091   73.16023
   Pt       28.53283   19.52467   48.15039
   Pt       46.45435   81.73168   49.77203
   Pt       46.16365   60.34235   63.17249
   Pt       53.96508   66.33185   42.02652
   Pt       80.76798   39.16637   49.96522
   Pt       69.22909   31.32925   38.41272
   Pt       73.18802   44.80551   67.37118
   Pt       62.05800   56.68997   28.64451
   Pt       75.48944   62.52070   44.14142
   Pt       67.66233   45.05554   38.29679
   Pt       26.96032   60.34267   36.29928
   Pt       26.98478   39.21699   26.67475
   Pt       71.54615   62.48969   59.53296
   Pt       54.11611   56.80484   20.96766
   Pt       44.34990   57.02421   88.35691
   Pt       54.11515   83.75398   28.73193
   Pt       36.54258   71.78215   76.96338
   Pt       58.02540   54.85206   15.31572
   Pt       40.16318   62.23932   55.56439
   Pt       25.12698   52.71353   22.84523
   Pt       32.67102   71.71100   80.78542
   Pt       46.54861   91.43247   40.05717
   Pt       54.07217   79.87738   20.92476
   Pt       60.17779   58.70439   32.41720
   Pt       75.26059   60.41275   69.23803
   Pt       30.96821   77.65571   76.92134
   Pt       48.31522   37.04619   84.69303
   Pt       27.34167   70.38662   22.76084
   Pt       53.89824   66.27097   11.39866
   Pt       46.16478   81.43832   77.06070
   Pt       49.96025   19.68636   57.56169
   Pt       69.48152   46.82229   57.61674
   Pt       65.42048   70.02124   69.21824
   Pt       35.85049   26.86752   82.93240
   Pt       55.55096   52.22398   96.19679
   Pt       46.39813   56.70664   20.86747
   Pt       63.56562   44.72522   69.34720
   Pt       65.49850   42.68120   76.89281
   Pt       32.59465   29.33761   42.26912
   Pt       67.24377   19.78202   55.70539
   Pt       41.96846   50.57480   61.41452
   Pt       25.14682   68.14647   30.48220
   Pt       77.04092   54.52949   69.30143
   Pt       50.20846   46.84755   84.41039
   Pt       63.51209   16.04481   32.63758
   Pt       48.31269   79.89955   41.88460
   Pt       73.08486   39.01691   61.66521
   Pt       42.54562   56.71710   24.71029
   Pt       34.97304   77.97176   30.53168
   Pt       48.07239   48.67731   53.74241
   Pt       46.31238   33.49795   44.05934
   Pt       61.67807   27.54489   46.05150
   Pt       69.47717   41.30570   32.57521
   Pt       28.84660   52.57906   30.64511
   Pt       40.63377   79.88065   30.42804
   Pt       38.29991   39.09675   49.92631
   Pt       59.94176   54.75183   24.76925
   Pt       34.01390   35.03005   65.29201
   Pt       34.42786   58.40054   65.38295
   Pt       59.95975   60.37305   80.72371
   Pt       46.26207   60.61813   28.50761
   Pt       28.38100   44.59166   61.72103
   Pt       34.42320   62.14062   76.94734
   Pt       38.23920   50.61887   46.00301
   Pt       36.15620   36.93588   53.79400
   Pt       40.39428   43.11639   36.35401
   Pt       65.50534   35.15020   57.65308
   Pt       50.05122   58.57298   38.09828
   Pt       65.79028   48.86269   59.58191
   Pt       48.15933   38.83332   75.17895
   Pt       53.90583   60.52103   71.06134
   Pt       34.46549   60.32382   63.31405
   Pt       40.16687   37.13845   49.89685
   Pt       38.43178   56.50027   32.32882
   Pt       48.22644   29.49823   49.86024
   Pt       38.49575   54.69138   26.58494
   Pt       75.18109   48.63106   80.94404
   Pt       73.32018   33.20332   48.07026
   Pt       49.97278   23.62129   73.00370
   Pt       69.67897   66.26807   65.38292
   Pt       34.18768   50.55405   65.40004
   Pt       37.94695   34.92366   73.11883
   Pt       38.61670   73.85941   57.76059
   Pt       28.60952   40.92389   42.35317
   Pt       61.59114   42.80061   88.46817
   Pt       42.20980   15.87193   65.28657
   Pt       34.18631   42.89198   65.31588
   Pt       38.14676   46.78828   61.51063
   Pt       69.66283   43.32507   15.20593
   Pt       44.06904   41.01712   53.65404
   Pt       52.17717   66.32066   51.69198
   Pt       53.75125   75.55288   79.09696
   Pt       52.08476   79.94337   30.28262
   Pt       54.06407   37.23388   71.03364
   Pt       52.05076   56.65751   42.13985
   Pt       75.21081   43.05096   59.67113
   Pt       41.89346   48.26073   86.67085
   Pt       46.36377   37.38029   67.08839
   Pt       44.24615   41.06991   42.17016
   Pt       71.61768   54.75229   59.53543
   Pt       53.74407   17.73907   67.32594
   Pt       34.88700   74.06789   34.42224
   Pt       20.97070   75.62633   46.44359
   Pt       71.45388   20.10630   32.57438
   Pt       69.50519   33.34350   36.48927
   Pt       46.36422   64.47782   40.13578
   Pt       53.94714   62.20139   80.71794
   Pt       38.51329   27.44148   53.78834
   Pt       77.09292   33.36587   36.58847
   Pt       30.65427   52.62294   59.48854
   Pt       38.45736   60.38439   40.15566
   Pt       63.43049   15.89136   67.37848
   Pt       55.92532   33.46941   42.08820
   Pt       34.87355   70.15168   26.64607
   Pt       28.34328   34.79541   67.37225
   Pt       80.75921   36.88784   71.46848
   Pt       30.20077   35.03502   69.25797
   Pt       44.40498   56.65505   26.57034
   Pt       73.43481   58.60531   49.93649
   Pt       42.39216   27.57305   42.15367
   Pt       57.56659   13.91444   71.27165
   Pt       69.33806   21.85380   28.74492
   Pt       80.86484   27.54600   53.79955
   Pt       69.98423   76.26984   28.74988
   Pt       48.20632   60.28072   69.10665
   Pt       82.78043   50.63254   67.48348
   Pt       38.04110   31.13153   69.22146
   Pt       42.36769   29.41104   82.68138
   Pt       49.99434   50.48750   76.92750
   Pt       71.17749   23.59442   59.57832
   Pt       65.59645   41.04287   48.06272
   Pt       38.18913   50.67606   53.70693
   Pt       84.57100   34.95480   61.74904
   Pt       65.25386   21.44886   67.31817
   Pt       46.06437   54.54135   49.84634
   Pt       23.35178   48.93207   20.88797
   Pt       46.23346   27.54270   65.19786
   Pt       26.58743   43.00914   34.22037
   Pt       31.05981   64.33020   20.87507
   Pt       32.21651   46.57850   71.24419
   Pt       34.25240   38.90364   80.78986
   Pt       80.75372   33.19763   59.69561
   Pt       44.10717   37.21952   49.80452
   Pt       71.25517   27.65068   36.40240
   Pt       58.07805   41.09921   48.00437
   Pt       69.38860   77.77011   65.36681
   Pt       46.36217   81.95473   19.03366
   Pt       80.67226   46.83142   61.56004
   Pt       34.08895   33.04373   71.20871
   Pt       57.97734   74.08129   57.44151
   Pt       30.27654   42.44043   84.85516
   Pt       40.46780   31.15417   78.90543
   Pt       69.26509   17.78182   63.54375
   Pt       61.76092   62.32385   69.14471
   Pt       73.50829   60.69869   47.91771
   Pt       24.58290   40.65947   80.97790
   Pt       40.14620   56.28188   61.59797
   Pt       42.27839   15.83973   49.91342
   Pt       36.38241   64.11996   65.31846
   Pt       44.36530   72.05522   41.98446
   Pt       73.39486   54.53176   61.56174
   Pt       26.69834   50.22792   80.89752
   Pt       77.18966   46.91056   38.35978
   Pt       45.93604   40.59128   86.63163
   Pt       46.43241   73.73875   76.86476
   Pt       65.29757   79.60077   59.56629
   Pt       32.69634   54.60841   36.33455
   Pt       54.00765   60.46389   47.94413
   Pt       77.16064   50.78111   53.81196
   Pt       55.92630   56.50990   65.32159
   Pt       44.39636   31.40899   63.31415
   Pt       40.02951   40.78600   57.58570
   Pt       38.31080   65.98419   73.00937
   Pt       67.73040   50.71015   67.38828
   Pt       32.39508   19.68147   51.95967
   Pt       34.62952   43.13793   26.55933
   Pt       32.88516   58.72278   13.19368
   Pt       44.38156   31.36375   90.66110
   Pt       65.57253   29.32260   47.97886
   Pt       46.29019   37.12797   90.31332
   Pt       57.67610   31.25463   61.47027
   Pt       23.30442   50.76706   22.89271
   Pt       49.92314   64.18669   70.98266
   Pt       42.75868   85.83500   26.56412
   Pt       80.81637   35.07083   61.66168
   Pt       28.98303   48.81089   22.83330
   Pt       40.36136   68.11003   49.69566
   Pt       77.30924   54.68722   46.15030
   Pt       39.57863   30.63483   82.92228
   Pt       58.01370   37.30998   36.33622
   Pt       40.55383   23.69410   59.54181
   Pt       65.45814   21.72483   20.91626
   Pt       61.91440   58.72524   19.02885
   Pt       79.36924   70.06059   67.29279
   Pt       71.37191   60.27412   76.98299
   Pt       46.20142   75.77348   59.58745
   Pt       61.61874   52.47846   71.20096
   Pt       40.23794   41.10320   46.02321
   Pt       50.21240   60.50909   51.64571
   Pt       60.07674   51.09075   32.47758
   Pt       58.26949   70.01794   84.24256
   Pt       61.53796   11.96363   57.61671
   Pt       55.78913   68.00137   69.25340
   Pt       38.28812   41.03878   67.18988
   Pt       53.77969   70.01075   61.41049
   Pt       63.94293   54.73279   36.36417
   Pt       34.65175   29.42865   51.83928
   Pt       43.98214   66.20107   59.34068
   Pt       57.42665   19.58360   77.08064
   Pt       38.51080   64.32263   40.07208
   Pt       77.00411   29.36793   63.41470
   Pt       28.34572   71.28728   81.05875
   Pt       30.78237   52.68318   28.53160
   Pt       81.27548   68.79510   36.39125
   Pt       30.56466   45.00825   32.52007
   Pt       40.69152   76.06316   30.44323
   Pt       75.40313   58.69971   63.38249
   Pt       26.83637   52.62587   36.34488
   Pt       46.25988   74.11813   26.57923
   Pt       48.18447   64.13815   73.03801
   Pt       50.35567   41.24282   44.04434
   Pt       30.47746   50.65271   49.87419
   Pt       57.70079   74.12351   30.44442
   Pt       42.61868   33.44724   44.01033
   Pt       71.61860   50.76358   67.25683
   Pt       61.41394   21.54462   71.16884
   Pt       36.26743   40.89409   46.01321
   Pt       36.85738   79.94541   26.48847
   Pt       52.07038   75.92729   53.66281
   Pt       69.72143   64.44935   44.10484
   Pt       75.12677   31.13310   44.28497
   Pt       26.55491   42.73986   57.69143
   Pt       61.83073   37.18721   55.62768
   Pt       36.20263   52.23744   80.91270
   Pt       30.39117   48.42120   78.88626
   Pt       61.74331   44.92106   71.11774
   Pt       74.99327   23.61607   55.74452
   Pt       75.64368   58.93075   24.91850
   Pt       42.64177   83.54639   67.33542
   Pt       42.40338   19.69018   69.13496
   Pt       34.02348   36.68286   82.84882
   Pt       46.20467   46.83159   76.80508
   Pt       53.95781   79.87637   24.72706
   Pt       69.40476   27.68516   26.84114
   Pt       32.58921   87.11544   57.75925
   Pt       73.55081   45.24589   24.87444
   Pt       42.36753   62.47911   26.58958
   Pt       48.14481   35.19394   67.25740
   Pt       34.56305   13.90543   59.77738
   Pt       30.65531   60.24103   55.72906
   Pt       40.28079   11.95580   67.22774
   Pt       38.70151   21.69615   74.97128
   Pt       36.32827   29.27979   53.82978
   Pt       49.99768   15.89088   77.00348
   Pt       61.60346   77.90902   34.35332
   Pt       48.03234   64.30948   15.03187
   Pt       38.00406   42.77673   57.65084
   Pt       53.97024   64.04139   78.97777
   Pt       48.34828   37.33066   38.28391
   Pt       72.97874   29.25668   71.13909
   Pt       71.69654   22.30480   26.49061
   Pt       26.52813   48.21647   82.92704
   Pt       54.28032   33.54875   36.31441
   Pt       63.82721   79.76876   65.41409
   Pt       54.25384   50.69250   80.57843
   Pt       55.73071   83.75012   38.10894
   Pt       34.87594   75.78870   67.17897
   Pt       54.21564   45.10665   40.19604
   Pt       35.04228   78.17380   18.86030
   Pt       80.73848   52.52635   75.08554
   Pt       50.04332   62.45432   42.03071
   Pt       37.56262   28.75740   86.74032
   Pt       65.54798   15.98070   30.63926
   Pt       53.82433   68.20964   28.67906
   Pt       46.19646   75.83666   63.31932
   Pt       65.26988   21.64059   51.86192
   Pt       69.63285   47.01077   42.19693
   Pt       44.03906   60.21366   69.14757
   Pt       50.39298   81.98075   30.44582
   Pt       53.94765   68.10240   74.91666
   Pt       56.07065   54.74622   32.43514
   Pt       38.33106   50.68852   42.21543
   Pt       57.93873   40.99336   82.62446
   Pt       26.44862   35.02750   61.41571
   Pt       69.64960   56.72005   51.77216
   Pt       80.95118   75.83190   63.47472
   Pt       42.84482   87.59191   40.12449
   Pt       62.02280   58.57436   26.72130
   Pt       40.11811   48.67303   46.06857
   Pt       52.14035   74.07525   13.37564
   Pt       69.76124   62.62190   26.80583
   Pt       28.82747   54.63993   40.19031
   Pt       61.68828   83.41153   63.86607
   Pt       73.04264   31.11053   57.67115
   Pt       42.32784   64.34317   43.98983
   Pt       77.20046   62.35023   73.12597
   Pt       46.21182   50.64148   49.97097
   Pt       44.43131   46.95633   32.49502
   Pt       36.30319   56.41058   53.73480
   Pt       55.86616   75.97006   30.42034
   Pt       52.10233   58.56964   32.50976
   Pt       24.80137   44.86194   46.00051
   Pt       72.94096   35.04522   73.05391
   Pt       48.36386   83.80458   22.68532
   Pt       73.20973   42.90624   61.61609
   Pt       69.37292   70.08601   38.42939
   Pt       52.13310   79.77086   61.44110
   Pt       56.18373   37.28276   38.29958
   Pt       65.93414   45.31403   20.98625
   Pt       77.21861   58.56082   73.17605
   Pt       38.17386   54.42438   57.66692
   Pt       63.40685   27.24833   78.98914
   Pt       65.41183   40.73313   90.38020
   Pt       65.40686   56.35083   90.51582
   Pt       38.09217   32.90158   78.91738
   Pt       36.26677   52.46840   57.66136
   Pt       30.81020   54.68901   45.96399
   Pt       48.14420   72.03174   38.14196
   Pt       73.44275   41.35227   21.15575
   Pt       42.49410   83.39335   78.87393
   Pt       54.02188   83.76277   36.25884
   Pt       23.22343   52.75584   24.79692
   Pt       69.42853   29.58880   21.18433
   Pt       55.91058   64.30775   73.13035
   Pt       32.34144   44.75538   53.85096
   Pt       38.68277   83.59224   44.10889
   Pt       65.58911   46.76550   80.73601
   Pt       73.56569   75.92462   55.71415
   Pt       46.11762   75.47490   82.70497
   Pt       61.74625   33.44405   32.60213
   Pt       46.33019   13.97379   59.65575
   Pt       31.00429   71.95383   36.34384
   Pt       44.20510   66.18419   47.87348
   Pt       42.24934   25.66019   24.82217
   Pt       39.89933   36.68201   73.34880
   Pt       40.42853   66.18987   47.90428
   Pt       50.06278   64.12300   82.58896
   Pt       44.57679   83.56109   69.07072
   Pt       28.72007   48.76388   42.26783
   Pt       55.67964   75.82221   53.73152
   Pt       48.20979   68.22356   49.68631
   Pt       69.90167   64.43179   36.41368
   Pt       34.42139   44.94088   40.19951
   Pt       32.44316   48.66935   46.14882
   Pt       30.85552   69.74163   80.88679
   Pt       34.82804   77.76794   76.82126
   Pt       51.99347   37.31922   61.38503
   Pt       44.39987   39.26599   32.47796
   Pt       30.89874   27.53502   34.45709
   Pt       84.61449   42.90064   57.78875
   Pt       40.32863   39.07159   51.77541
   Pt       31.96012   34.63258   86.71876
   Pt       57.29566   13.79852   75.17541
   Pt       66.00467   58.63546   30.62751
   Pt       44.25127   48.56901   84.78856
   Pt       71.81476   70.40923   32.45925
   Pt       54.30113   43.18976   30.57460
   Pt       34.47058   33.18884   63.36759
   Pt       71.90880   74.14389   36.15919
   Pt       31.08332   79.78717   36.43906
   Pt       50.12884   52.83798   36.21105
   Pt       78.88184   35.08906   71.29071
   Pt       61.72062   31.43124   34.49797
   Pt       65.55495   70.16854   30.76988
   Pt       42.76121   81.92890   49.68636
   Pt       52.06906   52.55318   73.14398
   Pt       46.59697   85.69258   41.96416
   Pt       32.82474   64.18161   49.89533
   Pt       34.61839   62.22100   49.85701
   Pt       50.13437   66.37137   34.26518
   Pt       50.05053   66.28500   42.07722
   Pt       73.08842   58.31512   84.66986
   Pt       48.61516   50.65845   59.56859
   Pt       61.61068   75.64538   75.34266
   Pt       34.91538   77.82794   65.28711
   Pt       63.71410   46.73808   67.29024
   Pt       54.34703   44.93270   59.53458
   Pt       42.28338   25.60496   67.19546
   Pt       84.96698   52.81298   51.97157
   Pt       67.75582   66.27822   59.49968
   Pt       73.29230   20.04625   38.22985
   Pt       46.10148   19.73245   65.25566
   Pt       50.37386   64.18276   74.82993
   Pt       43.98154   56.34285   61.41533
   Pt       76.90065   31.21889   57.72128
   Pt       61.82517   42.89871   61.47369
   Pt       38.29598   60.30740   55.59356
   Pt       61.94622   37.21269   90.65312
   Pt       42.06602   13.78785   59.67205
   Pt       61.93898   33.49645   24.92954
   Pt       50.19805   85.73500   26.69221
   Pt       34.98966   79.66187   67.35989
   Pt       76.95061   35.50890   26.89941
   Pt       42.18040   35.12502   61.42968
   Pt       53.74340   66.29617   38.18528
   Pt       84.94036   68.14594   59.67795
   Pt       69.30503   35.18083   53.84858
   Pt       42.51530   76.13534   36.18996
   Pt       48.30313   40.80079   80.88698
   Pt       26.45612   21.69192   40.15998
   Pt       69.82629   72.28397   28.71980
   Pt       36.60489   35.27992   36.33625
   Pt       50.16834   37.37692   67.14803
   Pt       65.61516   70.04872   73.08062
   Pt       38.20570   35.09930   61.55964
   Pt       38.48099   27.51661   49.83786
   Pt       28.48889   55.95264   80.99444
   Pt       67.50965   23.80508   47.88448
   Pt       67.39399   23.86245   36.61235
   Pt       46.11209   27.47465   49.88007
   Pt       34.97913   74.00941   30.49821
   Pt       44.21377   52.35055   88.46609
   Pt       44.40142   47.00694   36.25264
   Pt       38.21138   73.40286   84.64680
   Pt       73.42777   45.12133   28.75114
   Pt       32.62569   39.20250   43.99202
   Pt       57.94880   75.99263   28.68324
   Pt       30.69601   60.20848   51.87586
   Pt       48.41111   46.87722   44.10113
   Pt       59.64249   79.70213   57.59260
   Pt       77.03332   35.17963   57.64681
   Pt       42.51302   72.19819   16.93319
   Pt       71.78513   55.15366   20.90402
   Pt       69.50046   75.87178   55.67770
   Pt       73.15242   27.54887   38.29639
   Pt       63.63626   43.12393   40.27132
   Pt       57.65593   75.74728   71.13080
   Pt       38.27266   69.77555   73.06328
   Pt       67.81314   50.78270   59.62915
   Pt       48.47833   91.53694   38.18136
   Pt       52.28063   46.77083   67.28096
   Pt       49.72552   75.38545   82.87337
   Pt       46.23854   15.90132   65.32691
   Pt       51.84409   68.19739   41.98081
   Pt       75.00024   23.78824   48.08853
   Pt       46.30089   52.87453   32.48812
   Pt       71.44239   54.67285   51.81246
   Pt       39.09738   51.00275   11.11134
   Pt       42.58427   79.73871   67.24623
   Pt       61.76995   35.27056   53.72923
   Pt       53.63613   13.84047   75.13058
   Pt       50.15235   21.89872   24.88317
   Pt       30.96654   75.74372   78.77645
   Pt       36.49765   67.96085   69.14403
   Pt       69.48222   72.07440   63.32504
   Pt       61.62077   60.50816   74.88363
   Pt       36.60348   19.69412   63.51736
   Pt       67.12216   31.18164   75.03568
   Pt       42.37673   39.18939   46.06037
   Pt       50.08227   70.25596   34.36486
   Pt       50.01423   31.34420   61.43657
   Pt       55.99097   39.04327   71.01850
   Pt       55.97657   75.98889   34.31886
   Pt       71.60449   54.86092   36.39808
   Pt       46.14901   50.53390   69.12669
   Pt       65.08831   31.02773   76.99457
   Pt       36.49686   39.11851   47.91627
   Pt       42.28200   64.38874   40.04519
   Pt       59.93129   62.55612   28.56922
   Pt       65.69752   47.04506   38.35839
   Pt       42.34762   31.26156   80.78089
   Pt       19.04249   41.06078   32.39319
   Pt       73.26151   60.20201   75.14200
   Pt       42.48800   79.93846   28.52465
   Pt       67.85129   58.72957   43.94967
   Pt       32.60116   37.17726   49.91469
   Pt       48.31224   87.44578   53.59824
   Pt       32.44429   54.43153   55.76209
   Pt       67.43222   29.63549   30.62648
   Pt       34.48369   61.74775   88.51987
   Pt       65.69217   37.51885   13.27118
   Pt       40.08747   52.48869   53.74453
   Pt       32.81439   58.40134   32.54686
   Pt       75.22000   45.06460   34.58643
   Pt       54.11536   62.21604   88.25337
   Pt       50.07338   73.86074   73.07374
   Pt       31.07523   43.21012   18.94307
   Pt       42.04773   38.96276   65.23323
   Pt       72.23028   77.73084   63.09176
   Pt       34.78207   21.70886   55.75663
   Pt       48.17164   15.92520   44.50696
   Pt       30.33390   38.91987   57.67660
   Pt       61.06597   56.22989   94.19411
   Pt       81.28951   76.03538   59.52197
   Pt       56.18276   56.60783   69.10312
   Pt       32.94866   83.75343   30.53273
   Pt       47.87891   60.43627   45.85116
   Pt       65.54341   70.13554   38.38057
   Pt       28.58305   44.85167   38.26233
   Pt       61.59821   67.99704   71.20559
   Pt       46.81987   62.61381   11.25612
   Pt       53.93905   75.97234   40.14585
   Pt       69.19336   25.54493   51.81840
   Pt       61.77571   35.29493   49.91214
   Pt       69.75515   60.61183   55.52421
   Pt       44.59538   83.62068   57.46965
   Pt       44.17868   60.31001   57.58407
   Pt       54.28521   41.21464   59.48501
   Pt       28.24228   23.44372   40.27039
   Pt       46.48566   89.41058   53.61902
   Pt       36.15287   50.43934   67.28478
   Pt       84.54756   37.03316   55.92504
   Pt       29.00929   72.00804   30.53596
   Pt       54.21418   48.89643   47.83722
   Pt       50.18461   58.50225   80.61227
   Pt       61.70274   39.08588   57.62926
   Pt       38.45415   19.76040   46.09432
   Pt       55.92228   66.34269   51.62740
   Pt       44.26717   44.95720   26.69599
   Pt       73.28589   46.74571   65.46816
   Pt       59.62748   27.36176   82.88328
   Pt       58.14060   43.35669   19.00412
   Pt       48.17198   60.23014   61.41576
   Pt       69.45585   25.79330   28.69999
   Pt       40.07926   50.44162   67.37531
   Pt       65.49438   68.21367   28.74983
   Pt       40.53316   60.51171   30.48918
   Pt       46.06919   52.52092   86.38737
   Pt       69.73010   70.22713   30.74872
   Pt       30.49716   58.17445   77.04948
   Pt       59.79592   79.74968   22.66336
   Pt       40.68626   87.29868   72.96531
   Pt       38.25672   40.95881   71.08241
   Pt       51.73483   64.24631   57.43493
   Pt       53.54469   15.79977   69.27868
   Pt       48.34087   79.91987   26.44226
   Pt       65.47021   71.87429   71.19213
   Pt       57.87987   37.20558   55.70350
   Pt       28.83083   60.33493   34.22477
   Pt       56.07002   46.73943   71.08378
   Pt       48.13866   68.25547   30.52502
   Pt       55.89534   75.97072   26.56964
   Pt       59.78264   75.73327   77.03705
   Pt       63.40619   12.14329   55.70394
   Pt       44.28432   58.45110   40.16526
   Pt       50.35340   58.64974   42.05897
   Pt       61.77146   66.31290   49.78715
   Pt       44.05481   60.32732   53.60149
   Pt       42.19998   61.98258   88.42816
   Pt       33.17635   76.02205   30.51826
   Pt       57.83027   62.35849   69.11132
   Pt       69.73961   74.09501   34.38860
   Pt       55.78545   83.44145   65.39224
   Pt       38.42257   27.38987   57.72010
   Pt       52.18241   54.60804   51.77574
   Pt       30.33512   46.57206   65.50556
   Pt       32.44111   46.15482   90.84991
   Pt       56.14861   54.86928   24.71759
   Pt       40.10661   46.79752   47.93839
   Pt       42.21275   50.66267   80.63634
   Pt       61.64303   23.88756   19.02053
   Pt       79.23707   70.16242   59.51876
   Pt       61.35041   23.43914   53.76541
   Pt       56.00835   58.60781   40.15197
   Pt       50.25725   66.46087   30.54248
   Pt       28.24850   23.13238   71.29618
   Pt       38.51457   17.83108   67.31800
   Pt       39.79104   44.28003   92.50313
   Pt       26.67117   37.15257   43.92438
   Pt       57.95908   73.91424   76.93469
   Pt       73.67346   64.44133   44.11074
   Pt       65.86496   56.69567   44.06836
   Pt       67.49788   60.32819   76.88073
   Pt       28.79991   37.19122   38.19132
   Pt       61.90233   41.10528   20.95080
   Pt       52.01203   72.03969   49.82956
   Pt       32.96258   75.92953   38.28652
   Pt       26.42886   42.78759   61.53330
   Pt       28.66871   52.57383   49.90945
   Pt       75.02741   39.14244   51.91800
   Pt       50.34254   81.83763   45.87947
   Pt       40.25739   50.67601   40.13302
   Pt       73.13091   17.95839   40.21794
   Pt       67.57493   37.33401   30.79073
   Pt       59.90082   43.22548   20.95157
   Pt       71.15023   33.10381   76.99604
   Pt       57.71680   76.02176   36.33164
   Pt       46.36177   48.93208   32.40237
   Pt       46.41470   73.97326   49.68049
   Pt       46.24171   19.69949   49.74990
   Pt       63.58020   37.16776   69.26670
   Pt       42.20972   48.71405   59.48263
   Pt       52.14401   37.29320   80.89472
   Pt       52.31868   58.57140   51.65601
   Pt       59.59939   64.02697   80.95731
   Pt       84.65162   44.95572   55.84846
   Pt       65.40057   68.11161   75.04027
   Pt       42.36984   71.97654   55.64649
   Pt       44.58203   76.01945   41.87070
   Pt       44.24475   50.70529   51.75125
   Pt       42.51282   39.24387   42.16088
   Pt       55.89409   62.40867   47.90116
   Pt       69.62460   47.03681   38.37171
   Pt       52.05679   44.79240   38.31839
   Pt       82.82674   50.70455   63.54541
   Pt       23.29107   46.90663   22.80984
   Pt       50.23062   89.48322   45.85307
   Pt       67.38868   37.02696   80.81566
   Pt       65.16436   19.73746   69.25100
   Pt       81.37277   75.98212   55.54015
   Pt       53.94991   60.43716   44.00740
   Pt       42.67761   87.34689   71.10448
   Pt       62.03166   70.16404   65.14896
   Pt       67.75521   54.73644   47.94447
   Pt       54.03808   83.71593   40.05285
   Pt       36.84910   75.76148   65.32948
   Pt       42.66196   68.35414   40.06297
   Pt       46.36089   41.08226   63.28700
   Pt       31.30554   68.31304   16.90273
   Pt       75.23819   27.99429   32.45825
   Pt       65.49646   27.60217   34.53199
   Pt       32.04805   26.98543   75.14007
   Pt       46.33220   81.67287   61.38349
   Pt       48.30482   56.70213   42.09409
   Pt       42.43011   47.02072   26.58684
   Pt       82.75914   39.04243   55.93539
   Pt       38.37935   46.96272   30.46414
   Pt       23.28033   58.56610   22.80342
   Pt       65.67517   64.33647   67.13794
   Pt       42.37525   68.01282   82.56667
   Pt       53.80233   73.94373   57.50380
   Pt       50.20110   70.20906   45.84694
   Pt       67.66462   41.44421   19.09711
   Pt       26.49259   32.93220   79.02392
   Pt       57.64948   77.85598   38.16085
   Pt       69.62801   46.75118   65.39996
   Pt       69.29961   31.39461   46.01582
   Pt       38.65214   19.82842   38.22310
   Pt       34.61935   58.55020   26.60696
   Pt       65.49613   29.48498   28.73616
   Pt       54.29691   91.50111   36.47436
   Pt       73.05552   36.93837   71.22279
   Pt       65.75306   53.05180   43.90222
   Pt       76.89294   31.13366   73.07301
   Pt       80.65542   38.95535   65.58045
   Pt       65.36805   37.03514   86.64221
   Pt       24.72982   33.17796   34.53746
   Pt       46.38119   19.88391   26.82784
   Pt       65.37232   73.87978   34.45425
   Pt       36.32606   50.61903   47.97814
   Pt       34.20304   42.60076   84.76445
   Pt       61.75511   68.24602   32.55698
   Pt       55.95430   58.46903   59.54683
   Pt       48.23707   50.62604   71.16926
   Pt       46.25255   77.75842   69.20639
   Pt       30.42871   27.40904   49.93186
   Pt       50.36452   41.04460   63.38620
   Pt       72.79308   36.74770   82.74293
   Pt       56.23702   54.73901   44.05993
   Pt       79.10279   42.99690   48.13604
   Pt       53.59091   15.88626   76.99380
   Pt       34.93188   72.18436   24.69063
   Pt       54.22723   54.84659   38.22204
   Pt       73.35209   37.44799   24.88761
   Pt       69.61057   45.00829   55.70502
   Pt       73.18475   38.98666   69.22828
   Pt       69.85617   52.60695   71.09934
   Pt       65.72452   54.45152   84.62993
   Pt       48.03924   60.46736   42.06385
   Pt       36.49573   58.38299   44.10670
   Pt       55.92232   64.42235   42.05084
   Pt       52.11986   37.09309   76.88010
   Pt       77.48960   53.17064   21.06350
   Pt       69.48435   81.68696   50.00449
   Pt       50.17758   39.08149   73.05257
   Pt       65.55818   42.73097   80.84755
   Pt       52.31338   45.05175   22.87063
   Pt       65.53698   33.36004   13.44265
   Pt       69.15799   19.87083   38.30970
   Pt       38.83585   74.06120   49.87937
   Pt       50.22652   77.82544   65.24684
   Pt       67.54423   46.84460   63.45996
   Pt       42.18826   27.38034   72.97077
   Pt       71.88062   62.60253   24.78848
   Pt       81.29850   79.76817   55.84924
   Pt       44.09960   48.67972   53.74077
   Pt       53.92802   56.40887   78.66926
   Pt       42.68679   89.68449   41.97354
   Pt       54.04849   66.48094   22.77839
   Pt       63.38974   23.60469   55.72136
   Pt       53.96482   79.82536   40.26593
   Pt       58.20440   74.11079   80.72064
   Pt       27.30015   70.20517   26.61616
   Pt       69.47292   43.04604   42.22141
   Pt       73.14489   42.94495   69.24075
   Pt       50.36167   56.69555   20.91196
   Pt       63.85473   47.22148   28.65033
   Pt       73.47655   47.08942   23.06415
   Pt       44.08577   62.21082   63.38310
   Pt       42.01869   46.74455   57.63044
   Pt       73.55166   66.33637   34.56868
   Pt       78.79275   27.50648   63.30348
   Pt       52.20590   58.55408   36.29387
   Pt       36.38297   19.53796   67.46236
   Pt       27.10993   60.35619   28.64835
   Pt       46.43511   76.05589   43.98878
   Pt       69.12469   35.12672   65.39962
   Pt       62.01022   50.90250   22.89796
   Pt       77.25407   66.23346   65.38218
   Pt       38.61132   19.88850   42.02458
   Pt       80.84141   42.81077   73.20354
   Pt       46.30699   33.39005   51.82025
   Pt       58.11143   46.98289   30.65197
   Pt       76.68577   42.71364   77.05482
   Pt       53.88604   85.69676   26.59325
   Pt       34.65932   60.41972   70.96637
   Pt       46.15669   46.86737   88.31157
   Pt       26.95758   27.56488   30.60327
   Pt       69.57274   54.41818   80.84270
   Pt       54.51484   64.63265   13.13206
   Pt       42.25847   42.91843   53.76660
   Pt       36.27049   31.23374   55.68543
   Pt       28.61774   44.76075   53.94510
   Pt       38.78564   76.01296   40.20626
   Pt       57.76180   75.97776   40.17791
   Pt       75.34614   41.45725   22.92758
   Pt       46.29485   79.87938   40.16956
   Pt       84.47850   33.12814   55.95562
   Pt       50.24227   81.85458   22.73917
   Pt       65.99855   56.76183   32.47379
   Pt       67.75889   50.77320   63.45877
   Pt       46.37692   33.35509   86.48210
   Pt       42.26278   27.36811   69.18710
   Pt       24.60109   46.32098   79.01272
   Pt       36.22448   33.11431   57.65798
   Pt       53.83845   60.45998   28.60350
   Pt       44.48241   39.15223   67.23893
   Pt       65.72187   66.22097   73.01268
   Pt       25.00899   37.27882   30.61938
   Pt       54.11882   46.93356   84.43242
   Pt       42.55011   45.02648   28.57194
   Pt       42.41711   17.90334   55.71178
   Pt       46.10339   33.28297   67.23910
   Pt       54.08869   68.22932   67.12701
   Pt       60.29643   58.58207   28.57775
   Pt       38.31533   67.91868   82.60618
   Pt       46.11641   27.48873   80.68631
   Pt       40.23170   56.24688   73.09515
   Pt       44.46446   41.05864   34.61181
   Pt       46.28696   42.87547   73.10593
   Pt       42.31631   46.73966   88.29364
   Pt       65.79531   49.09485   44.03847
   Pt       49.82147   23.61797   84.79204
   Pt       65.31636   56.37648   79.00311
   Pt       48.19914   31.37774   67.24310
   Pt       40.24994   46.84915   40.23787
   Pt       57.54667   25.58716   82.75971
   Pt       46.12963   46.68856   73.03240
   Pt       53.89195   81.68973   61.42310
   Pt       58.27291   50.91201   26.79003
   Pt       30.62345   46.85614   46.04005
   Pt       38.86696   75.91643   55.69083
   Pt       69.44881   33.62746   21.06664
   Pt       30.82576   73.76711   73.11143
   Pt       24.95584   48.65092   38.52823
   Pt       41.82313   36.61363   94.36460
   Pt       46.05205   31.26408   65.27666
   Pt       38.60084   21.91603   32.50781
   Pt       61.55961   29.29608   67.28732
   Pt       50.16367   33.23299   82.68193
   Pt       31.17424   39.27217   18.98104
   Pt       49.93315   62.36830   38.16334
   Pt       54.18853   50.70693   49.87945
   Pt       46.54223   87.53256   47.78539
   Pt       46.43901   15.98376   34.51011
   Pt       46.22961   35.03651   76.94314
   Pt       73.22424   73.92996   61.50617
   Pt       71.33748   46.85619   71.18579
   Pt       42.66670   83.80590   36.23645
   Pt       50.28066   60.30713   86.33397
   Pt       50.12254   42.94607   73.00368
   Pt       73.74664   79.92918   51.77235
   Pt       61.61742   73.91260   22.89379
   Pt       42.36121   21.65685   71.07157
   Pt       52.14942   68.08135   69.16418
   Pt       72.94447   31.32595   49.92771
   Pt       46.26167   27.44020   57.55643
   Pt       78.93384   35.20551   44.37441
   Pt       46.53638   83.45312   71.03239
   Pt       61.43233   48.68108   94.17561
   Pt       55.88346   75.80479   61.41709
   Pt       48.38105   40.88108   92.44065
   Pt       38.74400   64.45090   13.18254
   Pt       52.41609   60.73339   15.01970
   Pt       65.93608   50.77631   26.81887
   Pt       46.15542   23.55106   73.03997
   Pt       69.50201   44.88224   59.63611
   Pt       82.97835   62.45616   63.39209
   Pt       57.92306   68.33720   28.69545
   Pt       54.24623   41.23705   47.91556
   Pt       65.62688   68.13047   59.46224
   Pt       67.75165   66.42138   28.66499
   Pt       57.95366   54.44946   80.70258
   Pt       42.54333   74.01430   69.08055
   Pt       81.07594   70.15269   65.46368
   Pt       65.84554   64.17839   51.71251
   Pt       69.16815   31.21728   53.84525
   Pt       77.47726   75.95204   51.87797
   Pt       75.03110   23.54646   63.45766
   Pt       65.64513   60.37937   71.02842
   Pt       46.37093   66.28074   45.84547
   Pt       34.98828   85.66796   65.30168
   Pt       61.39619   14.04218   71.25249
   Pt       38.70060   19.90899   34.37099
   Pt       63.59825   68.10433   73.12715
   Pt       62.15224   47.05726   26.74038
   Pt       62.01001   49.05002   43.97784
   Pt       52.13103   37.35888   57.51439
   Pt       30.29765   33.01673   67.35603
   Pt       61.60566   31.27216   46.01220
   Pt       65.92384   58.77428   19.12161
   Pt       61.87353   41.23078   32.58529
   Pt       34.46478   50.69265   42.22322
   Pt       65.61735   68.17870   67.17528
   Pt       30.26931   46.59527   69.32962
   Pt       57.73303   81.62837   61.54129
   Pt       38.52952   52.74858   28.50537
   Pt       23.38448   62.56544   22.82605
   Pt       65.59074   33.44305   28.74889
   Pt       28.77869   37.17931   26.67249
   Pt       48.42815   25.75263   30.55094
   Pt       56.10615   44.92618   69.11311
   Pt       53.81344   73.94236   53.60291
   Pt       36.18842   40.98302   49.86346
   Pt       65.44706   44.73303   86.56404
   Pt       52.15991   68.16478   65.28916
   Pt       63.98005   62.67714   20.99223
   Pt       35.02297   83.70336   32.50563
   Pt       71.23304   23.86965   40.10838
   Pt       46.35196   64.41701   28.56458
   Pt       44.31230   70.02137   55.65492
   Pt       36.49061   58.42727   51.77519
   Pt       34.18416   38.95584   57.64428
   Pt       50.03297   17.80203   75.02539
   Pt       55.94605   37.16137   73.07587
   Pt       50.22942   66.10868   76.87533
   Pt       38.89717   85.73533   22.70883
   Pt       53.67599   13.94163   63.55434
   Pt       27.10729   66.38329   34.27748
   Pt       34.64974   33.39737   24.84724
   Pt       67.69251   49.12382   30.57324
   Pt       34.30497   52.43569   75.06887
   Pt       34.71794   71.87701   71.05153
   Pt       65.81957   60.66482   28.69018
   Pt       61.47617   77.82150   30.58809
   Pt       77.41634   53.10117   36.37909
   Pt       77.09529   50.63024   80.89460
   Pt       49.92886   62.38594   45.78404
   Pt       69.20643   29.27906   63.38432
   Pt       67.77950   54.83119   55.64753
   Pt       65.50308   62.29798   73.08191
   Pt       54.00274   70.24489   45.81758
   Pt       63.83582   54.87977   43.94135
   Pt       54.03527   23.66389   41.97730
   Pt       59.93012   39.20005   40.26073
   Pt       54.00788   48.60504   82.57685
   Pt       32.51404   60.17391   65.46898
   Pt       40.22991   23.30609   82.96082
   Pt       27.21094   75.86441   32.63328
   Pt       32.13182   38.62231   82.81861
   Pt       54.00189   66.18793   76.84147
   Pt       79.07886   43.16127   32.72449
   Pt       46.10097   11.97198   49.98219
   Pt       52.46815   50.75245   51.84062
   Pt       67.64795   60.39226   69.26845
   Pt       36.16843   56.12053   76.89856
   Pt       50.00723   72.10921   17.14151
   Pt       73.66578   68.26753   47.97262
   Pt       32.79840   62.23654   44.08650
   Pt       63.43226   68.03768   65.39921
   Pt       79.26600   54.85890   44.09941
   Pt       33.09393   68.32940   15.10216
   Pt       48.32260   44.96522   30.62956
   Pt       73.45155   75.82570   71.15249
   Pt       65.78523   45.04711   51.84969
   Pt       53.56174   23.59324   80.90551
   Pt       34.76530   62.38038   34.30730
   Pt       42.55458   85.45066   73.03146
   Pt       50.48413   39.29675   30.56248
   Pt       44.39748   35.30146   47.87527
   Pt       50.19728   31.46107   38.22929
   Pt       63.50379   12.19243   48.01030
   Pt       43.93857   46.57180   75.08869
   Pt       42.10413   65.92403   73.12184
   Pt       57.73807   77.63620   73.11001
   Pt       32.64156   33.20653   42.28736
   Pt       78.93903   31.44328   71.04526
   Pt       40.14581   34.86541   78.96986
   Pt       49.90837   60.28422   71.04474
   Pt       61.64840   33.22914   59.52628
   Pt       30.88703   81.41557   73.11784
   Pt       71.68692   58.73723   47.97631
   Pt       61.64365   75.81104   63.37109
   Pt       51.94343   56.56301   53.65115
   Pt       48.00290   64.20769   61.41401
   Pt       34.33860   58.24412   69.20201
   Pt       57.72209   64.21545   44.05020
   Pt       32.21962   40.51567   84.92889
   Pt       40.42519   35.15465   71.11691
   Pt       73.22930   33.38970   36.52646
   Pt       44.03106   60.19698   61.42014
   Pt       42.38030   15.88791   53.79833
   Pt       22.80671   41.03719   47.98244
   Pt       38.13617   31.09117   73.09637
   Pt       55.79176   29.25323   76.92298
   Pt       44.30192   66.26337   51.79760
   Pt       46.19657   73.88014   61.36131
   Pt       71.52261   49.24990   30.51555
   Pt       50.26615   52.60491   67.25231
   Pt       71.60697   51.07103   24.79090
   Pt       79.05354   45.18559   34.58355
   Pt       42.41173   75.84563   55.66765
   Pt       44.09680   67.68738   88.46064
   Pt       26.82647   33.42559   28.63005
   Pt       44.11084   50.53125   67.25407
   Pt       44.28352   19.82215   75.09462
   Pt       65.66683   50.69159   61.54277
   Pt       46.09750   62.28431   49.67310
   Pt       36.81263   79.90393   22.87369
   Pt       50.00156   21.62949   82.75709
   Pt       23.13004   44.99789   24.74883
   Pt       54.28838   50.71880   84.46897
   Pt       46.46475   85.59965   49.72826
   Pt       57.58387   71.83740   79.00949
   Pt       42.27420   31.27608   61.49060
   Pt       75.18166   37.42672   34.49417
   Pt       54.01082   37.25404   78.72185
   Pt       32.61678   27.58469   24.69926
   Pt       65.33604   29.23988   75.11146
   Pt       58.14094   53.21428   20.90290
   Pt       41.86819   46.62717   69.21374
   Pt       50.04918   60.54369   32.44102
   Pt       51.92027   68.20585   49.80993
   Pt       50.17502   79.82565   40.12250
   Pt       32.34855   40.95464   53.73369
   Pt       77.21954   66.29110   69.21563
   Pt       32.58213   27.34607   48.04943
   Pt       34.95658   81.69334   61.31072
   Pt       50.44342   43.07903   34.37112
   Pt       76.69954   40.76992   79.08465
   Pt       50.30923   46.92854   38.33858
   Pt       73.59739   62.40508   42.18161
   Pt       32.07821   30.92431   75.09745
   Pt       48.20513   83.58400   53.55825
   Pt       50.35262   83.68339   20.88021
   Pt       46.28964   46.92961   42.14641
   Pt       80.84948   33.17485   67.32551
   Pt       61.52631   70.12521   49.79130
   Pt       71.31103   23.73908   55.61498
   Pt       53.94171   70.19090   15.16343
   Pt       77.16223   66.23248   61.50812
   Pt       32.59262   37.19372   34.41910
   Pt       30.57098   60.29949   40.19421
   Pt       69.71296   60.58493   47.92095
   Pt       42.47384   72.01672   51.83054
   Pt       69.54202   31.79151   22.97307
   Pt       22.69701   27.55720   42.08924
   Pt       67.63374   70.25131   40.30318
   Pt       54.49729   70.11796   88.25287
   Pt       32.87009   68.10153   45.93279
   Pt       81.16188   52.92681   47.98078
   Pt       52.12426   37.25281   46.04896
   Pt       67.60909   58.56080   63.34977
   Pt       65.33089   21.67178   47.96615
   Pt       51.85014   64.31507   30.46558
   Pt       58.18457   56.60843   51.70865
   Pt       57.76672   66.21999   61.42780
   Pt       71.25116   16.09665   55.64046
   Pt       53.96469   75.98189   32.44907
   Pt       67.63602   46.95799   51.85622
   Pt       31.18657   72.12404   24.60213
   Pt       77.00779   25.68402   40.17134
   Pt       46.50249   89.64388   45.82810
   Pt       57.67460   87.45695   47.76224
   Pt       69.31501   63.92916   86.50630
   Pt       36.53423   77.47118   82.78875
   Pt       49.70195   61.54682   92.12448
   Pt       59.94894   52.72546   61.45532
   Pt       23.22981   48.82914   24.72579
   Pt       56.00817   58.68016   28.52189
   Pt       32.71427   83.38355   38.35441
   Pt       46.20995   12.01758   53.76023
   Pt       58.00710   68.25419   47.78644
   Pt       54.09160   35.40535   42.05172
   Pt       48.14063   15.88113   71.33098
   Pt       38.91827   89.46134   34.25633
   Pt       80.75635   31.16309   69.34243
   Pt       49.75949   35.03631   69.15408
   Pt       28.80021   67.75000   77.03806
   Pt       23.25817   60.36588   32.51785
   Pt       46.06641   70.03917   69.09001
   Pt       36.17504   50.40072   71.21194
   Pt       69.37008   46.76909   76.95775
   Pt       52.08772   75.99058   18.83294
   Pt       73.11103   37.00487   67.32086
   Pt       36.44288   58.41525   47.90163
   Pt       60.10069   45.12158   34.39069
   Pt       71.29674   44.90114   73.12716
   Pt       48.07730   60.49987   38.15908
   Pt       28.62573   58.16187   63.65845
   Pt       42.29894   29.35962   71.06932
   Pt       59.82735   21.99846   22.77261
   Pt       53.74388   31.19660   73.05700
   Pt       40.81797   83.69776   53.72603
   Pt       38.17746   58.13724   80.80596
   Pt       32.33979   44.41520   85.06448
   Pt       50.14676   31.34474   69.05042
   Pt       32.90532   79.82056   22.65109
   Pt       38.54932   77.76558   69.16250
   Pt       73.37134   46.85337   53.80666
   Pt       65.61000   66.27174   80.73505
   Pt       51.98512   58.54486   28.47671
   Pt       86.43565   46.69931   63.49652
   Pt       73.54532   60.83722   21.25675
   Pt       31.24220   76.12968   24.66137
   Pt       22.96089   48.79743   40.24592
   Pt       38.90895   85.79627   34.32406
   Pt       40.56273   87.39355   53.76886
   Pt       52.27831   60.73925   18.90060
   Pt       77.14070   44.83645   63.55949
   Pt       54.03167   85.55317   53.63888
   Pt       40.31179   39.09848   47.97511
   Pt       40.37028   33.31078   49.87225
   Pt       46.25992   76.07206   28.57226
   Pt       59.87892   45.04399   49.89996
   Pt       40.05598   37.03246   57.60058
   Pt       69.34010   25.52744   59.50275
   Pt       40.16872   61.76825   90.67299
   Pt       50.17140   37.31201   63.32031
   Pt       46.36878   15.88826   49.83222
   Pt       69.14865   58.13188   77.03557
   Pt       40.82579   83.70169   42.06136
   Pt       50.19927   89.71584   30.53583
   Pt       50.44442   41.32539   55.61833
   Pt       46.33461   73.87006   53.67537
   Pt       26.88228   60.28943   55.70055
   Pt       38.70880   81.71845   30.37544
   Pt       52.28770   43.02904   51.87512
   Pt       44.53570   79.77134   65.21413
   Pt       50.04598   64.36983   13.24539
   Pt       46.38964   79.91379   36.23457
   Pt       50.20005   79.71010   63.41396
   Pt       53.84513   60.36671   74.84742
   Pt       36.64424   83.34013   76.82889
   Pt       46.39518   60.34721   74.80937
   Pt       23.09965   41.13789   24.64891
   Pt       28.45250   29.25223   49.94462
   Pt       63.67577   74.08513   40.23580
   Pt       69.37173   46.76963   73.14107
   Pt       40.53267   89.24973   71.25874
   Pt       32.39379   31.26784   63.41052
   Pt       84.96667   68.57482   40.30123
   Pt       38.01934   36.42906   86.79441
   Pt       48.21811   46.69913   63.42194
   Pt       49.93702   71.95274   67.12993
   Pt       67.76466   62.62511   32.45067
   Pt       57.89828   29.47634   40.20889
   Pt       51.92586   79.45214   77.05092
   Pt       61.66044   46.76102   80.68299
   Pt       32.55382   56.04416   80.89758
   Pt       30.58768   29.56821   28.55267
   Pt       25.24763   48.88300   18.91146
   Pt       34.08629   29.04706   78.91799
   Pt       46.27664   52.84933   28.58367
   Pt       34.09162   46.65121   57.66277
   Pt       50.01775   48.66555   78.68675
   Pt       59.56801   71.90815   61.47540
   Pt       54.41105   47.32746   26.65326
   Pt       32.23390   46.36340   82.94369
   Pt       80.67870   34.96515   73.34920
   Pt       53.96597   87.45740   59.53191
   Pt       65.63430   46.71269   65.48287
   Pt       65.28184   21.54628   63.48466
   Pt       38.25042   54.49864   49.93614
   Pt       48.36303   68.08234   84.50642
   Pt       65.74320   54.53894   88.53767
   Pt       61.81718   73.81237   77.05027
   Pt       30.92359   54.87036   15.17500
   Pt       59.77699   75.89467   65.34601
   Pt       32.71015   73.65443   82.95022
   Pt       57.87010   62.34650   65.26932
   Pt       57.74423   81.75354   38.18918
   Pt       54.28108   41.21156   40.19574
   Pt       50.04043   68.25893   28.63870
   Pt       47.88305   56.46090   53.59669
   Pt       36.23244   40.91066   53.81346
   Pt       53.98956   75.98443   24.80105
   Pt       48.33955   64.11618   80.65422
   Pt       69.63700   62.51485   30.72370
   Pt       52.24796   44.86632   53.75193
   Pt       53.81042   14.02004   32.64807
   Pt       75.59695   70.41048   40.19162
   Pt       85.01131   75.98005   59.47377
   Pt       72.85011   27.32115   73.02867
   Pt       44.23418   43.04230   40.25550
   Pt       28.63102   33.15607   42.30162
   Pt       51.91024   54.54877   47.92154
   Pt       54.44125   43.11131   26.75142
   Pt       32.63744   15.92216   48.02023
   Pt       65.62745   39.08560   46.07603
   Pt       46.18657   70.07704   61.36206
   Pt       82.66813   35.05461   55.84794
   Pt       36.35934   31.06777   67.48745
   Pt       44.21692   46.67305   63.43489
   Pt       30.33945   42.71626   49.96780
   Pt       50.13946   77.80125   11.40773
   Pt       42.54032   74.01070   45.98365
   Pt       52.10727   83.53073   65.29202
   Pt       38.63519   60.53318   24.72074
   Pt       73.13133   67.94700   75.09681
   Pt       32.46304   44.82239   49.95293
   Pt       50.33699   39.21613   88.34347
   Pt       57.81678   75.97801   24.75880
   Pt       84.81959   60.56071   59.61839
   Pt       61.90543   37.40079   24.83613
   Pt       40.47587   69.94565   51.87967
   Pt       32.55970   56.49849   49.86981
   Pt       44.26264   79.56185   69.21313
   Pt       84.45949   50.68162   61.61639
   Pt       55.97052   48.68917   96.14249
   Pt       28.66038   29.30524   34.54419
   Pt       56.03293   83.52059   45.89982
   Pt       62.02045   58.42292   69.19529
   Pt       32.89223   27.59794   32.53914
   Pt       50.23142   54.60443   57.47622
   Pt       46.38292   46.82587   49.90988
   Pt       24.62043   38.63594   79.02525
   Pt       42.69307   78.04118   42.00327
   Pt       79.04906   35.15602   63.62262
   Pt       77.30332   68.36752   59.55997
   Pt       77.37873   47.16494   26.84517
   Pt       44.15541   58.40885   59.41937
   Pt       75.22108   37.55314   23.03099
   Pt       58.53653   66.44291   38.06631
   Pt       53.97242   81.70080   69.09250
   Pt       71.19522   27.52874   59.38320
   Pt       80.82305   29.52996   48.08694
   Pt       69.32478   38.96149   80.91082
   Pt       71.52479   62.35354   51.83415
   Pt       82.92132   66.23080   63.37623
   Pt       48.20142   44.91996   34.52661
   Pt       61.56772   60.33655   78.75202
   Pt       44.01551   56.29661   57.57630
   Pt       28.58452   50.18071   82.95730
   Pt       77.22865   60.24620   75.10196
   Pt       50.08986   40.83700   82.66464
   Pt       33.00528   62.52380   13.12626
   Pt       30.69058   67.86921   75.02827
   Pt       44.35150   66.45532   13.01243
   Pt       24.71101   56.15514   77.15918
   Pt       79.33686   70.16853   44.03069
   Pt       59.90455   37.37901   15.16884
   Pt       50.15630   56.61164   13.24326
   Pt       61.56505   31.10672   80.92265
   Pt       65.67138   65.96258   84.56165
   Pt       36.37320   52.58216   53.79826
   Pt       42.47243   60.57383   24.72186
   Pt       42.10200   31.27036   65.30354
   Pt       80.99410   62.44177   69.31061
   Pt       44.36017   27.49124   82.77936
   Pt       33.05297   79.88580   34.40363
   Pt       30.84188   64.22952   36.28063
   Pt       54.36447   58.49521   80.59587
   Pt       50.34475   47.04606   42.07120
   Pt       50.29717   89.54371   41.95515
   Pt       28.29920   30.83537   78.98241
   Pt       73.58169   58.65786   34.39421
   Pt       46.16190   33.23429   63.38507
   Pt       84.98434   62.34629   50.02076
   Pt       61.51616   31.16302   76.95411
   Pt       34.95253   19.81135   38.36912
   Pt       81.15687   79.61887   59.57753
   Pt       77.01534   40.99054   63.55799
   Pt       76.97739   27.52503   42.19845
   Pt       60.10221   58.55103   51.73247
   Pt       60.01678   47.10114   32.52902
   Pt       73.47509   49.03441   36.37247
   Pt       53.95473   70.04511   69.17511
   Pt       44.61562   87.67791   30.33099
   Pt       61.52963   79.74506   63.40179
   Pt       60.09239   50.84879   51.79272
   Pt       65.37673   15.90665   65.36932
   Pt       36.33688   50.68386   44.09490
   Pt       30.67726   21.58943   44.29158
   Pt       53.90399   60.42949   40.11819
   Pt       34.28255   52.34409   82.70748
   Pt       53.83010   40.94362   86.46458
   Pt       44.26328   35.14503   67.22476
   Pt       56.16840   48.72690   53.70109
   Pt       82.74167   39.07070   59.61690
   Pt       50.06840   79.79080   55.52529
   Pt       30.59439   39.18872   30.51417
   Pt       55.71278   27.29002   79.05829
   Pt       53.89788   83.55269   63.45379
   Pt       69.30870   25.58623   63.32821
   Pt       75.27182   41.33024   19.24995
   Pt       57.94761   29.48561   36.37564
   Pt       38.09740   21.36912   78.95578
   Pt       38.46200   21.67217   59.60291
   Pt       34.96836   74.05993   38.20836
   Pt       59.87430   62.65645   20.87402
   Pt       65.49921   77.88372   49.87544
   Pt       59.57625   79.75239   42.11069
   Pt       61.84543   44.72263   78.91060
   Pt       73.24160   39.16345   46.13549
   Pt       60.05513   48.95524   45.96451
   Pt       57.78383   64.19552   59.53430
   Pt       38.22232   62.28586   65.19573
   Pt       46.24802   64.33372   47.81016
   Pt       42.43764   74.03620   49.76735
   Pt       50.42000   45.08763   20.81057
   Pt       32.33677   46.60937   67.40582
   Pt       65.94688   60.48231   36.38179
   Pt       62.06624   60.53999   36.38063
   Pt       32.91532   83.39960   45.92756
   Pt       46.54080   87.63415   40.05114
   Pt       38.38861   33.19586   59.71265
   Pt       51.75113   64.27098   53.60980
   Pt       80.82184   39.18957   73.10035
   Pt       57.78225   70.00250   76.95552
   Pt       65.63753   68.09690   71.16699
   Pt       46.62270   89.47170   49.74361
   Pt       80.83409   37.24950   51.92945
   Pt       67.66142   64.21940   69.18143
   Pt       44.09225   62.23717   59.47282
   Pt       28.84851   39.11685   36.39311
   Pt       53.88659   66.20148   57.48589
   Pt       75.06984   27.54988   59.47988
   Pt       65.62093   31.43400   26.88201
   Pt       42.65947   81.72044   65.21510
   Pt       42.18774   58.04008   88.46839
   Pt       48.28465   25.73352   18.84218
   Pt       48.03580   68.08195   61.43531
   Pt       53.93035   73.86046   72.97423
   Pt       38.54595   62.20594   46.04668
   Pt       42.08413   39.03113   57.64430
   Pt       40.51384   27.49828   47.93451
   Pt       38.01324   32.80667   82.84724
   Pt       61.61191   21.68069   36.41533
   Pt       58.03843   48.79961   55.66372
   Pt       42.76847   87.57673   47.81358
   Pt       44.33766   72.09096   26.51944
   Pt       73.18549   37.04300   59.65131
   Pt       57.51049   19.67688   57.57562
   Pt       63.99430   49.06768   34.41663
   Pt       73.32470   46.95329   42.23875
   Pt       62.17817   50.91566   26.81053
   Pt       38.69563   78.04620   18.92919
   Pt       46.20163   31.34392   57.53693
   Pt       46.09688   52.47765   63.31490
   Pt       57.71295   19.72305   38.30887
   Pt       71.16146   23.80910   47.75177
   Pt       26.39329   35.00561   57.60524
   Pt       34.55846   73.69300   76.94673
   Pt       55.68101   25.44725   73.15709
   Pt       57.93188   29.66575   13.07866
   Pt       61.86382   58.38432   72.98417
   Pt       83.08973   77.75907   59.53841
   Pt       61.57207   79.71174   59.54478
   Pt       42.38937   37.34352   43.97801
   Pt       59.86799   52.64022   73.07636
   Pt       44.22898   42.86951   55.66671
   Pt       57.65892   38.95660   65.40076
   Pt       42.45564   60.50188   32.40289
   Pt       40.13060   52.32357   80.67617
   Pt       46.48227   87.35379   67.23032
   Pt       40.60032   19.67649   75.07557
   Pt       52.13532   50.62874   67.26904
   Pt       65.49688   37.13269   59.59367
   Pt       46.06909   58.43005   49.70827
   Pt       46.22616   17.85850   47.94519
   Pt       42.32099   56.42011   86.33788
   Pt       84.50754   54.42963   69.40221
   Pt       51.75864   23.39860   79.10839
   Pt       55.63999   15.81331   71.31727
   Pt       44.43748   43.10526   36.33142
   Pt       28.50247   42.53497   79.03931
   Pt       50.17534   79.92682   44.03436
   Pt       42.35147   71.96461   67.28421
   Pt       32.40497   42.71912   67.35798
   Pt       32.93910   79.60039   61.51216
   Pt       59.91440   68.19353   73.11480
   Pt       40.13584   52.47023   65.49634
   Pt       65.75420   44.95713   55.60823
   Pt       50.14159   75.92491   51.70751
   Pt       42.25239   52.78671   20.86216
   Pt       21.34591   56.52600   22.86720
   Pt       61.67837   38.95909   61.58265
   Pt       30.66473   39.08091   46.00064
   Pt       28.95188   68.15647   38.15065
   Pt       73.67919   68.37022   36.35531
   Pt       44.59229   87.65518   26.60154
   Pt       53.81679   42.88206   65.32316
   Pt       32.16382   33.02925   57.73871
   Pt       76.88033   54.41997   80.95266
   Pt       67.71997   60.34768   73.04867
   Pt       32.54483   63.89560   77.00132
   Pt       42.33324   17.88930   82.76904
   Pt       44.35797   68.15996   53.65580
   Pt       34.84243   79.93187   32.41450
   Pt       71.48088   81.62579   63.33365
   Pt       54.01996   52.67027   90.22411
   Pt       63.82664   60.39841   69.30313
   Pt       54.16297   48.89206   17.14498
   Pt       71.65565   51.06121   17.21170
   Pt       44.40068   75.84382   53.50768
   Pt       50.13241   79.82853   51.71761
   Pt       65.30876   74.02520   57.55812
   Pt       34.54306   25.71846   24.77462
   Pt       67.48758   37.20227   38.41942
   Pt       51.86856   72.07115   38.12397
   Pt       57.66261   67.95012   82.72315
   Pt       27.18206   50.89055   18.90727
   Pt       42.17636   67.92210   74.82192
   Pt       50.17706   83.41237   75.11238
   Pt       71.64931   58.80402   36.30890
   Pt       28.51128   50.44989   71.25966
   Pt       82.95451   54.63165   55.78949
   Pt       46.46434   41.23025   67.14690
   Pt       48.20121   64.34708   42.02103
   Pt       69.36725   37.40727   24.87791
   Pt       50.40343   15.89405   26.83434
   Pt       65.37252   31.22793   53.79532
   Pt       65.18898   12.05284   53.68305
   Pt       38.42177   79.37174   78.93725
   Pt       63.83149   41.15905   19.12125
   Pt       59.77100   77.91481   36.34241
   Pt       50.01321   74.09179   34.33196
   Pt       34.22690   52.52908   71.09030
   Pt       46.06709   15.87509   69.14158
   Pt       38.35442   64.26384   67.20711
   Pt       34.15423   40.71682   78.96288
   Pt       28.34250   38.76865   71.13158
   Pt       65.59480   50.49299   80.70146
   Pt       73.56276   56.78125   47.93260
   Pt       60.01550   68.09581   84.45856
   Pt       27.17990   56.59700   28.55372
   Pt       44.30726   72.06988   53.61095
   Pt       34.81301   60.54913   13.20760
   Pt       54.03242   87.57513   40.14708
   Pt       69.62788   68.24583   51.84986
   Pt       53.80892   21.57044   67.26712
   Pt       77.15874   54.61623   65.38879
   Pt       46.45747   87.49043   59.40405
   Pt       44.29852   38.91887   78.98616
   Pt       40.16504   38.78458   71.23496
   Pt       46.20730   42.99747   38.32344
   Pt       35.03893   73.99356   45.97116
   Pt       50.26837   79.80865   59.40866
   Pt       57.93210   42.90557   65.33225
   Pt       46.34629   72.12001   44.00886
   Pt       82.75177   42.92554   63.56302
   Pt       71.48449   68.04153   76.93646
   Pt       32.47913   58.34100   59.53734
   Pt       61.70624   35.16551   57.62975
   Pt       65.67803   50.88021   42.15754
   Pt       42.25086   44.76673   59.62252
   Pt       23.54996   70.24372   26.80770
   Pt       69.44720   37.40297   17.15332
   Pt       44.08324   54.51322   47.83429
   Pt       60.04956   43.12519   36.44173
   Pt       61.73498   50.58203   80.71211
   Pt       36.41914   44.85002   38.38634
   Pt       61.69900   60.26346   59.47607
   Pt       44.64886   83.85698   38.11085
   Pt       30.04777   19.24410   69.54987
   Pt       28.98069   68.12158   42.12252
   Pt       48.20347   56.65788   26.55034
   Pt       59.62822   71.97939   65.28215
   Pt       57.38851   15.81297   73.16888
   Pt       44.39011   68.30861   34.35689
   Pt       52.16883   41.01484   53.77892
   Pt       52.32488   41.14656   34.44272
   Pt       53.98563   31.43533   46.01520
   Pt       65.79839   77.77704   69.18571
   Pt       44.33137   39.22062   55.52018
   Pt       36.55925   15.82811   71.21423
   Pt       54.01003   85.75882   38.12992
   Pt       42.40689   19.66640   65.28516
   Pt       38.46377   71.80749   74.90454
   Pt       53.74218   77.57117   69.15449
   Pt       73.81823   72.19803   36.33757
   Pt       82.75010   42.89165   44.33614
   Pt       61.61283   38.96715   69.20702
   Pt       73.30404   37.44303   21.07543
   Pt       30.42624   50.61112   53.81766
   Pt       73.38052   43.11550   30.68890
   Pt       77.00529   31.38354   49.93403
   Pt       40.43680   73.57507   86.66498
   Pt       44.23527   48.77903   30.37301
   Pt       54.07188   50.83518   38.33525
   Pt       82.68492   42.95541   55.88232
   Pt       32.43395   63.63427   88.50620
   Pt       50.23992   60.56192   13.27508
   Pt       81.21114   64.58989   44.08442
   Pt       63.89565   46.94343   55.65563
   Pt       77.47168   79.63430   59.66479
   Pt       77.39798   66.31827   46.12480
   Pt       60.02936   46.86839   67.22989
   Pt       38.09648   54.41175   69.14444
   Pt       80.94462   43.23057   30.84243
   Pt       61.84247   60.31906   51.69429
   Pt       46.23730   14.02029   78.82666
   Pt       57.82248   41.00266   74.94405
   Pt       69.44409   41.13494   36.47722
   Pt       61.54052   15.86379   34.40009
   Pt       30.58817   56.38030   63.44476
   Pt       49.99201   67.98602   82.58499
   Pt       77.33792   58.61188   57.62926
   Pt       59.64062   83.62712   46.03575
   Pt       35.05767   78.18246   34.24629
   Pt       52.10432   72.10683   42.05058
   Pt       65.48041   56.55074   13.29328
   Pt       51.96315   68.24267   30.44622
   Pt       75.08360   27.49943   55.71944
   Pt       50.21114   87.47081   59.43254
   Pt       27.51134   74.20784   22.67982
   Pt       28.58267   31.20532   47.97494
   Pt       46.55378   58.80934   26.53529
   Pt       40.43081   52.72477   26.68523
   Pt       38.16043   46.75090   49.91549
   Pt       34.57798   64.19304   78.72864
   Pt       38.53213   29.41719   44.18867
   Pt       61.82668   41.12509   47.98757
   Pt       40.91784   83.72305   49.73312
   Pt       54.27291   52.59261   63.34742
   Pt       73.66119   64.58756   40.22599
   Pt       59.79530   56.48183   69.22804
   Pt       53.78569   66.22653   53.61612
   Pt       61.50928   70.06560   61.41342
   Pt       46.54830   37.37416   20.97962
   Pt       26.36022   34.88857   81.00549
   Pt       34.82390   21.56868   71.22518
   Pt       57.86051   44.87394   86.46264
   Pt       25.22108   60.43859   26.64249
   Pt       80.94065   37.20555   55.81076
   Pt       57.80624   66.34322   34.39842
   Pt       53.95082   29.54319   63.35475
   Pt       34.20964   46.37944   84.82084
   Pt       61.79692   41.00147   63.45035
   Pt       81.05785   39.45918   26.95323
   Pt       30.67581   41.09637   36.38993
   Pt       34.22292   50.55607   53.84218
   Pt       24.77338   40.86999   42.35178
   Pt       34.89839   27.68927   22.83277
   Pt       34.49393   71.77673   82.80102
   Pt       34.44217   39.16274   49.87747
   Pt       55.93524   62.37137   51.66988
   Pt       42.25593   15.83167   61.53901
   Pt       22.76877   31.31544   42.17741
   Pt       40.20780   59.87809   80.78352
   Pt       28.68971   41.03245   34.50971
   Pt       57.94745   77.85060   30.49493
   Pt       50.61474   47.08283   22.85398
   Pt       28.47151   54.32437   75.17756
   Pt       46.48651   27.64880   26.65327
   Pt       38.10327   48.54394   78.85277
   Pt       61.40308   14.01395   63.44459
   Pt       48.30758   40.91908   84.74188
   Pt       46.57428   48.92654   28.66910
   Pt       80.87169   37.10726   59.73419
   Pt       48.15365   62.33149   51.73528
   Pt       68.95475   19.68189   57.66692
   Pt       65.43055   29.39982   59.61079
   Pt       48.37616   37.30829   46.00934
   Pt       50.04964   64.41148   32.38644
   Pt       57.99592   58.37092   76.80921
   Pt       57.74432   42.82280   69.23485
   Pt       38.68930   64.39560   28.53775
   Pt       32.36314   46.26963   86.90407
   Pt       42.32223   66.33537   38.11058
   Pt       36.56309   29.35315   46.07850
   Pt       65.17228   31.12092   73.13803
   Pt       40.63435   29.65411   18.87894
   Pt       44.13223   60.30436   49.79619
   Pt       46.42096   58.56883   76.68187
   Pt       42.45262   33.27785   55.68126
   Pt       24.85750   41.10663   26.63777
   Pt       56.11116   70.30358   24.67077
   Pt       65.28697   27.41331   49.83110
   Pt       35.01252   78.05808   22.80796
   Pt       54.15885   56.60107   67.18012
   Pt       56.19644   45.03082   34.43640
   Pt       48.02049   64.38653   26.57519
   Pt       65.74790   48.77955   63.50254
   Pt       52.16683   83.75155   34.16076
   Pt       63.70218   56.42544   57.61203
   Pt       34.61360   60.43181   36.28258
   Pt       34.36473   56.51581   59.43188
   Pt       77.22686   54.66027   53.80852
   Pt       71.83345   66.55074   28.64733
   Pt       32.69380   71.75119   69.14867
   Pt       40.03998   52.49299   61.54613
   Pt       34.94931   70.23499   30.44448
   Pt       35.92070   27.03096   71.29252
   Pt       50.41581   62.30748   84.32057
   Pt       24.92271   56.48118   42.21778
   Pt       20.89375   48.28524   77.41056
   Pt       26.92048   65.72659   77.02481
   Pt       44.29479   71.98074   61.45788
   Pt       42.45073   78.00273   38.13995
   Pt       71.34105   48.79938   73.23161
   Pt       36.84136   79.78363   65.31514
   Pt       48.14991   48.63026   80.87795
   Pt       50.37074   48.88373   36.32573
   Pt       28.36791   29.18114   53.83802
   Pt       69.31198   37.19274   44.18170
   Pt       69.65288   62.57782   34.49610
   Pt       44.41039   46.86999   47.92000
   Pt       78.97251   35.16170   55.87737
   Pt       52.28151   41.04481   46.09261
   Pt       81.10479   58.55771   46.15306
   Pt       71.09017   19.88450   36.46360
   Pt       44.45620   83.55738   61.35230
   Pt       77.41717   72.33440   44.04127
   Pt       59.60550   29.38202   49.93296
   Pt       46.18808   54.68619   42.05255
   Pt       52.11640   48.83342   42.14019
   Pt       32.54560   50.21370   90.52160
   Pt       48.61923   52.91435   11.30379
   Pt       53.82521   58.50745   45.96615
   Pt       46.25316   50.84965   34.32086
   Pt       40.03208   50.61702   47.92230
   Pt       57.93112   37.13403   63.38984
   Pt       84.89393   64.53201   47.99896
   Pt       75.12452   68.09079   73.20745
   Pt       73.06057   29.31535   63.39749
   Pt       35.07509   79.85897   28.44146
   Pt       34.56574   75.70116   78.81173
   Pt       46.33016   43.07092   34.38984
   Pt       85.02622   56.80754   51.83802
   Pt       50.31518   72.09664   63.27383
   Pt       63.93370   60.25452   61.51005
   Pt       26.69438   31.39267   34.48520
   Pt       73.19065   27.63245   34.44687
   Pt       57.78054   35.22628   49.95120
   Pt       54.36508   37.35141   36.34007
   Pt       60.11925   45.09876   42.12786
   Pt       54.09172   42.88611   61.54920
   Pt       65.50518   58.15603   77.04086
   Pt       36.47581   64.17835   45.94967
   Pt       34.98144   77.93652   42.08213
   Pt       38.31343   60.28770   63.38188
   Pt       30.13834   29.04241   82.77489
   Pt       42.15604   52.02064   94.52186
   Pt       50.37869   91.49010   40.11013
   Pt       46.32754   89.27735   69.26787
   Pt       48.17047   44.86118   38.27876
   Pt       31.04240   75.77831   75.05368
   Pt       46.41352   41.23400   24.73900
   Pt       30.36850   38.78375   81.02346
   Pt       42.31686   21.72887   78.88186
   Pt       63.93330   50.88047   51.77000
   Pt       73.27278   29.39860   51.82589
   Pt       61.83183   41.24854   44.08503
   Pt       36.63088   54.57837   36.26535
   Pt       57.61358   13.82170   55.82409
   Pt       32.04942   26.79910   67.52250
   Pt       38.53153   69.98342   69.10897
   Pt       56.36128   46.89581   47.98105
   Pt       34.35886   54.37125   76.89623
   Pt       59.75303   68.12510   61.47128
   Pt       54.00478   77.70024   80.77256
   Pt       65.93984   68.91502   16.92110
   Pt       38.55009   25.60574   82.62839
   Pt       80.84332   42.97310   53.84113
   Pt       36.54759   62.28971   36.37454
   Pt       24.75403   54.25377   75.22100
   Pt       61.93026   41.06859   55.72062
   Pt       30.70836   64.09554   63.43093
   Pt       42.40791   66.37430   22.62697
   Pt       59.75819   83.64742   38.32647
   Pt       50.23410   35.10819   92.45492
   Pt       30.79826   68.03225   67.19276
   Pt       42.39110   21.74813   63.40668
   Pt       69.63525   66.39089   69.28868
   Pt       50.03890   27.42747   69.10082
   Pt       69.89229   66.35222   38.38785
   Pt       77.39208   60.67683   40.22939
   Pt       73.62202   56.71097   17.29695
   Pt       58.02997   60.68673   28.58020
   Pt       52.19350   39.20832   55.64324
   Pt       74.89118   35.09915   75.14000
   Pt       67.30188   15.97189   63.41404
   Pt       69.67537   54.70096   30.67755
   Pt       50.00947   66.37583   53.46386
   Pt       42.48403   12.05579   38.28369
   Pt       36.25738   64.00225   69.20695
   Pt       39.61828   55.92027   88.52151
   Pt       71.65847   62.48806   55.61265
   Pt       69.26798   38.99750   65.43423
   Pt       50.15692   62.30032   61.43436
   Pt       44.46167   79.73530   53.64477
   Pt       36.36962   64.10541   72.97406
   Pt       26.73857   46.80463   38.35939
   Pt       46.29692   46.77010   46.11361
   Pt       67.50824   75.57306   69.32943
   Pt       28.99513   60.35693   26.62999
   Pt       54.19909   68.49112   20.88525
   Pt       58.13291   43.10196   26.75367
   Pt       58.05154   41.15622   24.81243
   Pt       84.88026   52.81496   48.08576
   Pt       51.84915   71.98936   53.65663
   Pt       65.33446   56.33874   82.72306
   Pt       52.24166   58.52827   40.14835
   Pt       69.29258   17.80711   59.46676
   Pt       57.54249   74.00272   41.96540
   Pt       69.50030   75.84647   59.68673
   Pt       36.12732   34.72625   71.27398
   Pt       38.36201   32.97883   55.89480
   Pt       52.17433   58.76214   17.05413
   Pt       61.72175   44.79073   82.56834
   Pt       22.92104   50.57335   46.22811
   Pt       46.06777   60.47932   40.04408
   Pt       57.98368   50.54767   69.24616
   Pt       42.46072   64.36009   20.82110
   Pt       47.98763   62.27386   63.24267
   Pt       73.30775   27.80169   26.82848
   Pt       32.32228   50.38835   63.52795
   Pt       63.70186   44.89322   92.33859
   Pt       79.10393   39.11672   40.34985
   Pt       69.91042   60.85835   17.08408
   Pt       41.98855   50.54261   65.21127
   Pt       44.12605   64.16551   65.25803
   Pt       26.32307   27.26739   65.51374
   Pt       32.50942   41.03398   42.14833
   Pt       65.55327   74.12865   30.67348
   Pt       50.09991   70.11534   53.61375
   Pt       61.75534   56.50874   63.45590
   Pt       52.11164   58.42153   71.12007
   Pt       31.06048   52.92445   13.09611
   Pt       38.65867   88.88266   69.30428
   Pt       80.57051   56.30384   78.94220
   Pt       42.28598   35.31827   34.48576
   Pt       71.55552   58.73339   51.75608
   Pt       50.09365   60.33802   74.89155
   Pt       63.82037   54.63164   59.50874
   Pt       73.09103   21.64259   59.51286
   Pt       40.48961   71.94492   49.83939
   Pt       38.07093   42.82680   53.81582
   Pt       28.92855   64.28948   34.31583
   Pt       43.75743   42.37142   90.68422
   Pt       61.63666   40.96310   82.65502
   Pt       38.05647   35.03718   69.30076
   Pt       54.11615   35.16684   92.45881
   Pt       55.90207   54.60692   47.87792
   Pt       57.95503   58.58247   65.26753
   Pt       71.36700   31.96902   17.06545
   Pt       59.82549   42.88449   75.13528
   Pt       55.63187   68.16208   53.64053
   Pt       32.39058   54.42473   59.63455
   Pt       54.14867   37.52144   13.28817
   Pt       63.75364   52.60125   73.11964
   Pt       36.27315   52.44867   38.37714
   Pt       50.17830   44.86879   63.41508
   Pt       42.26528   29.25828   86.71900
   Pt       75.18417   35.21093   48.13205
   Pt       36.58903   66.19066   51.78367
   Pt       48.07245   58.41903   51.64146
   Pt       80.84367   35.24439   50.07475
   Pt       30.17461   27.21615   65.45998
   Pt       80.85703   44.80832   63.59051
   Pt       65.37919   37.01009   82.75008
   Pt       55.88226   23.82658   24.93636
   Pt       71.64432   58.66012   44.06903
   Pt       84.53636   46.76864   53.93851
   Pt       52.32482   47.00278   47.90435
   Pt       55.93101   37.22673   61.37029
   Pt       54.29405   44.93810   63.38192
   Pt       79.23519   58.83484   40.26193
   Pt       49.79372   44.81512   90.31500
   Pt       42.50485   60.51561   16.99879
   Pt       77.43448   64.36426   28.71234
   Pt       84.62240   40.91143   67.41327
   Pt       69.53365   60.30968   71.16383
   Pt       53.98016   72.16213   32.44342
   Pt       28.35321   30.70593   82.87610
   Pt       28.72788   29.36264   42.28197
   Pt       40.20037   54.55825   43.98749
   Pt       32.20544   36.97414   57.68169
   Pt       30.65733   27.63609   38.26238
   Pt       42.25610   62.18563   72.98606
   Pt       71.58121   70.10550   55.51810
   Pt       38.49895   21.71372   36.49276
   Pt       63.91437   41.35361   22.92263
   Pt       81.19543   64.54314   40.39356
   Pt       27.30072   45.19127   16.92841
   Pt       46.10060   64.24663   55.54694
   Pt       61.97784   35.51490   22.98967
   Pt       38.66051   15.95288   42.16297
   Pt       34.48787   54.62542   49.83811
   Pt       73.32261   64.04607   78.90016
   Pt       57.83865   70.06844   65.27091
   Pt       72.94742   23.52172   57.64238
   Pt       42.67425   91.43630   44.01068
   Pt       53.84797   70.03662   65.27028
   Pt       42.45047   23.54840   57.61910
   Pt       28.56182   23.55490   36.38318
   Pt       27.17988   46.94696   19.01521
   Pt       44.57647   91.27375   53.72186
   Pt       38.71107   75.89592   47.95519
   Pt       23.01930   46.91847   30.48245
   Pt       62.33657   60.51552   40.25615
   Pt       73.31178   50.99996   42.20494
   Pt       50.11375   77.94524   49.72252
   Pt       42.53801   72.08325   40.16044
   Pt       42.38302   68.18900   47.88323
   Pt       34.51036   31.31354   50.00270
   Pt       79.29155   66.40286   40.27531
   Pt       52.17158   35.34885   47.91176
   Pt       46.11592   62.24639   69.00688
   Pt       34.60971   85.26013   69.30667
   Pt       69.13624   14.05494   55.69456
   Pt       38.79364   85.35891   53.84910
   Pt       22.98409   73.56331   61.92323
   Pt       77.60910   75.94743   48.04672
   Pt       79.38311   77.82767   59.59170
   Pt       80.77953   40.84042   75.06599
   Pt       73.24469   81.59299   49.94079
   Pt       69.54904   45.00280   63.77004
   Pt       67.80904   62.58308   28.69411
   Pt       71.59029   54.84382   44.06937
   Pt       59.74545   22.09326   19.03344
   Pt       38.60059   19.77576   49.87996
   Pt       36.43824   64.25809   42.05073
   Pt       26.72725   52.53047   67.36873
   Pt       42.13899   35.06643   69.23862
   Pt       73.18816   29.32017   59.54200
   Pt       42.06067   54.44094   53.60547
   Pt       72.79206   34.93598   80.90182
   Pt       73.01781   23.56180   65.32475
   Pt       44.08323   50.48970   78.86022
   Pt       58.08341   45.12954   44.09273
   Pt       75.35512   54.83248   51.85813
   Pt       29.99059   25.00380   71.09563
   Pt       54.35997   47.01839   22.83361
   Pt       60.02523   56.38437   80.58971
   Pt       46.29029   46.95345   30.44976
   Pt       84.76976   50.83452   46.19756
   Pt       44.41099   42.97885   47.97213
   Pt       30.73740   27.58087   30.60365
   Pt       55.73268   68.14220   57.56088
   Pt       48.07304   41.03521   49.86876
   Pt       26.47747   42.63312   76.99497
   Pt       50.35644   85.68880   53.59226
   Pt       52.04875   70.15671   51.71786
   Pt       50.62494   50.97140   34.32359
   Pt       27.23394   68.20050   32.36110
   Pt       65.86287   52.69007   63.43864
   Pt       42.00883   42.85062   69.12778
   Pt       44.28401   46.76440   55.61266
   Pt       53.86676   66.32704   30.51706
   Pt       42.09330   68.02021   67.13153
   Pt       32.39394   23.40741   51.97054
   Pt       48.29524   39.18581   44.04331
   Pt       36.90698   75.92432   49.80051
   Pt       28.45942   19.27326   59.79291
   Pt       67.70616   50.86882   47.93241
   Pt       53.96929   39.20706   61.44011
   Pt       36.88292   76.08419   34.29056
   Pt       65.39664   38.93949   80.81579
   Pt       32.55694   50.66883   44.15089
   Pt       38.42935   44.91838   32.52263
   Pt       32.85822   19.74782   48.05752
   Pt       56.23530   46.90973   51.79947
   Pt       80.81691   54.61100   53.81276
   Pt       58.24002   56.90811   28.55278
   Pt       46.01662   67.98408   82.59503
   Pt       36.23257   46.78163   51.84661
   Pt       77.41394   66.36646   34.61503
   Pt       69.94137   64.41330   24.57204
   Pt       61.51457   35.06671   65.34009
   Pt       42.72740   85.80994   34.27254
   Pt       53.77188   71.83446   78.82972
   Pt       69.67261   56.80502   44.07975
   Pt       64.00530   62.68131   17.07612
   Pt       30.46160   56.21077   79.04546
   Pt       38.72579   77.85808   49.87105
   Pt       58.05071   41.00279   63.45135
   Pt       57.93457   70.13312   69.19100
   Pt       61.58957   58.27400   80.79366
   Pt       57.48754   19.59186   61.57272
   Pt       50.30565   85.57706   69.01214
   Pt       77.08757   62.14998   77.05307
   Pt       53.96266   60.43926   51.65861
   Pt       22.79462   29.53902   36.34652
   Pt       46.32497   72.01272   59.42896
   Pt       38.44850   58.64011   11.31650
   Pt       50.35786   58.57584   84.28104
   Pt       32.46723   35.12128   51.80313
   Pt       46.27179   79.57319   67.24003
   Pt       85.01667   68.34565   55.89915
   Pt       71.54224   54.72896   63.36672
   Pt       40.11726   46.84862   44.03430
   Pt       52.32690   52.62946   80.68216
   Pt       53.99224   60.40377   67.28534
   Pt       83.01063   46.83137   44.26991
   Pt       40.33953   42.75697   71.17204
   Pt       84.61754   40.95146   63.59249
   Pt       38.19278   48.52105   75.10075
   Pt       40.38283   66.18405   55.64678
   Pt       82.67004   29.41881   53.93882
   Pt       65.55876   54.36240   73.08805
   Pt       36.38068   54.51676   55.70464
   Pt       50.28926   89.38970   57.46423
   Pt       53.99467   64.27179   63.24100
   Pt       30.41758   36.75941   90.46094
   Pt       57.80600   72.22876   43.90028
   Pt       80.80762   46.90089   46.16174
   Pt       61.84199   56.42304   51.83297
   Pt       67.59079   33.48551   34.49507
   Pt       65.79615   68.48055   24.78672
   Pt       30.84812   64.32918   32.44455
   Pt       23.03600   60.32228   40.21784
   Pt       75.25502   41.34189   30.72960
   Pt       50.31795   43.09208   46.00930
   Pt       42.26660   62.29784   45.83917
   Pt       34.62427   54.63762   45.99106
   Pt       77.34603   49.18704   28.77149
   Pt       76.94241   35.09779   65.43994
   Pt       59.99850   42.97539   63.43859
   Pt       81.05381   54.70020   46.15541
   Pt       79.25232   27.75691   36.45209
   Pt       81.05659   62.37745   61.51083
   Pt       38.40452   37.27168   63.39534
   Pt       48.31087   39.19688   59.47823
   Pt       54.05449   75.95999   36.31930
   Pt       48.06201   42.77518   75.04163
   Pt       56.06684   44.83324   73.00753
   Pt       77.29417   73.93732   61.53512
   Pt       26.62017   71.73330   55.91983
   Pt       57.94623   54.66141   69.13018
   Pt       32.02510   30.75712   82.88262
   Pt       40.45529   39.18321   44.03258
   Pt       47.99437   58.39450   70.90935
   Pt       28.49574   37.01595   57.57098
   Pt       84.88643   58.54410   49.99672
   Pt       28.42541   28.71705   77.46046
   Pt       38.53780   23.75693   38.31135
   Pt       73.50162   58.68043   30.69272
   Pt       30.75185   61.85937   88.51823
   Pt       46.46316   83.72789   44.01904
   Pt       58.15892   37.40440   24.81852
   Pt       51.97738   71.97098   57.75207
   Pt       38.44788   68.06692   55.63660
   Pt       54.03882   52.73782   40.18713
   Pt       48.03157   15.87289   78.96486
   Pt       53.96171   70.04412   73.06470
   Pt       34.42603   54.42903   57.71594
   Pt       38.65257   77.75512   72.90180
   Pt       28.50308   46.61463   63.50409
   Pt       69.40925   33.49162   28.70175
   Pt       28.66806   31.26583   40.30860
   Pt       36.59158   69.95730   55.71801
   Pt       40.74372   79.65303   53.71488
   Pt       51.76565   60.45943   38.13605
   Pt       44.29614   75.83379   65.26808
   Pt       65.81198   28.34470   14.93599
   Pt       77.25780   49.14534   40.26413
   Pt       54.20576   44.95894   36.34241
   Pt       26.64153   27.50786   34.52027
   Pt       49.98452   60.33058   63.21666
   Pt       26.99772   73.56908   73.04981
   Pt       56.34184   47.03768   40.18844
   Pt       57.89946   39.09161   61.56054
   Pt       75.42124   54.92595   36.35309
   Pt       57.81544   60.39495   74.94361
   Pt       44.57371   91.50010   34.36353
   Pt       67.79587   66.34449   51.77200
   Pt       34.63335   25.48147   48.05147
   Pt       50.27585   91.42115   43.97014
   Pt       71.52167   54.63622   67.33829
   Pt       26.43586   42.75289   69.18270
   Pt       58.19263   43.06022   30.65772
   Pt       56.26865   50.73284   55.66031
   Pt       49.97540   44.77713   94.22193
   Pt       38.09982   46.31461   92.45553
   Pt       36.70823   79.69485   49.85114
   Pt       30.03372   29.14242   67.39657
   Pt       53.87921   81.78307   42.14531
   Pt       84.67703   42.97515   46.22795
   Pt       73.46647   60.47112   59.49599
   Pt       40.19477   42.95709   47.91300
   Pt       62.13165   54.67867   65.30400
   Pt       30.72729   65.91267   73.14270
   Pt       79.28176   47.08082   36.51125
   Pt       44.58066   87.51646   41.96842
   Pt       36.88412   23.76347   28.68052
   Pt       65.35766   14.05728   47.95730
   Pt       65.12899   19.65362   49.93307
   Pt       42.60130   75.98607   51.71100
   Pt       69.49781   42.95282   49.92098
   Pt       42.55655   79.85694   51.74734
   Pt       28.48378   36.59496   84.88348
   Pt       42.83976   87.52049   63.23996
   Pt       38.25376   67.95902   71.01960
   Pt       44.03418   60.26537   65.33448
   Pt       34.34999   50.73324   45.92809
   Pt       67.71363   47.02345   47.96930
   Pt       69.90288   68.33607   36.27362
   Pt       41.96300   46.67543   76.89313
   Pt       52.21430   83.72408   30.39866
   Pt       51.79733   39.02035   74.94556
   Pt       38.23363   36.74481   78.98268
   Pt       42.62989   81.82485   26.53768
   Pt       84.58973   42.99205   53.88072
   Pt       63.81714   41.34508   30.64908
   Pt       71.31419   45.12412   15.07817
   Pt       61.83004   20.03134   22.84582
   Pt       72.98144   33.08776   71.20846
   Pt       63.62640   42.86728   67.28588
   Pt       69.33158   60.26129   82.67531
   Pt       37.86965   32.64628   86.80055
   Pt       29.12502   60.64643   15.19771
   Pt       77.20439   43.11942   38.44684
   Pt       30.93629   73.98718   38.19005
   Pt       30.80846   52.69446   24.68200
   Pt       57.96588   72.19239   20.92442
   Pt       57.86693   62.34022   53.66423
   Pt       42.46369   76.11929   44.04542
   Pt       84.49036   39.01103   50.07964
   Pt       61.88694   48.87235   55.62993
   Pt       50.04057   66.09051   80.64635
   Pt       38.29157   48.74263   71.02035
   Pt       65.85345   68.45366   20.99108
   Pt       42.80731   87.63318   32.36633
   Pt       51.99370   25.58818   61.44652
   Pt       23.32059   60.48390   24.71097
   Pt       42.77607   41.17408   13.24333
   Pt       40.05755   46.66287   63.43677
   Pt       50.90075   54.82194   11.37131
   Pt       38.32796   67.70364   86.81018
   Pt       38.50109   17.76948   63.44728
   Pt       67.85125   62.37294   55.60568
   Pt       63.65673   56.41937   76.89514
   Pt       52.13950   91.42797   42.06133
   Pt       59.61552   35.08607   90.73170
   Pt       26.42805   46.58573   57.59165
   Pt       42.38789   23.69343   80.71362
   Pt       65.29691   73.94025   38.35495
   Pt       38.52577   21.71683   51.84788
   Pt       65.74106   50.90372   19.07207
   Pt       79.47695   74.12952   44.08809
   Pt       23.01645   56.48429   32.56252
   Pt       50.12669   56.70758   28.56826
   Pt       34.87106   83.61404   63.43738
   Pt       38.66494   81.67529   57.50116
   Pt       32.49385   48.72333   38.34058
   Pt       36.46888   62.16039   59.54816
   Pt       30.58878   46.85670   42.17192
   Pt       46.25657   68.26112   40.01141
   Pt       49.88542   65.99122   72.91527
   Pt       71.43025   41.14071   34.58753
   Pt       46.41729   56.69306   17.08016
   Pt       52.03739   33.37736   57.54883
   Pt       63.86332   54.75642   63.34339
   Pt       30.30194   42.86858   57.64990
   Pt       30.36942   46.54314   77.00455
   Pt       69.16600   38.90056   84.56013
   Pt       63.82767   39.36243   36.34409
   Pt       52.00409   56.42755   61.47099
   Pt       26.45134   46.56492   73.00004
   Pt       67.50966   73.99081   47.98959
   Pt       42.14144   58.35918   57.47619
   Pt       60.11830   45.07276   38.28742
   Pt       63.95881   66.33692   63.19885
   Pt       38.45382   71.98885   63.30424
   Pt       42.12267   44.69074   63.46402
   Pt       59.59714   91.33303   46.27387
   Pt       51.75948   23.56520   86.74108
   Pt       52.36517   48.67614   69.29850
   Pt       50.24009   85.65481   49.65746
   Pt       77.09518   39.25258   34.53597
   Pt       34.79030   17.89844   36.35159
   Pt       30.28746   23.52054   49.93040
   Pt       54.19939   29.63532   32.34399
   Pt       32.56145   43.06293   40.16940
   Pt       34.50165   67.93195   59.44852
   Pt       49.96802   60.36694   59.46005
   Pt       42.55275   33.40299   47.90932
   Pt       30.38143   40.39199   90.79561
   Pt       49.95599   27.40919   65.25101
   Pt       71.69303   51.17612   28.55469
   Pt       65.71015   75.96809   32.19716
   Pt       38.28410   15.81147   69.20839
   Pt       67.35970   23.39473   75.16589
   Pt       40.42706   39.19031   40.16595
   Pt       24.69426   55.99697   81.02827
   Pt       65.22267   52.51385   78.82308
   Pt       46.02832   69.64944   88.48643
   Pt       30.44681   39.02034   53.68109
   Pt       57.67753   66.17932   57.48800
   Pt       52.13559   47.00021   32.43931
   Pt       48.07471   67.93325   73.19521
   Pt       83.04054   66.39343   55.74543
   Pt       57.99490   62.56342   15.22033
   Pt       44.63781   87.40928   53.66431
   Pt       52.35104   35.45479   32.52371
   Pt       69.45509   60.39700   67.23457
   Pt       36.29851   42.98455   43.99753
   Pt       73.36188   54.75318   49.97383
   Pt       65.84870   52.78518   55.66968
   Pt       43.02582   91.56450   36.18732
   Pt       61.97298   56.55262   55.62205
   Pt       61.95530   44.87052   63.43808
   Pt       44.29279   33.38779   57.54339
   Pt       46.34819   62.43278   45.84315
   Pt       61.74168   77.82399   65.22498
   Pt       73.39673   66.13788   65.41105
   Pt       73.64712   62.51227   34.45618
   Pt       48.06646   46.73224   74.97147
   Pt       61.43488   73.96547   53.68380
   Pt       30.25324   42.78234   65.39101
   Pt       67.79192   70.33526   43.98453
   Pt       53.80407   68.24079   36.29023
   Pt       73.12669   35.20351   53.86706
   Pt       83.33899   74.13507   51.84629
   Pt       56.15013   43.16148   40.22642
   Pt       61.72816   56.31757   78.82009
   Pt       48.12418   62.33392   59.33549
   Pt       41.90207   69.65222   76.82469
   Pt       50.03592   71.92244   71.06838
   Pt       28.57081   44.27483   89.03984
   Pt       53.82884   70.09187   53.64242
   Pt       27.11055   77.88003   76.92079
   Pt       55.86110   58.51280   44.07428
   Pt       49.82881   27.41039   80.81311
   Pt       71.55389   54.89860   55.60383
   Pt       38.53538   27.27573   88.70659
   Pt       42.03542   58.32691   69.05195
   Pt       69.59986   64.26907   51.82116
   Pt       57.85441   75.88049   20.88102
   Pt       55.94273   68.06164   65.32014
   Pt       51.95431   68.22139   53.64637
   Pt       73.94211   68.61539   24.75261
   Pt       52.01031   87.57009   30.38719
   Pt       71.67487   33.92489   15.12943
   Pt       42.41497   41.05348   36.36862
   Pt       38.82227   89.32627   53.62374
   Pt       85.03961   52.81427   44.23325
   Pt       71.26112   29.73485   26.90361
   Pt       75.07406   31.39846   40.31047
   Pt       69.26214   17.68024   67.37504
   Pt       24.64743   29.35257   38.34903
   Pt       71.40981   42.98667   63.51572
   Pt       73.42525   54.47833   69.38335
   Pt       40.31959   34.87386   86.74106
   Pt       57.58176   75.87646   55.62098
   Pt       69.49423   62.20791   84.56933
   Pt       61.89879   60.53096   32.53825
   Pt       57.93932   65.96393   92.06693
   Pt       44.10292   65.75178   90.62557
   Pt       38.66030   77.93196   38.12962
   Pt       40.15391   50.44938   71.17920
   Pt       52.06132   79.75171   49.72294
   Pt       65.15753   19.69635   46.07995
   Pt       28.57329   37.15717   53.71517
   Pt       50.06879   64.41275   47.73752
   Pt       60.00934   64.40501   76.93030
   Pt       71.36456   64.06493   80.87112
   Pt       26.59161   48.49953   75.02441
   Pt       65.81514   56.50525   59.53916
   Pt       58.30869   72.28172   17.12195
   Pt       69.18981   66.03079   84.94280
   Pt       46.39956   83.59726   51.73596
   Pt       44.10726   71.66719   76.99835
   Pt       53.97088   56.54308   47.90156
   Pt       40.11890   52.35780   73.28295
   Pt       55.92220   68.05531   76.97265
   Pt       65.33005   27.42266   46.02151
   Pt       62.14941   62.52815   15.31586
   Pt       38.18066   33.10950   67.30214
   Pt       84.56121   46.75678   57.75779
   Pt       54.36877   61.02955   24.65538
   Pt       34.81325   62.45354   22.71501
   Pt       63.79025   58.43167   55.56473
   Pt       54.33853   52.94722   32.46325
   Pt       39.61079   26.86667   86.77483
   Pt       48.11453   48.76053   84.51506
   Pt       81.07686   58.44357   77.06267
   Pt       44.35847   25.61407   46.02673
   Pt       36.37512   61.76308   86.75265
   Pt       69.39995   42.89892   57.67700
   Pt       51.84555   56.56223   49.74814
   Pt       54.20745   49.09613   28.70904
   Pt       65.34222   70.09560   42.26294
   Pt       50.02736   81.70723   53.60485
   Pt       28.56604   35.06423   40.34012
   Pt       53.92631   89.65686   38.11799
   Pt       55.89143   70.14862   55.58255
   Pt       81.06251   50.82082   46.14993
   Pt       53.92004   69.94056   76.87914
   Pt       53.99682   68.16487   63.37198
   Pt       46.27691   85.45126   76.96380
   Pt       45.96170   68.11325   55.44689
   Pt       36.30125   44.77721   46.02939
   Pt       38.33742   58.24573   72.97843
   Pt       42.49720   72.08155   44.06407
   Pt       32.25491   46.53632   63.55864
   Pt       42.03847   44.30038   86.66768
   Pt       53.87486   27.60053   88.48988
   Pt       58.08470   54.58778   73.05898
   Pt       30.14219   25.09815   78.93918
   Pt       42.03743   42.84489   61.45920
   Pt       36.80187   19.67857   71.29073
   Pt       30.75248   69.62118   73.31366
   Pt       63.68764   37.16487   49.92365
   Pt       26.45033   36.67624   75.36872
   Pt       28.72651   58.25582   59.71893
   Pt       28.10137   23.14425   67.57702
   Pt       38.57313   64.23613   44.07383
   Pt       28.67405   56.33970   65.35172
   Pt       84.98209   56.86362   47.99651
   Pt       54.27902   54.57741   80.55618
   Pt       75.15406   35.21201   55.73698
   Pt       82.85711   50.74415   55.79767
   Pt       23.07926   61.89662   77.27029
   Pt       50.23255   60.64582   20.89977
   Pt       61.59857   71.88826   71.19281
   Pt       32.74197   39.18503   36.24565
   Pt       42.30014   19.71313   80.89682
   Pt       34.31537   40.97846   74.90653
   Pt       24.48191   29.15591   49.98142
   Pt       58.08403   64.10925   86.25786
   Pt       28.77711   56.45247   53.79154
   Pt       57.63631   75.86102   59.48277
   Pt       69.11156   19.67405   53.72536
   Pt       26.56948   36.77878   67.51251
   Pt       38.29254   56.42541   63.33898
   Pt       40.17991   54.50947   51.77976
   Pt       34.43955   60.31502   59.46099
   Pt       32.41699   56.35293   73.01699
   Pt       30.56178   50.07655   88.78959
   Pt       54.08813   62.32699   69.14170
   Pt       34.38488   32.83333   78.93660
   Pt       61.44844   25.38702   55.82221
   Pt       65.81948   52.79704   51.77000
   Pt       42.43121   70.17851   42.08185
   Pt       69.33115   14.12027   48.06350
   Pt       59.85434   50.54211   67.32489
   Pt       26.22585   25.22301   67.34429
   Pt       34.19503   33.10103   67.26176
   Pt       69.42821   37.24401   36.47641
   Pt       40.26648   37.14911   53.68907
   Pt       35.97790   34.69059   90.58830
   Pt       30.31310   44.55519   75.10956
   Pt       41.97353   54.40760   57.53675
   Pt       42.40440   19.96833   26.79900
   Pt       48.04717   44.82660   57.55161
   Pt       42.11654   54.49579   80.64088
   Pt       50.00166   15.90454   57.54339
   Pt       26.42146   44.50067   75.11216
   Pt       77.09751   25.60936   36.54306
   Pt       69.45696   25.76429   36.59990
   Pt       59.88222   37.22316   38.30210
   Pt       46.18817   56.41362   74.90962
   Pt       50.25996   50.79605   91.99446
   Pt       63.73959   66.18334   59.38819
   Pt       35.04004   75.86975   55.64319
   Pt       45.93535   54.41916   57.47608
   Pt       79.39190   58.73843   36.38837
   Pt       58.02838   52.56957   74.94940
   Pt       49.98913   15.86239   61.39830
   Pt       41.99766   34.96030   73.05843
   Pt       26.72864   52.51544   59.60236
   Pt       30.13027   27.13167   73.08303
   Pt       53.82301   58.47317   73.00679
   Pt       57.71855   42.84570   61.50476
   Pt       46.33161   48.77816   55.62152
   Pt       53.91128   73.91270   69.18498
   Pt       38.24991   27.38410   61.53592
   Pt       44.21719   64.24583   49.75348
   Pt       55.69944   56.51386   46.05138
   Pt       65.55128   64.17354   78.78793
   Pt       77.09965   25.58200   55.74144
   Pt       32.70468   39.20407   47.80379
   Pt       54.08001   46.83571   65.29643
   Pt       57.82377   35.18126   61.50054
   Pt       31.86297   23.07314   79.14997
   Pt       61.64963   62.39506   26.74922
   Pt       47.87339   48.55073   61.52300
   Pt       50.25162   79.84217   47.89316
   Pt       73.04866   27.43452   57.57057
   Pt       81.07285   35.56970   26.87349
   Pt       50.26968   41.11636   40.20025
   Pt       42.05128   58.26281   76.86917
   Pt       40.47967   91.30397   42.10720
   Pt       48.26876   46.83798   59.49702
   Pt       61.75206   39.17097   49.84331
   Pt       55.93399   66.40100   24.78537
   Pt       36.48379   54.61732   43.90282
   Pt       52.10286   60.38503   69.13155
   Pt       38.79138   83.65150   51.75613
   Pt       32.28003   40.62871   77.33412
   Pt       69.18123   15.96268   45.95653
   Pt       47.90067   44.74771   53.70623
   Pt       42.57334   75.87117   59.52154
   Pt       65.65079   50.66815   73.05993
   Pt       54.17061   41.14182   28.69819
   Pt       36.44471   58.33302   55.66585
   Pt       79.16186   60.32196   77.22886
   Pt       61.44085   73.95320   57.48091
   Pt       24.81159   44.85665   30.70655
   Pt       69.73562   56.91741   40.10753
   Pt       57.83436   81.52081   53.60214
   Pt       23.33110   56.61869   28.58531
   Pt       32.56919   63.96825   69.29467
   Pt       48.04811   56.39817   57.56216
   Pt       33.00176   19.89237   36.35274
   Pt       44.22069   69.99628   59.62449
   Pt       61.81978   46.66482   76.94066
   Pt       28.46269   31.12457   63.67992
   Pt       73.59322   79.63639   63.46273
   Pt       42.36829   33.27810   59.50350
   Pt       69.53560   58.34810   73.15271
   Pt       42.26106   52.50983   74.98363
   Pt       49.88635   62.50099   30.37253
   Pt       46.40074   79.79036   55.54070
   Pt       55.92779   46.76384   74.99329
   Pt       46.38569   62.54699   41.93285
   Pt       50.10076   33.49788   74.89536
   Pt       58.15334   48.72689   59.64144
   Pt       76.97985   29.31234   55.86810
   Pt       50.07515   41.16167   94.32057
   Pt       34.21225   42.74905   77.05801
   Pt       54.03876   37.26528   67.15676
   Pt       50.12834   66.33869   49.67219
   Pt       40.74739   79.75191   49.74815
   Pt       55.81667   75.86170   57.51745
   Pt       48.06259   52.39738   57.65555
   Pt       54.05174   79.84340   28.62063
   Pt       44.18716   31.24721   74.97105
   Pt       36.47228   56.38124   42.13087
   Pt       34.56872   81.29883   77.09231
   Pt       67.54946   70.20533   55.58689
   Pt       38.50337   43.16857   26.69304
   Pt       61.57892   56.40965   75.05017
   Pt       38.69787   75.75589   71.11505
   Pt       33.04708   83.73776   26.66568
   Pt       59.94651   60.32341   61.43821
   Pt       38.58358   23.48125   61.49342
   Pt       65.59628   60.11843   90.30853
   Pt       50.23088   52.57074   59.49166
   Pt       80.74072   29.36089   67.33690
   Pt       54.03377   41.06606   32.40178
   Pt       42.18323   56.42891   70.92255
   Pt       50.06084   35.20993   53.89560
   Pt       40.27755   38.69972   79.07113
   Pt       60.09143   50.88006   59.55603
   Pt       78.98496   41.36262   30.76519
   Pt       38.17133   27.36377   65.29302
   Pt       46.10067   17.74607   82.87155
   Pt       69.29584   25.56454   55.71334
   Pt       71.68224   70.22062   59.49543
   Pt       46.34710   79.84971   51.77780
   Pt       69.24367   39.06906   53.83007
   Pt       30.81673   73.72509   80.78740
   Pt       30.42362   48.04104   90.94849
   Pt       73.54802   75.81789   59.63005
   Pt       42.42502   23.56254   61.40285
   Pt       50.20786   89.67050   26.66945
   Pt       38.77920   76.05824   36.32419
   Pt       44.07662   58.39035   55.57478
   Pt       59.61794   33.27074   49.94083
   Pt       82.93580   66.19579   67.30707
   Pt       34.59432   71.77758   74.98751
   Pt       38.81006   75.83410   63.39804
   Pt       40.61116   87.30412   65.35199
   Pt       44.27263   68.13350   57.56637
   Pt       55.80326   79.74379   49.85017
   Pt       61.74584   68.14114   59.43394
   Pt       80.98696   60.46802   67.33836
   Pt       46.25119   70.09484   57.47690
   Pt       55.81578   75.92576   45.92498
   Pt       63.91929   47.27249   32.40674
   Pt       69.20315   29.22558   59.53102
   Pt       40.26353   54.48581   47.81039
   Pt       46.24549   60.38109   70.94909
   Pt       32.53780   69.70997   82.85992
   Pt       69.00393   23.48037   50.00158
   Pt       57.90623   50.59413   65.38803
   Pt       50.01272   46.73271   61.43567
   Pt       32.41646   19.38851   63.74648
   Pt       59.91053   91.17279   50.29858
   Pt       53.60804   15.79091   61.52163
   Pt       32.97272   76.15187   34.37366
   Pt       42.49370   60.63449   28.42292
   Pt       65.24080   62.46894   23.13272
   Pt       65.70594   53.07027   13.27964
   Pt       42.17513   48.74769   47.95180
   Pt       42.18011   64.04708   86.58574
   Pt       73.32838   46.93840   46.07824
   Pt       38.05434   42.47065   88.64035
   Pt       63.78532   43.37207   20.92451
   Pt       57.30264   19.46983   80.77015
   Pt       79.43863   54.99569   32.47251
   Pt       26.79358   54.49906   46.03792
   Pt       44.03916   40.57215   88.95111
   Pt       69.21458   71.63543   79.08470
   Pt       67.48487   43.03906   48.07816
   Pt       69.35564   14.05289   51.88459
   Pt       32.26710   52.36084   57.71999
   Pt       56.09911   54.56485   55.71048
   Pt       26.41147   34.95982   69.26383
   Pt       46.14631   54.60584   84.50762
   Pt       65.30837   73.95618   49.88413
   Pt       36.52097   71.79335   73.03948
   Pt       50.08507   58.55390   49.75705
   Pt       34.25894   54.40158   65.31790
   Pt       43.76720   52.01036   92.41720
   Pt       30.46228   63.68261   86.80514
   Pt       38.12534   54.31290   65.48365
   Pt       50.16258   56.61843   47.79460
   Pt       32.73379   31.42313   32.53284
   Pt       30.72033   68.10446   40.14200
   Pt       32.19738   59.75789   84.73380
   Pt       42.41604   33.24143   63.35497
   Pt       73.15102   25.69289   44.08726
   Pt       26.62965   29.44577   32.57233
   Pt       47.90446   62.29678   55.53890
   Pt       53.93260   81.69611   57.54809
   Pt       32.47350   60.22740   38.29308
   Pt       26.45449   32.80607   82.93256
   Pt       50.01887   72.33433   13.39591
   Pt       55.99917   39.17518   59.48094
   Pt       38.66809   66.30919   38.16416
   Pt       67.74733   25.85807   19.08839
   Pt       30.74445   64.13958   71.14328
   Pt       84.52455   46.75052   69.42034
   Pt       69.63036   68.18995   55.68045
   Pt       38.07283   42.75744   61.57463
   Pt       52.56183   45.08944   30.56592
   Pt       71.45837   56.47662   65.41863
   Pt       27.03154   66.22193   38.17964
   Pt       52.14565   87.39631   57.54119
   Pt       59.75954   71.86713   69.19315
   Pt       84.44151   35.01010   65.56728
   Pt       55.88511   87.59400   38.08407
   Pt       65.61645   29.63906   17.18595
   Pt       50.15584   72.20065   36.20828
   Pt       48.03569   68.09620   15.06336
   Pt       65.68617   62.27907   84.62044
   Pt       59.73891   35.48907   13.17922
   Pt       38.65425   71.92942   48.14440
   Pt       79.18888   47.02985   40.34619
   Pt       32.56378   58.40563   51.77350
   Pt       65.43235   33.18773   67.33782
   Pt       59.77411   29.47224   46.03851
   Pt       58.18981   54.73173   30.61761
   Pt       28.59117   52.46215   57.73943
   Pt       53.73656   73.88186   61.44334
   Pt       79.49061   74.54186   36.32522
   Pt       36.73237   71.85454   69.13063
   Pt       50.18886   48.82027   40.22861
   Pt       77.08179   31.47627   34.58053
   Pt       46.20310   73.91121   57.48517
   Pt       48.15899   41.06800   53.67111
   Pt       86.81883   62.44830   59.64675
   Pt       50.26077   89.37330   65.27524
   Pt       34.06163   48.47125   75.08191
   Pt       50.42010   58.43031   88.19611
   Pt       69.31595   35.34768   42.24917
   Pt       44.19189   44.81825   53.72777
   Pt       52.14985   91.46198   38.29200
   Pt       24.82090   31.23802   36.55500
   Pt       34.32227   46.81840   49.92523
   Pt       54.25360   48.84784   55.55448
   Pt       38.34073   52.58849   82.57094
   Pt       37.97836   38.86691   65.41226
   Pt       59.52211   29.41040   61.49800
   Pt       58.23109   58.52496   42.03395
   Pt       53.83661   39.11036   65.33265
   Pt       48.01141   68.22735   22.64579
   Pt       40.35471   41.04432   42.16098
   Pt       38.02655   38.98953   69.19215
   Pt       30.06618   21.18997   79.09112
   Pt       40.37081   66.18430   63.37950
   Pt       24.75748   37.11364   38.38460
   Pt       54.03930   37.06831   86.49234
   Pt       60.00948   46.88286   48.00668
   Pt       32.09136   34.72430   90.49064
   Pt       44.09669   44.71938   57.65981
   Pt       56.08899   56.55576   61.42774
   Pt       69.26107   23.62967   46.10102
   Pt       73.56343   47.07129   26.84520
   Pt       54.20656   52.92871   24.79750
   Pt       60.01254   54.72719   44.02159
   Pt       48.29195   42.98497   59.45676
   Pt       44.32353   23.62973   82.75880
   Pt       73.19404   25.79574   28.70920
   Pt       50.39113   54.74712   65.19829
   Pt       75.84545   81.76171   55.58242
   Pt       40.34933   62.26800   51.70539
   Pt       38.41291   15.76604   61.53358
   Pt       23.19137   45.00736   28.58059
   Pt       83.13756   70.26627   44.01340
   Pt       65.37518   54.36286   76.92912
   Pt       38.66585   60.49018   32.45059
   Pt       44.57303   79.77022   49.66962
   Pt       36.84367   81.33020   78.97156
   Pt       84.80147   60.50184   55.70305
   Pt       28.45653   46.48511   75.04911
   Pt       42.31079   52.73038   28.49914
   Pt       79.22288   70.19079   55.56531
   Pt       32.34915   48.72536   57.59208
   Pt       44.30862   60.50958   30.40177
   Pt       44.26869   73.83388   48.08157
   Pt       34.55408   41.17773   32.37301
   Pt       50.44796   37.41318   36.23802
   Pt       36.08400   50.53865   63.40918
   Pt       53.88349   75.86940   51.72476
   Pt       47.94906   40.90701   57.62218
   Pt       30.74352   77.53673   69.21045
   Pt       52.32302   45.02753   42.06240
   Pt       61.88318   52.87902   47.55856
   Pt       54.10682   54.70705   34.47437
   Pt       42.45065   14.05635   32.56870
   Pt       81.48922   75.84325   40.38179
   Pt       50.13890   87.58616   28.43189
   Pt       69.60855   52.99054   44.06026
   Pt       48.18315   72.04412   49.76309
   Pt       50.22150   64.46568   28.65930
   Pt       50.06537   17.75790   59.43848
   Pt       69.85791   69.87984   77.10180
   Pt       63.69690   26.05955   15.14158
   Pt       76.68315   31.08900   77.10474
   Pt       58.02244   58.72711   26.80096
   Pt       44.28669   72.00126   49.82334
   Pt       84.95034   64.48053   51.89975
   Pt       57.52878   17.73200   71.21467
   Pt       27.33667   51.00637   15.17919
   Pt       54.05134   60.35124   63.33178
   Pt       56.15877   74.07807   20.70453
   Pt       65.71038   83.55617   59.62165
   Pt       34.23574   50.48244   76.97844
   Pt       79.37288   51.19343   28.69162
   Pt       50.29478   81.88514   41.99899
   Pt       55.78417   79.78078   45.96623
   Pt       65.45478   40.83241   78.84370
   Pt       65.67164   76.00040   51.78669
   Pt       21.38755   60.49225   22.79783
   Pt       36.29619   52.47970   42.25910
   Pt       34.01471   31.03071   69.32698
   Pt       46.04860   54.43023   65.23181
   Pt       36.65767   12.13811   44.12160
   Pt       69.72575   68.34040   24.87828
   Pt       54.21007   45.08766   47.93691
   Pt       25.11544   44.99928   26.75544
   Pt       65.33037   17.82086   67.30369
   Pt       42.21644   27.47875   80.69058
   Pt       61.83028   44.95602   51.84643
   Pt       36.33950   73.52236   82.78574
   Pt       50.04413   54.45447   69.18721
   Pt       38.76462   87.31840   67.17142
   Pt       30.58738   44.93068   44.06638
   Pt       40.24466   62.22715   63.33743
   Pt       28.77769   56.27665   61.66912
   Pt       63.35905   73.96282   44.01399
   Pt       65.84456   54.88362   19.08886
   Pt       78.91176   35.28114   40.39973
   Pt       34.18864   34.73864   81.05339
   Pt       27.07116   66.28522   42.04406
   Pt       28.47705   33.07027   49.96282
   Pt       22.68917   44.51033   79.04875
   Pt       69.22233   15.87708   42.30158
   Pt       57.65628   70.12252   49.77435
   Pt       56.09089   41.07741   73.03498
   Pt       61.96696   60.28871   47.86409
   Pt       54.02446   91.39115   48.14191
   Pt       50.13661   42.81515   65.40618
   Pt       50.07906   33.37155   51.78283
   Pt       36.52010   66.15701   48.09220
   Pt       59.88567   37.22050   49.91329
   Pt       84.50667   44.78141   59.81233
   Pt       61.26970   15.83284   73.23252
   Pt       34.47757   33.15205   59.70049
   Pt       33.06205   83.25785   73.03781
   Pt       71.20986   29.61498   30.72241
   Pt       57.61669   74.02193   26.70095
   Pt       30.86090   66.21448   45.90883
   Pt       57.62103   89.42925   57.58348
   Pt       75.39483   45.39404   22.97424
   Pt       26.48793   38.79937   73.04448
   Pt       52.25826   42.93530   67.26887
   Pt       85.10055   72.46880   47.86122
   Pt       30.20210   31.11041   65.43610
   Pt       42.32142   45.08233   40.18878
   Pt       65.83681   60.50457   32.50196
   Pt       75.16247   33.65017   23.09915
   Pt       73.21408   31.56526   23.06570
   Pt       38.54544   56.34920   86.35803
   Pt       42.43631   29.47585   47.95646
   Pt       46.09708   50.56013   65.23344
   Pt       28.38455   59.81736   80.90305
   Pt       46.51689   89.62184   34.21967
   Pt       28.53970   59.96666   77.14430
   Pt       54.03857   83.69934   47.84894
   Pt       73.20072   40.99664   67.32044
   Pt       71.37905   29.62901   19.07048
   Pt       48.05898   58.42380   55.53415
   Pt       57.60636   75.91699   47.82152
   Pt       50.09241   52.61148   78.66490
   Pt       61.92044   50.95504   19.10067
   Pt       48.62260   50.78980   55.61420
   Pt       46.51594   85.57856   57.47105
   Pt       38.27698   15.47537   73.28603
   Pt       84.74345   54.66437   53.91342
   Pt       38.46282   73.74473   73.00668
   Pt       67.89087   62.39879   40.18232
   Pt       30.41923   52.20643   82.90573
   Pt       50.07219   64.36356   51.63904
   Pt       42.67347   81.79823   45.91591
   Pt       56.03387   41.14193   49.85305
   Pt       63.71943   33.35979   34.53049
   Pt       48.36323   41.05017   34.47775
   Pt       31.53142   43.45289   15.04372
   Pt       46.65811   29.73304   16.99520
   Pt       76.70670   27.50160   46.15659
   Pt       34.61195   17.80383   59.69026
   Pt       53.97149   62.26230   65.30476
   Pt       32.32265   42.71181   59.62102
   Pt       54.06782   71.95256   74.92941
   Pt       32.44426   62.12287   55.67919
   Pt       77.33814   49.13106   36.45015
   Pt       54.05223   87.59240   36.19729
   Pt       46.28838   39.28530   49.86269
   Pt       36.72966   87.31529   57.64580
   Pt       50.50699   33.14798   90.48222
   Pt       73.23787   37.11234   55.79293
   Pt       50.11482   39.11678   57.62879
   Pt       65.81046   68.22055   63.34437
   Pt       54.15769   44.72133   67.43902
   Pt       58.22477   43.12039   34.39346
   Pt       54.02258   62.55371   26.68351
   Pt       24.98397   67.69110   81.06303
   Pt       46.58774   91.36252   55.50506
   Pt       42.08824   44.85613   44.11835
   Pt       50.33476   39.29162   22.81910
   Pt       50.03160   15.86139   49.89915
   Pt       42.23453   14.01116   44.14502
   Pt       52.22595   91.43442   49.91187
   Pt       36.75108   68.22566   34.34869
   Pt       38.10958   46.26128   88.57470
   Pt       42.35291   29.41317   67.24063
   Pt       59.71600   74.10324   43.98584
   Pt       84.59078   52.48362   71.32587
   Pt       55.88905   75.74234   69.15711
   Pt       50.09596   54.67688   42.03880
   Pt       81.02931   56.48703   67.42968
   Pt       44.36602   67.95385   84.47300
   Pt       28.49388   63.74760   81.01074
   Pt       57.64192   66.38350   22.94690
   Pt       67.22970   19.80190   51.82126
   Pt       50.23988   54.57078   80.65316
   Pt       65.86432   50.91860   22.90348
   Pt       77.00790   27.56452   38.50391
   Pt       49.97937   15.79260   65.37731
   Pt       58.07085   58.60014   38.28430
   Pt       48.27355   39.14694   67.23376
   Pt       61.56105   66.02989   80.86147
   Pt       28.29642   34.74738   82.92153
   Pt       73.24657   27.88793   22.95836
   Pt       54.21926   56.66174   51.75343
   Pt       55.69658   72.03539   42.04943
   Pt       65.40600   18.00004   40.15197
   Pt       50.10353   50.71204   45.98330
   Pt       26.54390   42.74190   49.91493
   Pt       61.96823   37.37391   32.47928
   Pt       58.25799   41.10181   28.68653
   Pt       36.25026   46.64766   59.60998
   Pt       53.97626   83.56073   67.34732
   Pt       49.87374   71.64935   82.72230
   Pt       65.21653   15.82769   57.52758
   Pt       34.83293   83.47319   67.30486
   Pt       40.20746   56.40383   53.74998
   Pt       69.61456   54.49988   65.39901
   Pt       32.59375   75.56640   76.98929
   Pt       73.31277   54.52215   73.13776
   Pt       26.59660   23.63125   38.21695
   Pt       44.37909   66.26818   32.40485
   Pt       69.43658   48.83650   71.11596
   Pt       53.92231   68.25614   55.55100
   Pt       63.76753   43.16175   44.12041
   Pt       52.02820   71.97534   65.35763
   Pt       65.74721   72.29317   51.73574
   Pt       82.74804   39.03418   52.08126
   Pt       65.40460   75.91908   47.94697
   Pt       61.68542   75.95095   36.33361
   Pt       52.15020   54.55387   55.66102
   Pt       57.73450   60.39413   47.93018
   Pt       50.16915   50.81760   42.13620
   Pt       24.99559   60.30675   38.28249
   Pt       70.00119   73.86668   69.02284
   Pt       26.56207   23.62857   42.14150
   Pt       73.23000   19.95955   34.39748
   Pt       75.00406   23.58155   59.51765
   Pt       32.60499   23.52581   55.90387
   Pt       69.27020   77.68006   57.78305
   Pt       52.12267   58.47075   59.32184
   Pt       40.26161   60.27541   57.57024
   Pt       55.80872   64.13078   69.27954
   Pt       24.97170   41.07283   22.88976
   Pt       52.15505   52.69842   53.69684
   Pt       46.03666   46.76343   53.66202
   Pt       57.90782   35.27307   57.64004
   Pt       65.47815   64.20313   71.22843
   Pt       61.66006   60.33574   82.61180
   Pt       39.82877   36.49808   88.79327
   Pt       50.16181   83.43771   71.14820
   Pt       48.09491   37.19206   53.74560
   Pt       69.82453   50.97431   26.81833
   Pt       52.06321   62.37710   51.54324
   Pt       30.43090   56.29936   75.05764
   Pt       58.13956   49.18069   32.44879
   Pt       42.09533   59.86606   90.63421
   Pt       71.54920   52.86448   57.59287
   Pt       50.03745   48.71203   82.37840
   Pt       48.15739   35.29025   55.63574
   Pt       76.97240   29.44286   67.27630
   Pt       54.16825   48.84893   40.21997
   Pt       59.92941   54.71271   47.87652
   Pt       67.51171   48.73643   69.31809
   Pt       40.50362   72.10022   26.67640
   Pt       69.26924   81.60341   53.72866
   Pt       75.34203   51.04906   32.50384
   Pt       42.21891   50.70060   46.01430
   Pt       27.15325   70.06252   34.42168
   Pt       65.65601   43.10109   42.20722
   Pt       40.28555   64.16471   57.55664
   Pt       59.64726   27.59083   32.54575
   Pt       36.09915   48.10518   88.73175
   Pt       38.50931   79.32523   82.75325
   Pt       50.05692   62.24869   76.85117
   Pt       77.47048   60.52289   21.36335
   Pt       40.58844   79.73038   65.38779
   Pt       69.61115   48.91140   55.64477
   Pt       34.67069   17.87471   40.31002
   Pt       59.89682   58.44938   59.51860
   Pt       30.42874   48.51703   75.06479
   Pt       44.11850   38.84966   75.19876
   Pt       76.80932   52.46824   78.98911
   Pt       34.88383   73.85523   65.32395
   Pt       67.66627   52.75898   69.29251
   Pt       42.49598   76.04788   47.92059
   Pt       65.57726   42.98817   49.90065
   Pt       54.08476   64.39552   55.49120
   Pt       69.51929   33.68310   13.23663
   Pt       34.79102   71.90771   67.15274
   Pt       57.47358   50.45589   96.14728
   Pt       41.58978   34.53889   92.54411
   Pt       34.20059   50.53287   61.59622
   Pt       30.65663   54.60014   49.79536
   Pt       25.00905   75.59173   30.76531
   Pt       40.14254   54.04295   86.90308
   Pt       46.23356   48.51659   59.58322
   Pt       42.11912   52.50463   55.69686
   Pt       53.96560   83.52935   59.63727
   Pt       73.27697   43.03487   49.93435
   Pt       57.74939   54.27688   95.82082
   Pt       76.93931   43.01023   53.83812
   Pt       50.23010   56.53139   55.51257
   Pt       34.36815   27.37599   49.95584
   Pt       51.97659   42.76541   82.73768
   Pt       84.86076   54.67173   50.11292
   Pt       46.36188   60.50911   20.83857
   Pt       33.89423   32.66016   86.68966
   Pt       28.79478   42.94109   40.31022
   Pt       38.56340   17.76188   71.18535
   Pt       61.69131   64.43286   28.64934
   Pt       65.75952   85.50613   46.08764
   Pt       62.13499   48.99267   32.64055
   Pt       77.09243   33.45315   32.72345
   Pt       46.54761   70.06762   65.15178
   Pt       38.67009   21.65742   67.36997
   Pt       35.80011   34.69989   74.81952
   Pt       34.38976   60.09628   78.90538
   Pt       48.26421   41.06428   42.16458
   Pt       44.56893   31.50591   20.78907
   Pt       46.33311   68.30528   36.16775
   Pt       59.84969   60.38161   57.55013
   Pt       50.33774   91.39227   51.74970
   Pt       77.61668   77.80241   46.04067
   Pt       48.04460   64.23692   49.76349
   Pt       59.89866   60.30243   53.67247
   Pt       45.95526   27.48406   88.53761
   Pt       57.85373   64.40602   28.66833
   Pt       50.30483   46.92569   53.62940
   Pt       27.26494   66.34589   19.15303
   Pt       65.30974   14.00822   55.70639
   Pt       85.05084   56.74089   44.31594
   Pt       82.98670   54.66774   59.65540
   Pt       65.64921   44.84172   71.10614
   Pt       50.13044   60.63534   24.76279
   Pt       31.02905   62.45660   26.67994
   Pt       73.24661   39.18813   42.26946
   Pt       44.18954   50.62740   55.58633
   Pt       82.84224   46.86643   55.86109
   Pt       25.07814   64.29759   30.44211
   Pt       77.84844   75.94384   40.30089
   Pt       34.74016   27.61934   34.44059
   Pt       34.42195   60.05124   82.71560
   Pt       69.99814   79.74296   51.74153
   Pt       24.91247   58.28017   75.25101
   Pt       43.91169   40.37627   92.81051
   Pt       32.55677   46.82849   44.10998
   Pt       71.49816   24.24383   24.67813
   Pt       46.19393   39.04232   61.51493
   Pt       73.13209   33.53660   28.72861
   Pt       44.28773   50.74981   40.11461
   Pt       67.69083   50.84216   55.66123
   Pt       61.90390   47.04272   19.14943
   Pt       57.96245   37.26950   51.80050
   Pt       67.31346   19.93198   36.41626
   Pt       57.83886   83.60346   43.99940
   Pt       32.71826   71.75532   73.15094
   Pt       26.42880   38.81200   61.50553
   Pt       47.93735   65.92217   75.22141
   Pt       38.61940   23.41987   23.01120
   Pt       36.19797   58.05869   79.00363
   Pt       59.81898   68.11613   88.33021
   Pt       46.16583   62.42716   38.10713
   Pt       63.83201   48.77802   69.39143
   Pt       61.69286   70.07066   19.07961
   Pt       26.73407   45.15878   40.21930
   Pt       28.68572   48.66727   46.18372
   Pt       44.56159   89.26125   71.15000
   Pt       36.67257   62.27410   44.07368
   Pt       28.96171   75.82623   38.37956
   Pt       30.63528   41.15486   32.41801
   Pt       58.03324   68.44447   20.92501
   Pt       38.29847   58.41891   69.06560
   Pt       54.16765   45.05774   24.86412
   Pt       57.85174   64.34986   51.57513
   Pt       59.78054   44.79829   69.28079
   Pt       48.23107   40.42846   96.61733
   Pt       36.36093   46.67762   63.48580
   Pt       36.63601   71.90352   65.19229
   Pt       41.66968   53.93077   88.53868
   Pt       32.58007   58.31101   55.73108
   Pt       52.03519   83.49980   69.23165
   Pt       55.76963   27.32795   75.12347
   Pt       22.80614   42.77347   57.79611
   Pt       61.81672   40.87132   67.28615
   Pt       46.32185   79.78668   59.48846
   Pt       28.78603   48.79952   30.65393
   Pt       28.87607   68.20161   22.72982
   Pt       46.39401   76.08223   13.17575
   Pt       54.09775   72.16353   20.92622
   Pt       57.96198   54.72379   34.39191
   Pt       48.36646   91.44307   41.98587
   Pt       44.35848   35.21287   63.30596
   Pt       42.01844   52.28649   86.50885
   Pt       42.69357   35.38306   15.05906
   Pt       42.31646   71.99911   63.28393
   Pt       61.57321   72.21992   32.46125
   Pt       32.33233   39.04204   55.66900
   Pt       46.54548   83.79537   36.17879
   Pt       40.35293   64.31525   49.70324
   Pt       50.35564   45.03860   40.19722
   Pt       77.05425   43.05195   46.13189
   Pt       73.15578   25.64228   48.05759
   Pt       64.01673   54.80917   32.40072
   Pt       46.07175   27.35957   69.11639
   Pt       65.40324   85.53236   50.04552
   Pt       32.98085   79.65024   73.09668
   Pt       69.52496   75.75277   71.11236
   Pt       42.33522   73.82276   65.29245
   Pt       84.63471   37.10097   51.98634
   Pt       32.43119   60.02940   77.04440
   Pt       69.33003   39.18201   46.04395
   Pt       75.73160   74.20636   36.30852
   Pt       34.40386   54.31056   80.72487
   Pt       57.67185   35.10715   69.22433
   Pt       63.37436   21.23801   77.33766
   Pt       36.39784   62.17917   55.59512
   Pt       38.06292   38.91376   73.07175
   Pt       59.92506   44.81786   80.68296
   Pt       44.17533   38.95242   71.09481
   Pt       57.63206   83.53814   55.62001
   Pt       24.62270   50.34973   67.56757
   Pt       55.88441   58.43619   71.14517
   Pt       67.70114   52.81594   61.46868
   Pt       81.32514   56.92566   40.24524
   Pt       33.08701   72.18637   26.47708
   Pt       52.12089   52.65731   22.77282
   Pt       63.87781   60.26609   57.63067
   Pt       34.25655   48.36197   86.53554
   Pt       75.07629   37.36621   30.83288
   Pt       31.10588   47.11959   15.26257
   Pt       56.19079   66.39987   13.10130
   Pt       54.16771   72.19767   24.78349
   Pt       38.08213   56.25640   74.92934
   Pt       42.14610   60.26051   67.18408
   Pt       46.42272   41.04792   71.03893
   Pt       63.62867   66.43326   28.63923
   Pt       42.28476   40.97107   59.46603
   Pt       61.56506   79.50813   71.38189
   Pt       73.19695   31.23800   53.82246
   Pt       76.93436   52.30201   82.91151
   Pt       38.57479   16.05662   34.37664
   Fe       28.60903   48.25952   81.10052
   Pt       52.13991   56.49251   65.29115
   Pt       32.69461   62.22226   59.57047
   Pt       57.69869   35.18921   53.78894
   Pt       30.74279   69.66123   84.58271
   Pt       28.41652   23.49861   48.11028
   Pt       38.58861   71.88510   67.21309
   Pt       69.45989   66.06192   57.72270
   Pt       58.18776   56.59105   55.55318
   Pt       75.44323   70.19387   55.63695
   Pt       32.33750   29.26362   57.69475
   Pt       30.94791   75.81442   40.41419
   Pt       57.93593   60.41245   67.18750
   Pt       23.08521   52.62066   32.51416
   Pt       53.97457   64.39747   47.78791
   Pt       77.50720   49.35541   24.70808
   Pt       72.76086   15.79775   50.06370
   Pt       86.68018   50.77745   59.70105
   Pt       57.99665   62.28039   80.70018
   Pt       42.20575   56.48962   78.72251
   Pt       61.70298   60.24815   55.57959
   Pt       30.58492   54.44665   65.46435
   Pt       65.76031   60.31741   55.51867
   Pt       30.73137   43.06601   34.38850
   Pt       75.13749   23.81438   51.85167
   Pt       48.50367   45.01180   84.54540
   Pt       51.95210   72.17751   30.51471
   Pt       46.32014   85.54173   73.10009
   Pt       73.16201   23.78955   34.42522
   Pt       44.40183   31.37499   40.28621
   Pt       69.34092   15.95609   38.38965
   Pt       67.42891   56.35208   80.82051
   Pt       28.81231   61.86095   86.73225
   Pt       44.15509   66.18721   55.58457
   Pt       77.11488   45.04716   32.69864
   Pt       65.33086   67.91751   82.78353
   Pt       56.09203   50.94473   40.16159
   Pt       38.46535   19.79693   53.78181
   Pt       77.27699   58.58192   50.00441
   Pt       64.01912   62.33250   51.71884
   Pt       56.18743   42.99968   51.83281
   Pt       28.80480   60.20717   61.57176
   Pt       42.66246   79.83975   47.94584
   Pt       58.41015   91.39812   37.06452
   Pt       30.70247   39.23561   34.33406
   Pt       80.93181   54.56821   65.49202
   Pt       46.30761   66.39811   38.13364
   Pt       28.36423   27.20159   63.47791
   Pt       71.57675   62.63114   20.96927
   Pt       34.49446   87.14725   63.54451
   Pt       40.35693   60.27269   49.90502
   Pt       82.85470   42.98992   51.96283
   Pt       36.20387   46.87165   47.90478
   Pt       46.11600   66.17077   61.35384
   Pt       52.17501   50.84506   44.05582
   Pt       69.83058   62.41622   42.18926
   Pt       71.52164   35.83219   17.32137
   Pt       36.05438   52.43627   61.54477
   Pt       34.68244   76.02442   36.26824
   Pt       32.89172   75.62543   69.20506
   Pt       28.44083   40.84488   53.92072
   Pt       73.21420   29.34959   48.11599
   Pt       61.51883   77.90022   57.48454
   Pt       23.17689   43.02898   22.88575
   Pt       71.62518   74.11231   51.73771
   Pt       85.10949   72.25755   51.78217
   Pt       71.60435   70.14576   51.72564
   Pt       50.01842   64.43152   36.21440
   Pt       69.39676   33.23641   59.51940
   Pt       57.84997   68.21686   55.61489
   Pt       61.86446   44.95320   59.52372
   Pt       65.80561   45.09000   44.11815
   Pt       40.18166   65.74248   86.88797
   Pt       48.31841   39.14592   63.32082
   Pt       38.51976   60.46602   36.23405
   Pt       42.00503   35.11970   65.27273
   Pt       44.43094   48.90874   26.70383
   Pt       75.07678   33.46433   30.68736
   Pt       52.15201   75.98904   45.96462
   Pt       79.10884   43.05799   44.30580
   Pt       65.53715   25.70144   40.21482
   Pt       68.96287   83.43031   59.67200
   Pt       38.30839   37.13983   74.94001
   Pt       30.43107   52.33103   78.97820
   Pt       61.66401   54.49694   69.20947
   Pt       36.73191   79.70051   53.72353
   Pt       73.25236   62.35483   80.78298
   Pt       65.74108   46.88578   57.61745
   Pt       69.50020   62.25063   76.96814
   Pt       57.73338   33.20559   67.24884
   Pt       50.34335   49.01657   13.24333
   Pt       38.78351   83.39731   74.92066
   Pt       69.41628   25.69784   47.90969
   Pt       38.54612   29.51045   55.66297
   Pt       61.78029   50.58810   69.24409
   Pt       76.70232   34.99862   76.94395
   Pt       26.25079   31.13185   69.39405
   Pt       65.34550   52.46464   90.36580
   Pt       46.49214   89.37827   61.45667
   Pt       35.78491   30.71918   82.91847
   Pt       30.38904   42.71809   76.95226
   Pt       61.34405   64.11040   63.26273
   Pt       56.09860   52.51686   57.64127
   Pt       54.18723   54.63851   65.24836
   Pt       22.80794   46.59901   57.73594
   Pt       55.96254   62.36698   55.53622
   Pt       69.45889   56.43550   71.24252
   Pt       33.96068   27.09136   73.24152
   Pt       48.39979   46.77459   71.21450
   Pt       69.56772   68.17733   59.51868
   Pt       42.26301   37.15358   67.13615
   Pt       54.22888   52.73857   55.63899
   Pt       65.27375   73.98376   42.26740
   Pt       38.90412   83.69508   47.82785
   Pt       75.16064   31.42092   51.79000
   Pt       65.78519   66.29863   69.14056
   Pt       44.25921   68.11509   61.50452
   Pt       81.34625   72.34337   47.89420
   Pt       36.47825   75.58972   73.13535
   Pt       24.55958   44.56408   69.31981
   Pt       38.79811   85.58410   61.36358
   Pt       42.16953   29.15520   90.60191
   Pt       36.15157   48.26204   84.81044
   Pt       67.90297   66.48265   20.89105
   Pt       42.42410   73.93041   53.75315
   Pt       60.20019   54.81785   28.61145
   Pt       20.80313   40.65322   80.97185
   Pt       38.51885   70.03804   61.45434
   Pt       61.90727   52.65271   59.66625
   Pt       61.68061   70.16996   42.10884
   Pt       65.90166   60.38045   67.18053
   Pt       38.09419   52.50080   74.90913
   Pt       30.57344   55.97516   86.75109
   Pt       71.34976   33.69190   22.92398
   Pt       46.36726   41.20664   44.03474
   Pt       48.17520   33.40884   49.84787
   Pt       22.82145   42.86813   42.11675
   Pt       69.01154   28.04985   15.24896
   Pt       71.12049   23.61609   63.24721
   Pt       50.21035   68.35937   36.23441
   Pt       32.29813   50.36855   75.16460
   Pt       48.13063   48.49593   69.28479
   Pt       41.67286   32.71053   90.58733
   Pt       63.66937   74.12044   59.54080
   Pt       77.38997   62.53215   46.08919
   Pt       46.13520   71.95615   63.36365
   Pt       63.68640   66.26417   17.05347
   Pt       65.79654   54.69249   26.83627
   Pt       82.69385   38.90712   71.22712
   Pt       58.06740   52.80386   59.50610
   Pt       52.35995   50.91267   36.32170
   Pt       50.40742   39.38710   34.29228
   Pt       46.35159   79.98328   28.60179
   Pt       30.29087   38.85093   73.09960
   Pt       54.18554   41.15930   44.05678
   Pt       42.20720   52.52857   51.78437
   Pt       42.44532   37.28018   63.32561
   Pt       67.72969   62.38908   44.11583
   Pt       50.57748   29.58107   28.59271
   Pt       38.76887   85.40824   57.56014
   Pt       52.18009   89.21234   64.05016
   Pt       28.98883   56.70750   15.05414
   Pt       54.02779   58.65811   26.68589
   Pt       77.35356   62.44031   42.21739
   Pt       40.37628   37.27670   45.97146
   Pt       58.07152   43.12568   49.93180
   Pt       65.32933   69.97862   61.58585
   Pt       65.90129   47.13488   22.99641
   Pt       53.88555   75.65973   75.04968
   Pt       34.58973   13.82054   55.86010
   Pt       30.77922   65.95572   76.85073
   Pt       77.30486   49.05281   32.66804
   Pt       58.02155   48.93514   36.35784
   Pt       65.27741   29.28105   67.33378
   Pt       63.59136   37.11356   38.34326
   Pt       66.05686   70.36446   34.78377
   Pt       34.51808   21.55534   59.68694
   Pt       32.40479   56.32801   69.12949
   Pt       42.27380   17.72835   59.61309
   Pt       59.96058   62.32746   47.82991
   Pt       50.20056   50.68483   57.59029
   Pt       65.81132   46.97258   26.87422
   Pt       81.21738   66.23990   50.00515
   Pt       60.86514   70.06306   45.87153
   Pt       37.93362   46.73574   65.30480
   Pt       28.47394   59.78250   84.79907
   Pt       80.78289   35.16268   57.81386
   Pt       81.32604   81.48429   53.93271
   Pt       71.45584   68.12520   65.35935
   Pt       34.48891   64.22880   74.84215
   Pt       46.26145   12.09573   34.40208
   Pt       32.77333   68.04700   42.13122
   Pt       54.05679   58.52535   34.37626
   Pt       62.03022   39.29142   34.43067
   Pt       75.50739   50.92682   20.99231
   Pt       51.98975   75.81148   57.61592
   Pt       40.17827   60.20294   65.34723
   Pt       30.30090   25.31298   59.71584
   Pt       61.86975   52.45220   82.63958
   Pt       42.40162   89.42595   26.71934
   Pt       22.95898   38.94849   46.12205
   Pt       55.79317   83.37840   69.20706
   Pt       57.67444   75.93212   43.89851
   Pt       38.19546   52.41869   78.86777
   Pt       28.61652   48.68061   53.86956
   Pt       53.86460   60.64569   21.00554
   Pt       63.51819   77.84162   59.47203
   Pt       65.33225   13.87077   59.66825
   Pt       53.76777   70.19590   34.34948
   Pt       44.49138   72.16442   15.03482
   Pt       71.60461   66.22442   55.65591
   Pt       65.90237   53.00538   20.95772
   Pt       50.17470   56.43444   86.27343
   Pt       32.34707   27.32589   55.65760
   Pt       52.06225   52.55898   49.83375
   Pt       23.20086   56.50872   36.34557
   Pt       80.79606   31.24996   57.81746
   Pt       65.80415   66.31581   34.53911
   Pt       57.76957   64.20736   55.55749
   Pt       73.08827   23.77508   38.31337
   Pt       33.95216   24.86071   83.02713
   Pt       59.81782   42.76575   67.29494
   Pt       73.51512   50.88664   26.92063
   Pt       34.19753   42.62547   80.89997
   Pt       65.30093   40.95846   82.68626
   Pt       50.22417   64.41546   43.94453
   Pt       79.28517   51.01424   40.35708
   Pt       57.94359   20.05496   22.89341
   Pt       38.14962   11.89273   57.68431
   Pt       73.62180   74.04675   69.14813
   Pt       54.05061   60.34630   90.18427
   Pt       69.74112   75.96048   40.23538
   Pt       80.90699   41.09880   51.90602
   Pt       65.30089   13.99342   40.25724
   Pt       32.15626   34.86687   67.33160
   Pt       67.68533   66.18453   55.59890
   Pt       24.51727   41.00944   30.48539
   Pt       46.10765   15.88924   76.82099
   Pt       53.66380   74.02269   34.30458
   Pt       69.66954   58.65056   34.52567
   Pt       67.59493   70.36582   59.43883
   Pt       73.37714   62.40963   61.48926
   Pt       60.01937   47.12167   44.06188
   Pt       56.39454   47.19011   36.32696
   Pt       55.71159   64.25350   38.13968
   Pt       23.00648   50.68772   38.36970
   Pt       38.23814   64.19602   71.03112
   Pt       65.71897   44.88436   59.58067
   Pt       81.26360   68.49778   40.32719
   Pt       63.90184   66.16492   55.65560
   Pt       39.32355   30.60497   90.58873
   Pt       73.45053   54.90720   34.57249
   Pt       69.36515   68.07388   71.16602
   Pt       36.53164   68.01597   57.65630
   Pt       36.43336   64.15210   61.48304
   Pt       59.86306   33.25020   88.54620
   Pt       38.39520   66.03107   65.37577
   Pt       26.54152   42.80240   65.44809
   Pt       53.98099   64.40852   51.62068
   Pt       69.51604   73.87979   73.12220
   Pt       28.72538   44.86568   30.67363
   Pt       46.11559   31.34501   46.04194
   Pt       73.21419   39.14267   38.46331
   Pt       28.46186   33.02277   57.75091
   Pt       81.29446   72.18144   55.66185
   Pt       52.20464   54.76275   32.44939
   Pt       77.03804   39.22433   38.37005
   Pt       36.47268   59.80455   84.65467
   Pt       32.67708   58.40451   44.09108
   Pt       69.41721   83.45165   63.52532
   Pt       46.18157   33.29060   74.88406
   Pt       42.42178   19.67593   61.42996
   Pt       28.46219   40.86243   57.61441
   Pt       60.00717   41.05293   38.30878
   Pt       57.62760   14.03553   40.35180
   Pt       31.13893   77.98312   26.75196
   Pt       71.75583   70.23310   40.09212
   Pt       34.71067   79.43062   78.94032
   Pt       36.87134   87.57101   34.38001
   Pt       75.23058   64.18064   73.20883
   Pt       77.20531   66.28232   57.70469
   Pt       30.63409   33.39410   24.73444
   Pt       31.92630   19.30702   75.27351
   Pt       53.88243   27.29572   65.27207
   Pt       48.04118   52.12940   96.29704
   Pt       53.89594   39.06670   69.18142
   Pt       46.16083   40.91659   78.78874
   Pt       32.58493   15.90887   40.25359
   Pt       32.82421   75.61956   80.80014
   Pt       51.90176   25.66276   65.27041
   Pt       73.59135   71.98104   59.67711
   Pt       48.17303   62.34097   47.85790
   Pt       57.79042   68.29136   40.07504
   Pt       46.58228   89.42483   26.79628
   Pt       63.78236   53.12081   15.36291
   Pt       60.01317   39.35323   36.33418
   Pt       73.70723   62.29969   65.48786
   Pt       30.50287   46.73280   53.80573
   Pt       81.24171   64.61429   36.56960
   Pt       34.64043   27.49120   42.19230
   Pt       57.44787   17.68165   67.35525
   Pt       56.24201   41.05687   38.27504
   Pt       56.05306   60.37071   57.59439
   Pt       53.85219   37.07680   94.32933
   Pt       46.27199   48.87090   40.11784
   Pt       50.17133   79.88681   32.39960
   Pt       22.71262   44.42842   82.86422
   Pt       52.20663   41.20316   76.82083
   Pt       53.97241   62.36199   38.16229
   Pt       77.02641   25.71191   44.21485
   Pt       77.26520   70.07743   53.91366
   Pt       50.24104   56.65179   24.75382
   Pt       38.45144   68.05640   67.21372
   Pt       54.00741   35.29917   45.98623
   Pt       58.22655   54.59962   84.40777
   Pt       54.21739   50.83926   30.61851
   Pt       69.21455   73.89643   57.83607
   Pt       59.56400   79.35234   73.37679
   Pt       69.69026   56.74719   47.83382
   Pt       50.19044   85.66347   45.88130
   Pt       30.42924   42.62935   80.87758
   Pt       65.82675   50.95518   34.50115
   Pt       57.70287   27.44141   65.29505
   Pt       54.01435   85.71690   30.60621
   Pt       52.34292   52.82063   46.03494
   Pt       36.47293   67.95491   65.36605
   Pt       73.12919   39.38089   15.18333
   Pt       58.10797   62.62262   30.60002
   Pt       65.59844   42.93877   57.62146
   Pt       73.32514   43.31651   15.31752
   Pt       62.10606   54.71735   26.75774
   Pt       82.85574   46.82174   59.70530
   Pt       73.35188   69.97936   61.83085
   Pt       88.58497   56.58651   59.67697
   Pt       55.69237   64.26934   57.46841
   Pt       38.64135   27.55454   46.03224
   Pt       82.75665   46.78774   67.41092
   Pt       40.22713   52.50107   42.15760
   Pt       69.94457   76.30796   24.82152
   Pt       50.11757   33.30076   78.81629
   Pt       44.21153   56.54476   38.15525
   Pt       63.64158   64.18806   73.10063
   Pt       86.62027   42.93150   55.98584
   Pt       48.26084   29.54897   38.23660
   Pt       42.23406   44.72580   82.71693
   Pt       40.47257   23.58048   75.03772
   Pt       30.48328   53.97379   88.77138
   Pt       36.28262   50.19133   83.06944
   Pt       44.33168   31.36893   67.13388
   Pt       69.73640   56.80719   17.22081
   Pt       57.93819   72.24891   28.58650
   Pt       45.98905   46.63147   69.18243
   Pt       49.95557   64.37766   55.33878
   Pt       46.28726   66.07226   84.43653
   Pt       56.42316   45.03747   96.11949
   Pt       80.99339   39.30149   30.91027
   Pt       53.85001   85.53504   34.23812
   Pt       67.29689   35.08100   78.88658
   Pt       45.99600   42.83173   61.40646
   Pt       81.22196   62.38284   53.88726
   Pt       63.83507   58.63047   24.83402
   Pt       57.94899   54.45820   76.87339
   Pt       42.11520   60.20618   78.76861
   Pt       69.32897   73.88517   65.37160
   Pt       84.55944   39.02198   61.64186
   Pt       33.05501   79.59824   65.37020
   Pt       63.77956   50.66505   63.52416
   Pt       25.01509   71.44267   77.18751
   Pt       65.61975   29.62058   24.92173
   Pt       28.75285   75.76901   30.79116
   Pt       34.48777   67.96947   55.70190
   Pt       73.77972   72.26500   40.02226
   Pt       24.94696   56.44499   38.23698
   Pt       51.93525   64.27039   65.23313
   Pt       62.02613   47.02971   34.45982
   Pt       67.18800   25.39431   76.95529
   Pt       73.21763   39.08411   53.79390
   Pt       53.65706   62.31507   53.53411
   Pt       57.84559   72.10015   63.35840
   Pt       61.73342   50.59196   73.08321
   Pt       26.52180   52.27295   79.00636
   Pt       65.86946   54.84379   65.29446
   Pt       75.26296   43.06982   48.05179
   Pt       57.85063   70.22232   45.85721
   Pt       48.36840   54.73876   55.56047
   Pt       48.45439   44.98261   76.79807
   Pt       53.85721   64.08653   89.90982
   Pt       34.60792   87.27643   40.38249
   Pt       40.42557   29.43223   38.38062
   Pt       67.30881   71.81115   65.46520
   Pt       69.32538   64.09102   82.65855
   Pt       32.57800   83.42589   34.53640
   Pt       30.77608   25.70526   28.68112
   Pt       62.00992   56.63989   36.32903
   Pt       42.30294   52.77474   36.21437
   Pt       48.16970   75.77869   57.57374
   Pt       52.09750   91.34485   34.42787
   Pt       65.25946   23.39761   76.98902
   Pt       44.52293   87.37189   61.30005
   Pt       79.33545   47.14851   24.98501
   Pt       28.50640   40.97646   49.99786
   Pt       77.67189   81.54198   46.26593
   Pt       23.08484   48.76428   32.56729
   Pt       30.69191   85.14202   69.38422
   Pt       30.50958   48.73044   71.07813
   Pt       22.88746   77.45056   57.98345
   Pt       61.79503   54.44035   80.67443
   Pt       69.23553   68.08212   74.99194
   Pt       48.19933   29.58970   45.98159
   Pt       65.75773   47.01822   42.12305
   Pt       69.57228   52.58836   67.33606
   Pt       77.02111   29.58254   36.55911
   Pt       38.20324   33.17742   71.16653
   Pt       38.78626   79.73567   55.67544
   Pt       28.32152   52.42840   53.90902
   Pt       69.54189   27.89600   19.00215
   Pt       48.43701   52.80307   26.69875
   Pt       42.58922   33.58407   17.05797
   Pt       48.28514   50.62328   67.23653
   Pt       42.76299   87.66993   24.49773
   Pt       77.32839   70.15512   69.34171
   Pt       75.33308   41.40351   26.82369
   Pt       24.90379   33.29250   30.58625
   Pt       36.50060   79.12434   73.34255
   Pt       30.59255   52.60068   63.41273
   Pt       38.49529   21.68185   55.79867
   Pt       52.27363   62.60447   24.68153
   Pt       69.94799   58.67277   38.29638
   Pt       28.36243   25.26289   50.08002
   Pt       46.24894   41.06553   59.44018
   Pt       26.73852   58.03542   80.94770
   Pt       80.94073   64.21164   71.05104
   Pt       48.17988   33.45718   45.97092
   Pt       30.85391   69.85056   76.92142
   Pt       29.19897   68.13949   26.64547
   Pt       65.30978   17.79324   55.71863
   Pt       65.38083   31.26547   49.91557
   Pt       62.00276   58.43668   84.54328
   Pt       52.12388   48.84756   46.00774
   Pt       24.55509   33.06594   50.02255
   Pt       69.46222   46.67785   69.34331
   Pt       67.44715   42.80793   67.30589
   Pt       54.34010   48.93120   21.03110
   Pt       26.54141   46.62610   61.46647
   Pt       69.26172   64.18839   74.97908
   Pt       73.37429   37.33664   28.79951
   Pt       46.31266   56.56583   82.47252
   Pt       30.79681   23.55137   46.19141
   Pt       42.33995   46.91183   80.65543
   Pt       52.18861   79.65352   65.33626
   Pt       59.95602   60.43123   76.90322
   Pt       65.13115   42.64947   88.54214
   Pt       30.91738   71.86444   71.15089
   Pt       42.69612   89.30121   69.12685
   Pt       50.28513   66.35030   45.83426
   Pt       35.89941   30.85453   86.74220
   Pt       76.76965   36.87157   71.20674
   Pt       40.42681   12.20372   40.14288
   Pt       69.76768   68.37320   40.22680
   Pt       51.94696   29.57718   73.10222
   Pt       28.85602   62.23089   63.41826
   Pt       46.30658   79.42152   82.73856
   Pt       84.94855   60.60751   51.94156
   Pt       65.81803   68.45885   36.29906
   Pt       48.33604   39.20767   47.91999
   Pt       24.67320   81.26642   52.26815
   Pt       58.01960   48.74431   82.60014
   Pt       73.29275   85.32936   51.24261
   Pt       53.96931   89.34239   57.55925
   Pt       27.17329   73.72280   77.06190
   Pt       32.57162   39.12945   51.74404
   Pt       38.37122   60.29758   59.44975
   Pt       34.90079   25.76251   32.44600
   Pt       50.12982   74.08063   30.38389
   Pt       38.70312   79.64873   71.09934
   Pt       38.35336   56.49177   59.42138
   Pt       48.01150   56.35335   61.30191
   Pt       32.32069   46.69568   59.57893
   Pt       26.41146   27.31875   50.04958
   Pt       46.34889   35.50320   42.10812
   Pt       61.42177   77.65046   22.75916
   Pt       25.15364   52.82978   18.80085
   Pt       65.90365   43.44855   19.12726
   Pt       32.43878   52.27293   77.62178
   Pt       62.00362   62.30607   65.25153
   Pt       45.94848   52.21796   75.00959
   Pt       55.91240   48.81981   19.08783
   Pt       53.54597   56.11810   90.40683
   Pt       84.58608   39.02304   57.83183
   Pt       34.10381   29.17924   67.38797
   Pt       61.72935   62.41484   76.78530
   Pt       84.61322   58.45684   65.53820
   Pt       67.78753   58.57206   51.82201
   Pt       42.18209   48.64165   67.24872
   Pt       48.19269   70.05951   55.52827
   Pt       28.82858   71.95249   42.16410
   Pt       74.87195   27.50267   71.09113
   Pt       53.93074   58.43218   61.41474
   Pt       75.57145   55.02910   21.01171
   Pt       46.38693   48.64305   63.40241
   Pt       50.04707   35.24961   72.97156
   Pt       57.78551   77.88695   18.91385
   Pt       44.35446   29.47666   38.36583
   Pt       59.86692   42.77579   94.42139
   Pt       63.67626   41.26134   15.16843
   Pt       57.93975   66.35043   53.61461
   Pt       57.70595   79.75825   55.58336
   Pt       50.07914   35.26738   57.50680
   Pt       73.53078   72.05963   55.74281
   Pt       52.10458   48.75259   53.75756
   Pt       46.12897   44.92156   86.36900
   Pt       42.73366   81.98028   30.34127
   Pt       53.73604   19.65981   65.27538
   Pt       48.41252   87.63411   23.01429
   Pt       71.26196   42.99064   71.19686
   Pt       40.44260   54.60977   40.11312
   Pt       61.36659   75.74183   20.87350
   Pt       51.98018   60.34525   61.46360
   Pt       71.25036   27.55379   44.16273
   Pt       38.08686   50.57201   69.12999
   Pt       26.53807   32.90442   71.37182
   Pt       28.72868   56.32472   57.71490
   Pt       32.76584   60.32058   42.18606
   Pt       46.01154   56.41529   70.92604
   Pt       30.53327   21.52351   55.89094
   Pt       32.33747   52.47486   53.84763
   Pt       28.71682   44.92484   34.49708
   Pt       20.78162   36.78798   77.15440
   Pt       58.45210   58.68201   30.55587
   Pt       67.43560   21.76309   22.88807
   Pt       35.97200   48.54119   57.69163
   Pt       42.63152   85.59023   53.56873
   Pt       44.01243   36.72961   88.77649
   Pt       50.23091   43.00882   38.22010
   Pt       53.96435   81.78429   30.49148
   Pt       77.58189   79.77605   51.93339
   Pt       54.09689   58.74360   22.79954
   Pt       55.80928   87.33356   61.44754
   Pt       59.89454   62.35811   59.42535
   Pt       46.28771   50.73603   88.31369
   Pt       67.56390   31.87768   17.12303
   Pt       59.72626   70.24136   32.40233
   Pt       79.43219   74.16270   51.84763
   Pt       61.73871   68.22252   43.87870
   Pt       28.99059   71.79424   65.46359
   Pt       65.38959   27.39752   53.73975
   Pt       51.94805   52.47237   61.51458
   Pt       46.20730   15.85927   57.62733
   Pt       40.33352   39.02292   59.56311
   Pt       25.05174   52.57658   26.83491
   Pt       46.19478   60.51199   43.89361
   Pt       42.07935   56.10374   90.46713
   Pt       63.91839   43.29596   36.42734
   Pt       58.19445   43.24672   22.89546
   Pt       53.94499   89.47754   49.83263
   Pt       63.64285   56.40651   73.05166
   Pt       57.82623   73.98228   65.27493
   Pt       27.26237   58.72975   18.83961
   Pt       46.04261   46.71152   57.61764
   Pt       73.06050   21.69168   51.90722
   Pt       63.79951   54.62107   51.74193
   Pt       26.64526   56.17226   78.95409
   Pt       61.49912   68.20649   36.34912
   Pt       72.90490   23.48800   69.11956
   Pt       50.09958   72.07147   55.54141
   Pt       23.38478   66.26620   30.54464
   Pt       38.21506   48.72451   59.59668
   Pt       51.87967   27.31463   78.97449
   Pt       36.79579   71.96765   57.61897
   Pt       48.31772   37.33735   49.82811
   Pt       65.52384   38.84739   76.91980
   Pt       32.26096   44.70105   61.63776
   Pt       58.19357   77.83239   76.88450
   Pt       22.69338   48.28043   82.90610
   Pt       58.02726   56.59118   67.14514
   Pt       50.19339   85.69978   42.02205
   Pt       54.14227   56.56821   55.61798
   Pt       61.70903   28.00843   15.22087
   Pt       23.21368   58.44123   34.40178
   Pt       78.89395   31.30711   55.76269
   Pt       28.38580   34.67123   86.68291
   Pt       57.81166   71.90490   75.05824
   Pt       61.90635   58.38613   61.39146
   Pt       77.14503   33.26496   55.70735
   Pt       44.39481   79.88477   15.06427
   Pt       38.44089   35.36498   42.15592
   Pt       45.92807   11.87902   73.13270
   Pt       38.04108   42.65934   80.86920
   Pt       54.03573   83.61050   55.60319
   Pt       77.53388   74.09189   42.20648
   Pt       53.96555   69.96516   84.62411
   Pt       42.09543   34.88719   80.85306
   Pt       61.88856   66.32883   26.80234
   Pt       65.63985   70.15672   26.82802
   Pt       76.87518   29.47062   44.20906
   Pt       55.80366   60.40937   45.99972
   Pt       37.97648   29.05851   78.90039
   Pt       54.10969   37.05888   82.62885
   Pt       57.78059   81.87628   22.87755
   Pt       61.14447   77.55459   18.89137
   Pt       59.68323   37.03124   69.31698
   Pt       38.72321   77.85827   65.38220
   Pt       77.39389   62.33038   49.97920
   Pt       38.42106   25.57914   71.15476
   Pt       36.66775   83.44748   42.10712
   Pt       67.86237   66.25406   47.90659
   Pt       42.18529   69.92763   69.17569
   Pt       34.77302   15.81996   53.93291
   Pt       50.16695   68.35204   24.81746
   Pt       42.04161   38.94863   61.58747
   Pt       73.12878   25.63652   40.22596
   Pt       80.75827   42.72625   76.92158
   Pt       56.06391   58.55862   55.62031
   Pt       73.44876   72.06633   47.92119
   Pt       69.73228   60.64030   44.04184
   Pt       21.36953   52.70975   19.07607
   Pt       40.06122   50.60209   63.38221
   Pt       42.09966   40.85326   75.09445
   Pt       42.15167   44.82030   71.14117
   Pt       38.56085   25.64167   59.54441
   Pt       84.83661   49.11082   32.80511
   Pt       61.65317   66.29660   19.09847
   Pt       69.52827   42.96382   53.77391
   Pt       36.33292   56.33642   57.65884
   Pt       54.18885   79.80284   17.25296
   Pt       63.87635   43.42901   28.69743
   Pt       59.94037   58.51957   55.65446
   Pt       65.24649   17.80208   59.59493
   Pt       27.08859   60.40553   32.49133
   Pt       69.61834   66.24866   61.46688
   Pt       46.08907   56.44903   67.08904
   Pt       35.00791   75.98288   44.10308
   Pt       73.57833   66.40034   38.37962
   Pt       65.38040   83.55275   63.51749
   Pt       53.80128   70.18955   38.26922
   Pt       77.04760   41.08750   51.94763
   Pt       81.21840   62.53749   42.32598
   Pt       42.30171   56.41281   55.64246
   Pt       30.29872   42.70111   73.15020
   Pt       57.92296   46.62545   69.30518
   Pt       50.30108   91.43885   55.65476
   Pt       24.54382   32.91839   81.05154
   Pt       32.35731   37.08338   53.71124
   Pt       63.47665   62.42298   24.82726
   Pt       80.73117   38.91583   69.48047
   Pt       71.28026   27.53872   55.63931
   Pt       61.73404   64.34517   67.08219
   Pt       56.08824   43.20020   32.47389
   Pt       28.62084   71.81342   38.41293
   Pt       51.90499   29.40099   61.41587
   Pt       36.42855   15.64570   67.46476
   Pt       47.97026   64.06307   69.12189
   Pt       34.56490   13.82490   63.63144
   Pt       69.55499   41.05688   55.74491
   Pt       69.45146   67.83341   82.82648
   Pt       28.95002   85.16973   56.19581
   Pt       57.67321   62.23150   61.35635
   Pt       84.82059   45.03822   44.25365
   Pt       50.00963   23.56116   69.05152
   Pt       23.17645   54.62699   26.71891
   Pt       57.90643   42.81416   84.52572
   Pt       35.00011   81.86742   30.27457
   Pt       53.22002   59.59151   94.39703
   Pt       73.62725   50.93298   23.05592
   Pt       59.47028   68.08701   42.08370
   Pt       42.38942   15.94914   57.67415
   Pt       36.40877   87.17885   42.23748
   Pt       50.22700   37.39428   59.44137
   Pt       32.80800   56.51321   46.02588
   Pt       73.16961   68.04391   71.17955
   Pt       54.13303   43.03372   34.41264
   Pt       79.34807   70.22020   47.91868
   Pt       61.69473   68.14752   63.31676
   Pt       65.23945   25.24993   75.00569
   Pt       77.36646   58.61093   61.45216
   Pt       59.74856   83.69436   34.31420
   Pt       65.85111   62.56453   30.59201
   Pt       62.09762   58.55998   38.31490
   Pt       38.78809   81.87161   34.38129
   Pt       71.61415   58.73776   55.67237
   Pt       34.56403   67.99886   71.05596
   Pt       36.23856   35.06225   67.35233
   Pt       30.42665   27.32332   61.56385
   Pt       32.54989   52.58802   49.86116
   Pt       42.24699   44.74059   67.30267
   Pt       39.89066   48.68336   53.64360
   Pt       65.43049   21.81725   32.48923
   Pt       42.71817   77.96353   45.92893
   Pt       40.12139   36.72507   77.17386
   Pt       46.25378   52.52498   71.05988
   Pt       62.05261   47.07009   38.24125
   Pt       82.93595   58.54763   55.80099
   Pt       59.77747   35.10335   67.30052
   Pt       53.79799   64.17568   59.52958
   Pt       61.64883   66.24919   38.19006
   Pt       61.88960   60.46887   44.02558
   Pt       26.81976   62.03331   77.02109
   Pt       50.35115   56.80622   32.40310
   Pt       26.28248   27.11968   69.33434
   Pt       27.16642   71.91262   36.37555
   Pt       55.95501   56.49243   53.72059
   Pt       24.85870   52.59776   42.13588
   Pt       69.01591   15.90417   49.81208
   Pt       42.22738   56.35775   59.49149
   Pt       67.76149   54.79127   59.54475
   Pt       34.09382   42.74385   69.23066
   Pt       50.18274   33.28416   86.51450
   Pt       54.01598   64.57499   20.95215
   Pt       75.56506   70.31973   44.08457
   Pt       34.86049   85.42939   61.50587
   Pt       46.18513   68.27485   24.66566
   Pt       65.41240   58.46313   26.82121
   Pt       30.70902   67.78486   78.98121
   Pt       55.55975   71.87967   57.55272
   Pt       42.64452   79.86509   59.52154
   Pt       40.17815   52.48786   45.97445
   Pt       46.20165   29.40077   63.28637
   Pt       44.19403   41.05984   46.01126
   Pt       26.93193   79.63462   36.62860
   Pt       77.08211   33.29913   44.25704
   Pt       57.81708   52.50472   82.53568
   Pt       78.83066   56.21122   81.08193
   Pt       32.71591   58.37725   40.27073
   Pt       35.69406   30.78806   78.93326
   Pt       26.47233   31.20534   61.71803
   Pt       38.79304   87.27437   71.17085
   Pt       74.96950   46.63142   82.82945
   Pt       52.30771   48.85603   22.77633
   Pt       84.65145   35.06450   53.97695
   Pt       77.24626   58.62583   65.35856
   Pt       65.92552   66.18831   57.58328
   Pt       62.11376   52.85574   43.98251
   Pt       69.40315   72.13043   51.79004
   Pt       60.14162   60.73497   41.99481
   Pt       73.19831   81.58486   54.00175
   Pt       22.88122   37.22602   36.20312
   Pt       65.92013   54.89411   69.11429
   Pt       55.88178   48.80886   42.14583
   Pt       72.65004   81.73103   44.10370
   Pt       73.95479   83.64798   48.02177
   Pt       61.58001   66.11992   34.40897
   Pt       57.90125   68.29922   43.91414
   Pt       52.58150   45.02417   96.30079
   Pt       42.38560   27.51500   57.58712
   Pt       28.45738   40.76786   61.76674
   Pt       34.83381   71.87285   59.57597
   Pt       50.12841   54.70801   49.75012
   Pt       82.74711   42.71445   75.03599
   Pt       42.41613   37.18913   78.81112
   Pt       40.35356   68.11560   53.58410
   Pt       46.58105   87.69795   28.53338
   Pt       84.90247   60.45176   67.40237
   Pt       63.64465   79.57464   73.10001
   Pt       56.02096   66.39895   47.80198
   Pt       73.49435   58.58059   46.08736
   Pt       73.64527   55.03762   19.09276
   Pt       46.03979   65.93050   76.92407
   Pt       75.93446   78.15414   40.20241
   Pt       34.31194   58.12901   73.16079
   Pt       38.60313   15.86994   49.99841
   Pt       46.30481   66.16331   69.01712
   Pt       50.24359   76.00672   40.11610
   Pt       57.78078   79.75912   43.98529
   Pt       39.93078   34.76760   83.12721
   Pt       81.13816   58.56708   49.96740
   Pt       26.99480   60.35403   40.20220
   Pt       46.61647   87.25151   71.11403
   Pt       73.26590   70.11492   57.64375
   Pt       64.16207   58.57896   36.28628
   Pt       73.69627   75.77933   63.39363
   Pt       61.62813   25.66117   36.34728
   Pt       22.77463   40.69386   75.15762
   Pt       40.31685   66.15064   59.39577
   Pt       69.94703   70.31660   42.11979
   Pt       82.89212   39.02658   44.41286
   Pt       63.43621   19.86663   47.90490
   Pt       55.74948   72.11132   38.20759
   Pt       38.02504   29.07278   75.16178
   Pt       65.39498   71.93410   36.29986
   Pt       50.00628   52.63479   86.26994
   Pt       38.18679   44.78373   63.47177
   Pt       22.86156   77.40858   50.41300
   Pt       61.68440   72.14575   40.20653
   Pt       38.56559   89.02206   73.22284
   Pt       73.36368   58.72618   38.30704
   Pt       37.80190   42.73069   77.22094
   Pt       42.16590   42.72791   80.82978
   Pt       32.60118   75.47327   73.29090
   Pt       30.12681   29.17859   63.44547
   Pt       50.17806   39.13165   65.31293
   Pt       73.24780   35.23290   49.90213
   Pt       28.35970   40.53665   84.94657
   Pt       46.39730   44.92870   47.96712
   Pt       49.93932   85.35339   73.23018
   Pt       36.25791   56.27241   73.04976
   Pt       67.72558   66.33119   24.83047
   Pt       65.34253   70.10317   53.73971
   Pt       27.25304   64.53052   16.95901
   Pt       52.22114   83.85085   22.75889
   Pt       55.94503   79.81270   30.41365
   Pt       62.05674   46.84654   53.76974
   Pt       54.06131   66.29485   73.01689
   Pt       32.54371   60.26611   72.98510
   Pt       20.85267   31.33368   40.19250
   Pt       48.14567   48.58022   77.03509
   Pt       55.88141   83.76485   30.44941
   Pt       61.99890   83.65574   55.59272
   Pt       52.11039   72.11367   26.62133
   Pt       28.89761   52.62909   26.70030
   Pt       73.09618   22.08629   32.51676
   Pt       84.73490   50.80534   50.11767
   Pt       53.90682   72.01437   63.34834
   Pt       38.32252   44.93594   36.43404
   Pt       34.54142   63.98208   82.68626
   Pt       50.23159   83.50823   67.19142
   Pt       36.70472   79.58745   69.33943
   Pt       28.97078   64.31337   38.20404
   Pt       52.29506   52.47267   96.16158
   Pt       59.69491   50.54219   78.95951
   Pt       71.54861   70.12254   63.43891
   Pt       24.76616   54.11220   83.08568
   Pt       61.61238   52.45461   78.72155
   Pt       50.24594   83.74588   55.52888
   Pt       28.57151   48.56723   57.83282
   Pt       77.08442   43.05417   49.92607
   Pt       37.94377   40.64131   78.94344
   Pt       26.95551   33.53230   24.82819
   Pt       28.54885   50.41670   63.67097
   Pt       55.84203   83.77684   26.52294
   Pt       63.79896   54.65426   47.91518
   Pt       53.98388   46.69353   69.21023
   Pt       80.82877   52.51051   71.29398
   Pt       59.86553   24.03420   17.11308
   Pt       44.05049   60.29906   45.85150
   Pt       46.08846   64.25220   63.23021
   Pt       58.05028   56.64796   32.52797
   Pt       60.06886   41.43926   15.09904
   Pt       22.59588   42.68117   46.02568
   Pt       50.19759   83.75715   36.36246
   Pt       50.03685   68.23751   51.63662
   Pt       65.98203   78.19168   42.04820
   Pt       51.88266   67.71364   88.57973
   Pt       77.01292   27.72689   30.61047
   Pt       46.59431   87.44979   55.49039
   Pt       54.33503   54.70465   11.11176
   Pt       57.89893   70.17816   19.07427
   Pt       39.06667   81.70758   45.95584
   Pt       48.15339   79.72770   53.61092
   Pt       47.72352   58.06003   94.60183
   Pt       75.67794   77.77070   55.62820
   Pt       61.55448   56.31291   82.64044
   Pt       58.09753   41.08396   59.52368
   Pt       22.93266   40.91597   28.55897
   Pt       63.50270   71.99456   65.31641
   Pt       36.69884   83.37551   61.77228
   Pt       51.97678   87.51186   26.65905
   Pt       36.60345   62.28034   47.89947
   Pt       58.14844   45.15297   40.23831
   Pt       80.74761   58.52016   73.12814
   Pt       58.02028   50.59291   72.97675
   Pt       51.92080   64.19764   69.14236
   Pt       28.53110   29.23798   57.71506
   Pt       49.74455   65.73609   88.63483
   Pt       81.09163   58.56374   42.24425
   Pt       34.10355   38.89511   69.30237
   Pt       69.64801   56.73253   55.56138
   Pt       34.46131   60.19071   75.01100
   Pt       61.53059   73.84278   19.05477
   Pt       30.31120   36.88591   75.07476
   Pt       36.17648   52.50721   46.01351
   Pt       23.31856   62.42079   26.67873
   Pt       75.08653   77.76103   67.14641
   Pt       58.05196   41.13009   55.67554
   Pt       38.26227   46.82664   80.61209
   Pt       60.11446   58.71064   36.23534
   Pt       36.07525   44.71396   53.80537
   Pt       65.34025   33.10591   82.69037
   Pt       58.08316   52.70501   55.67858
   Pt       67.50243   77.80234   63.31772
   Pt       53.96646   75.82922   63.36467
   Pt       46.33085   54.79536   11.39864
   Pt       50.43058   53.01556   28.61083
   Pt       46.54681   85.63575   61.23110
   Pt       58.37511   52.94035   28.53927
   Pt       61.71841   27.56224   38.21148
   Pt       42.34992   66.04426   65.35198
   Pt       57.85598   89.49718   45.93089
   Pt       67.64296   52.86223   42.14626
   Pt       54.05323   64.50628   40.09742
   Pt       36.53946   68.07733   53.70297
   Pt       71.62960   50.79729   59.49811
   Pt       71.61856   50.76803   63.40030
   Pt       49.93723   56.45320   63.21012
   Pt       57.45418   15.81481   65.43652
   Pt       61.85126   66.37052   22.93505
   Pt       36.51735   62.28014   40.19516
   Pt       42.61826   85.69000   22.83802
   Pt       76.68009   48.52346   78.89023
   Pt       77.17184   43.18462   34.58261
   Pt       31.12676   49.11499   13.14410
   Pt       28.74631   61.78696   82.98000
   Pt       46.28159   50.78055   53.90346
   Pt       42.14468   34.82794   88.60684
   Pt       69.65446   54.91227   42.15144
   Pt       48.21174   58.61033   32.44985
   Pt       42.70423   91.33106   55.52702
   Pt       79.08451   74.04290   67.29437
   Pt       73.25592   46.96908   38.45862
   Pt       67.25988   19.79214   63.52055
   Pt       57.73898   85.67472   57.45420
   Pt       42.31965   11.96383   49.99355
   Pt       53.89588   62.31559   57.47648
   Pt       40.15635   34.83488   75.22618
   Pt       59.75206   41.04349   73.07607
   Pt       34.69678   77.61023   72.97781
   Pt       75.87316   77.97392   44.10571
   Pt       57.75652   72.12642   36.25255
   Pt       58.00700   91.40082   44.17987
   Pt       54.24761   44.89255   70.99783
   Pt       42.70253   79.87797   16.93868
   Pt       65.87492   54.76009   38.23216
   Pt       38.56865   35.37383   46.02638
   Pt       32.60030   60.26599   46.02879
   Pt       64.03887   62.43593   47.84793
   Pt       38.54393   17.90067   44.09484
   Pt       54.21001   39.10418   38.37365
   Pt       56.17576   45.10929   30.66128
   Pt       49.76991   69.57045   80.76581
   Pt       65.85397   60.39265   51.79265
   Pt       65.65372   75.97281   44.13181
   Pt       61.52004   73.99741   45.94936
   Pt       73.10168   25.43193   55.77984
   Pt       31.00430   79.73376   40.23837
   Pt       30.83998   17.87960   47.92185
   Pt       36.52362   56.39231   38.26771
   Pt       36.31377   58.30039   63.46759
   Pt       22.96071   44.82729   40.23335
   Pt       53.82698   75.81020   67.24128
   Pt       73.29330   46.96046   34.57299
   Pt       69.25785   42.85497   69.25901
   Pt       58.13231   49.17578   13.20155
   Pt       57.74317   77.68524   15.18521
   Pt       69.72233   54.74043   26.82159
   Pt       62.15830   62.47819   30.56934
   Pt       34.39126   29.40148   55.76382
   Pt       77.56724   79.78346   55.66090
   Pt       63.76709   31.88659   20.97016
   Pt       83.00507   54.73761   51.95476
   Pt       63.80278   48.70020   76.97066
   Pt       40.46754   23.56188   63.56350
   Pt       28.39424   34.82730   75.24360
   Pt       28.45680   40.51224   88.68996
   Pt       38.91928   79.82584   44.16573
   Pt       47.86228   60.29773   53.69409
   Pt       51.94092   33.36100   45.92354
   Pt       71.60036   74.06248   63.34010
   Pt       76.82895   32.98881   75.03888
   Pt       52.08080   72.17504   22.76983
   Pt       26.43041   23.51724   46.08061
   Pt       52.29163   46.87281   55.68843
   Pt       73.61475   58.79687   42.18566
   Pt       34.64243   25.53353   44.19109
   Pt       81.08814   52.74192   63.48227
   Pt       52.10994   62.42894   44.05651
   Pt       34.80835   19.82737   34.43038
   Pt       26.55956   38.78808   69.26453
   Pt       46.36975   81.68390   57.56982
   Pt       33.13947   33.38949   19.15160
   Pt       67.49876   31.37205   36.50656
   Pt       32.61359   35.26750   44.03841
   Pt       61.39763   66.17028   53.66341
   Pt       42.54193   81.51058   72.92845
   Pt       57.63145   66.19653   42.00887
   Pt       52.15187   56.58952   22.73143
   Pt       50.02421   42.87925   49.89886
   Pt       60.03125   62.70481   16.94931
   Pt       65.39713   62.36000   34.50206
   Pt       69.18173   17.85813   47.97233
   Pt       38.52650   73.88062   65.27754
   Pt       28.78081   64.15079   42.17467
   Pt       30.34196   50.39100   57.60958
   Pt       54.03672   85.64054   41.95631
   Pt       50.22697   52.89153   32.52402
   Pt       55.98993   91.35529   53.82485
   Pt       46.28939   46.94820   34.32722
   Pt       57.91776   87.56263   44.00199
   Pt       23.28856   60.38848   36.33638
   Pt       57.70578   56.50502   71.08239
   Pt       32.39264   23.30218   59.91272
   Pt       30.19546   32.99128   71.22160
   Pt       66.27227   72.29809   28.70064
   Pt       44.19079   58.21669   63.42841
   Pt       59.71339   37.14740   45.99258
   Pt       36.83102   12.19906   47.99153
   Pt       56.18034   43.21198   36.30015
   Pt       50.20036   85.72187   34.23235
   Pt       48.05222   66.33813   17.10969
   Pt       50.09142   72.16278   51.64988
   Pt       28.62747   54.34882   63.44304
   Pt       57.79690   91.32325   51.85222
   Pt       69.19244   21.82558   32.59517
   Pt       59.22520   64.07952   42.00795
   Pt       42.55276   76.07494   40.15249
   Pt       71.29002   60.28388   73.21634
   Pt       38.93641   85.79368   30.51413
   Pt       23.30282   73.97430   69.36921
   Pt       61.46581   79.79371   40.20647
   Pt       61.92763   46.86054   57.57834
   Pt       73.61070   76.02427   36.23240
   Pt       63.65786   70.06067   63.30095
   Pt       52.19248   83.81010   19.02315
   Pt       24.44264   42.52527   78.94997
   Pt       61.46880   85.56241   57.60483
   Pt       44.20623   71.97593   57.54953
   Pt       54.10744   44.70376   78.81497
   Pt       69.34513   70.31929   69.20143
   Pt       24.88099   56.46716   30.51481
   Pt       58.09903   54.79823   38.31209
   Pt       57.69613   31.39306   45.99552
   Pt       76.90587   25.77025   32.42238
   Pt       45.83974   77.39741   84.81257
   Pt       57.93560   44.82351   74.88327
   Pt       36.69904   58.45032   28.70248
   Pt       42.07090   37.07790   82.59319
   Pt       57.88796   40.89292   71.07106
   Pt       69.31459   52.58831   78.85425
   Pt       38.69496   74.19398   15.05207
   Pt       69.72201   60.51205   40.24776
   Pt       65.52025   79.69362   67.11955
   Pt       57.91370   56.76852   13.25006
   Pt       65.77745   56.46774   67.19957
   Pt       74.86777   27.46271   67.28500
   Pt       38.59003   19.74656   65.35134
   Pt       73.69494   68.57412   28.64931
   Pt       49.82032   50.15146   96.26085
   Pt       34.20239   25.30251   63.61733
   Pt       57.87119   68.19227   67.06626
   Pt       63.44928   66.16358   47.79836
   Pt       32.61376   62.19057   51.88666
   Pt       67.82295   58.67652   55.56216
   Pt       26.36432   25.05161   75.31417
   Pt       79.47106   77.85587   47.96814
   Pt       40.36729   62.27805   44.00223
   Pt       42.68178   79.75815   63.37285
   Pt       42.69882   89.56315   49.64904
   Pt       38.78148   85.41183   69.20186
   Pt       57.71076   68.13137   74.99322
   Pt       48.41362   91.44689   30.51430
   Pt       42.34310   50.77332   42.01365
   Pt       84.57941   33.22089   63.69918
   Pt       80.97027   69.96216   69.35111
   Pt       22.79793   37.18625   28.55574
   Pt       42.49300   68.31882   24.69300
   Pt       36.55505   66.12517   44.13233
   Pt       46.51230   91.48461   32.45808
   Pt       67.53161   64.16196   73.18798
   Pt       23.01039   48.70507   51.94612
   Pt       50.19152   62.20567   80.68228
   Pt       38.78778   77.88339   46.02388
   Pt       53.97973   81.80472   34.32985
   Pt       46.27161   33.49444   17.01542
   Pt       57.76464   64.28074   75.04322
   Pt       43.90428   44.35596   92.47970
   Pt       59.74222   87.46849   45.85897
   Pt       76.91327   27.42900   57.62412
   Pt       37.35669   83.52269   45.84198
   Pt       22.92637   42.97597   34.31252
   Pt       55.98327   58.68776   24.74275
   Pt       48.22434   35.24507   75.03160
   Pt       28.82728   60.25340   49.95652
   Pt       29.08478   67.78173   80.94889
   Pt       82.58066   35.10348   67.28393
   Pt       26.51951   38.92549   50.00906
   Pt       46.48055   48.83483   44.03740
   Pt       42.05762   44.66965   75.09984
   Pt       26.56472   77.40753   54.07120
   Pt       38.25587   50.13802   92.56152
   Fe       48.28634   19.90463   32.63835
   Pt       32.28611   34.94818   63.52935
   Pt       48.13479   12.19132   32.54848
   Pt       58.06333   66.41658   72.96629
   Pt       32.42940   43.04713   47.83003
   Pt       26.76628   52.55951   55.73087
   Pt       69.44829   23.78285   34.46818
   Pt       34.18061   31.13390   76.92633
   Pt       69.01073   34.96373   77.01748
   Pt       26.75190   64.07689   47.84452
   Pt       28.62140   54.10311   83.06840
   Pt       48.07739   37.28257   65.24552
   Pt       46.04390   44.77286   59.57278
   Pt       79.26776   66.41329   47.82866
   Pt       56.17549   58.66044   36.37938
   Pt       65.34416   36.90002   78.91779
   Pt       52.21723   48.91210   49.86239
   Pt       57.84979   79.85779   28.70617
   Pt       53.79763   71.79320   82.78599
   Pt       83.21566   74.04848   55.61945
   Pt       57.85541   79.81993   36.45845
   Pt       76.98311   25.51156   59.47629
   Pt       50.24091   45.03122   44.02542
   Pt       37.98165   28.93987   82.78041
   Pt       48.40119   41.06263   46.08530
   Pt       38.53816   73.77249   61.52657
   Pt       36.34365   46.77895   55.71649
   Pt       55.91698   23.62494   55.70199
   Pt       67.49525   52.64925   57.64635
   Pt       58.14001   44.97213   36.34039
   Pt       69.69490   77.89575   42.22531
   Pt       36.77982   73.78755   59.60055
   Pt       34.27290   48.80690   71.07733
   Pt       67.60994   48.77933   73.14011
   Pt       54.33650   46.92269   49.87101
   Pt       73.57064   51.06926   30.66413
   Pt       65.72942   44.92601   63.48124
   Pt       67.45802   23.89503   32.44958
   Pt       53.83713   81.70928   45.88777
   Pt       57.96203   68.30036   24.80591
   Pt       47.89291   42.60375   82.97857
   Pt       46.34865   60.57907   24.69762
   Pt       36.59208   23.61179   63.51605
   Pt       63.85138   58.45932   51.80022
   Pt       38.24255   58.36037   65.28958
   Pt       44.10120   62.22845   71.00531
   Pt       83.07013   62.66386   40.30231
   Pt       22.86300   48.49387   67.66576
   Pt       78.84932   27.45981   67.31330
   Pt       54.04199   64.30618   86.29083
   Pt       80.90888   46.95837   42.26374
   Pt       34.75495   72.03771   40.23625
   Pt       36.77841   75.85532   61.55197
   Pt       55.78519   56.56239   42.11819
   Pt       44.58088   33.45758   30.53545
   Pt       46.22588   37.15180   74.93926
   Pt       30.30989   40.77165   71.16883
   Pt       80.92683   58.43747   65.46027
   Pt       58.03879   41.04071   78.95194
   Pt       34.43478   56.55360   63.31286
   Pt       22.87436   31.32417   34.45094
   Pt       55.97903   27.58250   28.56862
   Pt       56.36483   79.82417   76.79630
   Pt       69.24413   19.82248   42.12697
   Pt       57.77139   81.74167   18.80744
   Pt       26.68651   58.06827   73.34417
   Pt       65.78494   49.06782   47.89315
   Pt       48.04367   58.47628   59.30533
   Pt       57.69747   81.71316   42.00774
   Pt       46.45723   45.04455   44.08168
   Pt       28.67506   54.36589   55.82140
   Pt       42.30302   68.17237   59.42490
   Pt       27.29219   73.89544   34.38932
   Pt       23.01475   37.17595   43.93535
   Pt       50.13064   60.60589   17.09708
   Pt       34.49905   67.75619   82.82142
   Pt       52.08452   76.03868   15.07568
   Pt       23.11172   58.40484   42.15326
   Pt       57.91627   68.24737   59.40155
   Pt       42.62499   19.92925   30.53197
   Pt       36.79810   83.48661   69.10080
   Pt       34.01340   31.07082   73.10620
   Pt       77.35815   46.95905   30.83347
   Pt       38.91903   81.96000   38.12106
   Pt       44.55999   91.42476   30.58303
   Pt       26.67421   29.59862   28.48890
   Pt       34.61381   52.60658   36.29308
   Pt       40.02760   52.45105   57.61363
   Pt       24.69673   52.25018   84.97574
   Fe       30.68372   29.40324   36.50069
   Pt       44.27534   70.02881   51.78335
   Pt       55.93267   41.06001   53.79313
   Pt       69.34101   75.73300   63.50842
   Pt       23.14478   58.10291   65.81874
   Pt       73.40938   45.10133   32.54397
   Pt       78.98396   31.36817   52.01590
   Pt       36.31213   50.61319   55.72057
   Pt       72.83357   19.62232   61.53760
   Pt       46.16796   54.58994   45.83998
   Pt       26.46882   32.92427   75.14465
   Pt       42.83847   87.64017   36.24719
   Pt       69.71040   54.81375   34.49065
   Pt       40.11015   56.31541   65.34318
   Pt       34.82205   87.41260   36.48448
   Pt       50.22027   68.32565   13.27633
   Pt       57.97238   41.03982   51.91011
   Pt       57.96764   70.21424   34.43620
   Pt       45.91358   46.64471   61.47192
   Pt       69.73492   64.34027   55.67145
   Pt       60.11579   41.30597   30.61903
   Pt       22.74503   48.42703   75.11908
   Pt       59.80587   74.12920   24.66428
   Fe       26.97432   52.72724   32.45806
   Pt       31.33002   81.89740   30.33244
   Pt       28.60685   44.86189   46.05441
   Pt       73.02785   19.75344   42.21227
   Pt       27.32385   39.06459   19.12693
   Pt       77.36963   66.26482   49.98573
   Pt       71.42201   41.48031   15.31623
   Pt       52.05097   87.36950   61.47456
   Pt       61.79816   44.73715   67.31455
   Pt       30.37578   27.29125   57.78251
   Pt       36.22518   35.06780   63.46922
   Pt       71.47244   81.50245   59.46946
   Pt       34.10217   81.42243   42.03988
   Pt       42.53339   62.54570   38.09736
   Pt       48.03583   42.66725   86.79579
   Pt       58.12358   52.70874   44.00086
   Pt       58.13775   44.92870   63.33147
   Pt       79.39207   66.68438   36.31975
   Pt       78.65653   35.04644   74.87738
   Pt       73.64158   77.93021   42.23553
   Pt       52.04288   42.83247   78.89217
   Pt       28.93651   71.89620   46.12055
   Pt       35.22284   77.86137   38.21048
   Pt       24.40741   36.76024   73.08711
   Pt       82.83731   31.37526   51.89201
   Pt       46.26502   33.30566   82.61716
   Pt       63.90590   45.10950   34.48034
   Pt       86.59241   46.87692   55.74219
   Pt       34.20529   48.03944   90.69122
   Pt       31.05033   81.57474   76.79213
   Pt       71.34732   16.00935   44.24797
   Pt       73.41964   46.82142   49.93961
   Pt       37.09298   37.52228   15.13748
   Pt       69.30144   54.38220   88.60750
   Pt       67.51905   20.16145   24.79007
   Pt       57.75845   74.09727   34.25811
   Pt       59.75854   87.38283   53.59805
   Pt       65.45519   29.32102   55.75804
   Pt       38.03579   50.62012   65.28057
   Pt       54.14572   44.96912   51.86173
   Pt       42.02490   42.77867   73.08144
   Pt       80.78443   35.37025   38.32027
   Pt       57.74773   15.84294   30.67451
   Pt       55.83813   83.77117   22.67981
   Pt       28.85453   67.90334   69.28876
   Pt       59.83914   48.82058   57.53950
   Pt       59.65883   70.21948   24.69719
   Pt       83.07444   62.55147   51.89962
   Pt       24.63282   36.93398   57.59888
   Pt       34.66487   14.01192   44.12448
   Pt       28.24652   59.64623   88.71520
   Pt       57.94173   66.27474   49.79130
   Pt       73.37520   54.59986   53.78988
   Pt       69.29217   18.05036   32.66281
   Pt       60.02732   37.14826   92.17039
   Pt       61.51805   31.24780   53.69229
   Pt       40.50049   75.81324   61.39136
   Pt       46.12029   52.63289   55.58399
   Pt       34.13061   27.12621   76.99096
   Pt       65.81292   66.23227   61.39221
   Pt       46.26468   39.20444   53.73405
   Pt       46.18958   60.35023   86.32864
   Pt       69.54963   50.93520   34.42980
   Pt       26.25718   31.00128   77.02887
   Pt       53.93858   68.22448   40.14472
   Pt       50.16738   74.07928   49.72840
   Pt       46.09577   56.58525   43.92622
   Pt       71.21767   71.88557   73.09746
   Pt       50.14379   74.13693   38.15366
   Pt       34.55528   60.35426   51.79498
   Pt       61.54767   71.93165   67.21955
   Pt       27.24013   74.05582   30.65605
   Pt       34.41792   17.55148   75.11363
   Pt       53.92644   79.78718   51.77577
   Pt       50.25871   50.92519   26.78386
   Pt       22.90271   39.11993   42.05316
   Pt       28.80074   75.49346   80.86565
   Pt       32.81907   79.77371   38.22926
   Pt       54.09297   40.97645   71.08376
   Pt       65.42868   40.93097   75.01284
   Pt       69.74973   77.94290   38.44484
   Pt       40.13560   50.63626   43.97572
   Pt       43.96085   52.17998   80.93819
   Pt       38.67972   77.94567   53.64402
   Pt       61.93734   41.20838   51.78420
   Pt       22.79235   42.74706   49.97024
   Pt       28.85979   56.42833   46.04253
   Pt       25.08206   52.71187   30.61809
   Pt       28.52683   50.33623   79.13158
   Pt       77.49158   66.49063   30.65582
   Pt       38.21467   54.37845   72.73053
   Pt       65.73237   42.99956   46.02593
   Pt       61.76964   42.79760   65.33014
   Pt       78.89918   31.27142   59.65785
   Pt       42.15769   64.21573   63.20667
   Pt       79.76405   77.98885   40.30003
   Pt       38.39266   29.32288   71.11974
   Pt       34.28116   21.42421   67.51912
   Pt       81.09313   58.58702   53.73487
   Pt       69.54593   70.09394   46.13894
   Pt       30.33479   31.13037   61.60595
   Pt       24.95506   68.08399   34.40083
   Pt       46.34672   76.06085   24.72883
   Pt       57.55196   73.97362   53.53768
   Pt       55.90618   74.03230   47.88552
   Pt       50.27011   48.79704   55.69651
   Pt       62.07729   46.89362   61.41109
   Pt       36.65820   79.76201   38.15371
   Pt       52.36456   39.34431   17.08564
   Pt       46.41859   40.93999   90.29561
   Pt       57.93283   50.76908   38.24535
   Pt       30.70705   68.02884   51.93989
   Pt       77.08102   37.34591   21.24649
   Pt       52.01843   29.49580   57.56559
   Pt       50.13447   50.59515   65.31693
   Pt       81.23174   58.63315   38.45272
   Pt       52.34541   44.98186   72.94352
   Pt       30.23608   31.05473   77.08508
   Pt       22.98181   56.19862   71.61131
   Pt       63.83360   62.53585   59.20255
   Pt       24.93395   44.78082   50.16885
   Pt       32.41141   46.84815   55.62673
   Pt       58.14724   66.07729   88.21317
   Pt       69.22214   31.32068   49.95112
   Pt       30.23369   38.91647   65.32818
   Pt       28.41031   48.43781   73.28341
   Pt       24.76351   63.68104   77.11868
   Pt       23.41003   62.60303   30.29867
   Pt       34.65681   87.16586   44.45151
   Pt       61.69609   68.20506   24.90027
   Pt       26.52207   52.33726   75.03356
   Pt       34.19305   27.15101   61.75088
   Pt       23.32665   56.58018   24.71617
   Fe       48.21898   60.50946   15.09199
   Pt       36.45060   56.39908   45.99040
   Pt       28.62299   52.43515   61.55398
   Pt       75.50143   70.19720   59.48241
   Pt       65.50395   19.86957   30.62877
   Pt       22.81131   42.66713   54.00543
   Pt       69.73298   68.24330   47.93565
   Pt       45.94863   42.77172   65.29545
   Pt       86.92421   70.41077   51.72617
   Pt       77.01971   35.23926   46.12116
   Pt       67.53697   74.08603   24.82307
   Pt       34.83304   79.67946   63.45538
   Pt       55.79908   72.02407   45.85241
   Pt       38.33296   64.11826   78.69042
   Pt       42.64746   79.79168   55.71920
   Pt       63.60830   37.15874   46.02467
   Pt       32.57917   54.54168   48.01082
   Pt       77.31296   64.20197   75.08833
   Pt       36.07360   46.60579   75.09482
   Pt       48.15411   15.96312   82.69628
   Pt       52.07201   52.43932   69.03738
   Pt       40.45750   11.99009   71.07211
   Pt       24.49661   27.02500   75.25227
   Pt       42.26848   56.54673   43.91388
   Pt       38.82028   87.51901   47.84562
   Pt       44.23244   38.71998   90.76439
   Pt       26.22498   34.94302   72.92124
   Pt       65.36129   25.50641   51.84351
   Pt       46.33716   54.74550   22.79269
   Pt       69.79802   54.77948   38.34623
   Pt       73.82713   72.64537   24.74701
   Pt       46.30328   41.13396   40.19787
   Pt       38.47146   56.48530   40.16356
   Pt       50.47509   41.14466   28.63537
   Pt       46.06290   68.12918   63.30436
   Pt       54.19482   54.67047   61.39917
   Pt       63.59214   74.07841   51.71694
   Pt       50.15743   64.51148   40.10955
   Pt       22.99091   46.74059   46.04318
   Pt       58.01999   39.27986   53.79346
   Pt       77.09607   75.91186   67.23238
   Pt       53.82665   72.06615   40.15612
   Pt       38.77731   91.18968   48.18122
   Pt       63.97784   62.47727   36.39834
   Pt       50.37218   58.49926   69.03953
   Pt       75.27202   37.64272   19.10400
   Pt       40.72125   83.64751   45.82904
   Pt       67.72455   58.57678   59.57259
   Pt       31.05634   79.61134   74.96769
   Pt       69.60321   55.06568   15.21226
   Pt       76.83334   23.50682   53.82073
   Pt       61.37292   81.60696   53.67722
   Fe       77.10046   43.09231   42.27493
   Pt       48.24449   41.16468   65.22569
   Pt       26.79201   33.22313   40.17348
   Pt       77.27325   29.81815   25.00559
   Pt       51.98933   48.69661   61.51408
   Pt       73.34072   41.30242   24.93813
   Pt       61.52730   67.91294   82.70907
   Pt       39.97192   48.10782   88.62778
   Pt       65.88180   57.02328   40.04412
   Pt       61.97707   46.99280   30.55569
   Pt       46.21388   66.24539   49.73112
   Pt       57.89528   79.85510   32.57527
   Pt       78.95013   31.46598   44.27847
   Pt       54.26897   62.72804   22.77151
   Pt       61.66633   62.26969   61.43836
   Pt       54.01180   91.37154   51.81597
   Pt       32.40245   29.30802   46.13074
   Fe       42.41365   72.12580   28.53250
   Pt       30.70166   21.73407   36.29000
   Pt       54.04778   79.61988   74.91627
   Pt       54.04880   50.84067   34.40740
   Pt       59.65059   68.15471   45.90393
   Pt       69.04973   81.56831   61.55405
   Pt       42.46670   60.56707   20.88336
   Pt       38.38354   60.34879   71.06304
   Pt       73.41441   66.14577   53.76719
   Pt       24.63711   44.35864   81.09590
   Pt       46.34283   48.69649   67.16786
   Pt       58.05930   48.93987   51.79007
   Pt       55.98368   48.75562   73.00486
   Pt       34.69841   29.48747   24.81633
   Pt       65.93329   49.23731   36.29898
   Pt       38.07242   50.10569   84.78254
   Pt       30.36989   46.75086   57.64432
   Pt       76.85924   25.53753   51.90866
   Pt       38.08873   34.99859   65.45079
   Pt       57.88179   83.64803   40.23168
   Pt       63.37487   33.13499   69.25332
   Pt       57.54922   27.32916   76.86248
   Pt       69.65039   62.33084   69.23758
   Pt       52.38013   43.25024   40.23182
   Pt       53.87045   73.76281   76.94731
   Pt       65.61400   72.02566   63.41672
   Pt       59.88314   70.16156   59.36925
   Pt       57.69276   66.31778   30.53111
   Pt       65.64176   48.73216   71.12541
   Pt       57.87741   91.41751   47.99796
   Pt       75.20706   68.10330   69.37235
   Pt       46.10567   64.11322   86.41573
   Pt       60.27651   58.54437   13.13768
   Pt       50.13798   44.84321   78.68096
   Pt       55.83670   64.36504   34.35575
   Pt       71.47768   60.31197   69.19268
   Pt       73.23464   25.70612   32.46139
   Pt       24.63081   33.21968   42.25283
   Pt       56.19863   48.73144   61.47846
   Pt       69.65156   48.98498   51.78848
   Pt       76.66753   48.37986   82.87562
   Pt       45.92580   19.59810   84.90544
   Pt       26.42713   48.18198   86.78795
   Pt       30.65695   56.53853   67.20448
   Pt       53.82370   64.29221   74.87301
   Pt       52.22165   41.15506   49.86968
   Pt       40.35385   43.03579   40.27072
   Pt       76.92709   31.21632   65.34918
   Pt       77.04223   33.23281   63.57866
   Pt       59.91515   66.33238   59.38198
   Pt       36.82221   79.84950   42.08382
   Pt       38.40435   17.60952   79.00341
   Pt       61.88056   70.12257   73.07384
   Pt       50.13874   39.04993   69.20624
   Pt       65.74721   56.67536   51.76594
   Pt       36.68508   66.31424   13.17351
   Pt       61.55695   73.91112   65.33338
   Pt       73.31880   41.42652   28.68247
   Pt       51.89794   63.96087   88.64177
   Pt       50.20899   83.59482   59.58095
   Pt       31.25295   73.88377   42.36704
   Pt       38.89415   79.94142   36.25163
   Pt       71.76865   78.17263   32.38603
   Pt       61.72765   58.67110   22.90267
   Pt       40.53504   35.23158   44.10971
   Pt       28.39068   44.60386   69.35756
   Pt       40.43615   52.53408   34.37699
   Pt       34.45207   62.24747   65.31525
   Pt       64.17909   58.63248   40.15975
   Pt       25.03593   64.22440   34.23421
   Pt       31.07771   17.95181   44.07896
   Pt       54.33696   56.65857   13.21782
   Pt       63.81755   48.76975   57.58640
   Pt       36.68493   72.01472   53.64319
   Pt       32.22965   33.07504   50.00067
   Pt       24.62173   25.16717   61.85394
   Pt       53.65427   11.85602   57.69230
   Pt       30.49574   58.02033   81.02351
   Pt       71.07836   23.45028   71.07702
   Pt       28.40921   44.48963   84.90774
   Pt       79.19934   47.10072   28.82376
   Pt       42.82479   29.47622   20.98376
   Pt       58.00627   79.68996   74.98810
   Pt       50.20174   36.98501   82.67399
   Pt       61.54383   83.48592   59.61411
   Pt       61.62262   72.20034   43.98305
   Pt       71.53027   50.82225   55.69896
   Pt       50.39360   45.04251   55.62050
   Pt       73.51274   54.85963   30.59736
   Pt       45.81335   29.07265   86.60141
   Pt       54.23020   52.83018   51.69158
   Pt       63.95049   60.46795   42.14934
   Pt       69.64520   83.57235   47.97455
   Pt       30.28699   25.29923   63.45366
   Pt       61.86668   52.72422   51.75292
   Pt       28.74480   50.58461   36.51312
   Pt       48.11377   31.29257   75.00714
   Pt       50.26380   87.64927   44.03835
   Pt       34.74085   70.04419   65.27481
   Pt       54.25786   52.73243   43.96454
   Pt       50.21018   75.99871   28.53903
   Pt       46.32477   72.04648   47.83674
   Pt       50.21592   46.87068   45.96022
   Pt       57.79812   62.35879   38.28594
   Pt       46.00836   61.85425   92.45249
   Pt       42.74720   85.67192   45.94196
   Pt       55.80726   16.08515   28.75227
   Pt       59.51860   31.22831   87.00855
   Pt       39.02167   82.04342   18.95084
   Pt       32.32200   23.25754   63.70834
   Pt       22.85143   40.97180   51.89202
   Pt       79.07009   31.49021   32.69670
   Pt       40.16287   58.34924   59.45753
   Pt       61.78549   70.26677   26.79252
   Pt       81.02614   47.11744   34.65100
   Pt       38.74672   73.94127   53.90156
   Pt       28.48115   48.69339   49.92809
   Pt       34.85676   25.65531   36.29232
   Pt       58.17248   45.02596   51.83910
   Pt       57.86661   83.64611   47.93257
   Pt       61.57078   81.90130   69.23654
   Pt       42.21185   60.45676   82.48044
   Pt       61.94622   54.47656   76.82931
   Pt       67.53501   41.21221   15.19045
   Pt       46.26818   19.75372   69.13531
   Pt       46.32998   87.31625   63.44183
   Pt       26.35999   35.00122   65.20903
   Pt       71.35934   37.39379   26.90888
   Pt       26.81037   41.13009   28.63806
   Pt       28.18372   27.13477   67.30879
   Pt       61.97823   64.45242   24.84290
   Pt       65.59190   60.37597   63.36708
   Pt       36.45361   87.25132   46.14025
   Pt       36.78479   75.97921   38.17154
   Pt       38.92922   87.54434   51.77533
   Pt       57.70740   60.32336   71.15006
   Pt       65.90761   60.47525   47.93189
   Pt       67.70356   54.68179   63.48166
   Pt       28.68608   35.15472   47.99439
   Pt       42.12142   15.84002   80.91417
   Pt       64.12044   87.49254   45.97584
   Pt       67.81317   62.41167   51.81437
   Pt       65.43068   42.72527   65.40674
   Pt       55.64296   17.88013   38.31423
   Pt       36.80303   71.99890   49.89621
   Pt       77.23940   41.36620   24.95751
   Pt       63.62530   41.02320   65.35503
   Fe       50.33471   52.84675   24.83613
   Pt       58.00667   56.68165   63.27377
   Pt       80.74414   46.52839   77.11481
   Pt       54.08046   56.51643   63.31749
   Pt       22.88010   35.23378   45.94578
   Pt       55.76912   64.26733   53.64372
   Pt       88.62352   48.75278   56.07712
   Pt       40.30076   46.75052   51.72353
   Pt       78.97403   31.40993   48.22102
   Pt       30.70119   64.09147   74.92157
   Pt       52.29978   58.54332   55.61518
   Pt       59.61615   33.13740   73.14516
   Pt       52.25053   44.95273   49.90521
   Pt       38.43843   48.95848   28.64075
   Pt       46.38804   41.14373   36.30058
   Pt       30.13541   31.15207   73.11223
   Pt       26.90854   67.96570   63.41002
   Pt       57.66118   72.01932   40.08495
   Pt       63.77245   41.25110   34.42608
   Pt       73.08250   42.95695   57.68336
   Pt       71.29988   25.88790   26.70596
   Pt       77.26950   77.87330   65.30761
   Pt       37.02080   85.67157   24.66839
   Pt       26.65375   46.53104   53.89548
   Pt       32.38708   46.87122   51.68986
   Pt       69.48503   52.57870   75.03256
   Pt       24.53170   32.99953   57.67982
   Pt       31.99399   17.54031   69.39674
   Pt       73.17910   52.36346   82.96451
   Pt       32.41831   42.91306   55.80826
   Pt       40.40258   31.17747   86.71139
   Pt       77.17260   43.18932   19.31858
   Pt       24.98699   67.97629   42.36323
   Pt       28.52096   35.10884   59.48453
   Pt       69.53626   46.84124   49.88030
   Pt       61.99185   48.79627   63.43480
   Pt       85.09238   77.64511   53.86642
   Pt       59.64738   34.95709   71.20722
   Pt       54.08738   40.96260   82.53438
   Pt       61.89495   44.92371   55.69379
   Pt       53.90096   33.06008   90.56465
   Pt       40.87681   79.75715   45.98733
   Pt       53.89504   64.30513   67.27631
   Pt       63.97591   50.88991   55.61918
   Pt       32.41599   83.13244   61.69814
   Pt       46.06091   44.69931   82.61009
   Pt       51.61197   71.49591   84.67894
   Pt       50.09444   36.88278   90.56798
   Pt       28.59133   27.41773   55.64220
   Pt       26.55705   55.88685   82.98561
   Pt       56.27701   50.86207   63.36588
   Pt       53.94455   79.75431   55.64402
   Pt       53.67963   85.51482   65.36611
   Pt       54.33813   52.64337   67.18385
   Pt       75.35152   62.52487   63.37113
   Pt       65.34286   70.39876   49.83110
   Pt       26.95130   81.23871   54.14482
   Pt       42.31976   40.96484   67.13740
   Pt       42.66464   85.48767   69.03906
   Pt       40.38273   60.23242   61.38412
   Pt       67.56562   60.41056   49.89276
   Pt       28.80362   60.26458   46.11754
   Pt       59.77018   68.31754   38.19272
   Pt       49.75880   59.61357   94.53885
   Pt       81.02740   43.02013   46.16566
   Pt       54.20770   54.52372   76.78577
   Pt       50.14889   91.26665   59.54323
   Pt       46.48131   91.35547   63.37619
   Pt       38.03821   42.85797   73.07920
   Pt       28.45201   46.57799   67.30501
   Pt       77.02860   41.19793   36.54022
   Pt       42.33629   23.57368   65.32000
   Pt       59.85820   78.00869   32.42183
   Pt       69.33133   56.41172   75.09692
   Pt       26.48171   38.79314   65.30706
   Pt       42.14631   40.93167   71.02998
   Pt       58.12475   60.66503   40.08165
   Pt       61.71078   81.65840   65.41690
   Pt       34.13762   50.51200   73.13751
   Pt       50.20522   42.93982   61.43969
   Pt       57.68139   27.45288   84.78767
   Pt       30.50761   52.35905   75.12356
   Pt       28.72261   50.55345   48.14215
   Pt       38.65991   73.99457   69.03608
   Pt       81.04889   62.27574   57.69682
   Pt       67.85677   56.62829   65.41993
   Pt       64.02143   58.51787   43.97430
   Pt       29.25444   72.01862   22.88616
   Pt       36.22258   42.91471   51.72818
   Pt       69.84071   62.50457   38.27670
   Pt       69.37909   50.64707   57.65685
   Pt       34.36545   27.33844   53.98583
   Pt       39.86142   36.39876   92.65929
   Pt       32.33551   42.73379   63.48535
   Pt       50.02357   56.25285   90.24783
   Pt       53.93637   79.71712   67.22982
   Pt       65.47788   56.32439   75.03619
   Pt       73.13958   46.67883   84.73154
   Pt       31.03124   75.79903   48.01805
   Pt       46.23393   48.74475   86.28658
   Pt       54.21451   41.10762   51.85161
   Pt       44.52954   83.90308   18.80884
   Pt       54.06697   85.65646   45.80801
   Pt       46.37641   21.78925   78.85772
   Pt       23.30804   64.33779   24.72263
   Pt       24.36862   24.99285   53.68611
   Pt       45.98988   12.03223   65.28465
   Pt       75.70711   81.84593   44.17127
   Pt       61.00368   66.14456   41.98775
   Pt       46.36810   37.36942   59.39607
   Pt       54.15571   45.07405   55.64783
   Pt       69.54050   46.96742   46.12970
   Pt       46.20259   35.20897   69.11241
   Pt       61.45065   66.13355   57.52117
   Pt       73.37687   77.62932   57.70076
   Pt       86.38992   50.59707   67.43541
   Pt       27.02770   81.46172   65.63056
   Pt       77.28071   62.38336   61.50722
   Pt       63.53778   40.86896   69.25146
   Pt       61.64616   85.52211   61.56671
   Pt       41.86870   46.70615   65.30617
   Pt       65.47866   85.49041   53.83836
   Pt       61.47608   27.45891   42.19353
   Pt       42.61311   87.23153   74.97226
   Pt       52.00900   33.37907   76.99471
   Pt       42.60667   81.66771   61.41390
   Pt       61.66903   37.09651   74.95728
   Pt       57.59539   12.14527   34.46413
   Pt       42.42852   46.88107   84.37094
   Pt       34.35024   52.38906   78.90553
   Pt       30.53092   56.41037   71.00590
   Pt       38.03208   42.83020   69.14948
   Pt       69.34811   33.56826   24.92122
   Pt       20.88015   71.76088   38.44236
   Pt       38.25859   56.39524   55.66857
   Pt       26.60667   38.97210   53.70412
   Pt       53.87657   68.00761   82.75055
   Pt       73.74062   72.37086   32.31226
   Pt       55.72086   79.68626   57.44759
   Pt       61.05397   21.29445   79.10815
   Pt       44.20308   56.42013   53.57336
   Pt       57.62782   70.15094   53.56556
   Pt       26.49842   27.35783   46.20844
   Pt       59.75284   66.29509   32.47704
   Pt       24.61178   48.38057   84.93006
   Pt       36.48362   60.39396   30.52903
   Pt       46.04591   71.71321   86.86855
   Pt       73.40067   58.56468   53.70044
   Pt       57.60619   77.84988   45.92086
   Pt       67.75987   50.82215   51.84911
   Pt       40.72629   91.16636   61.38258
   Pt       49.47172   55.99355   94.28560
   Pt       27.42111   75.92359   28.83603
   Pt       57.55561   13.92319   63.48457
   Pt       73.25486   41.03137   63.52720
   Pt       54.16888   50.71526   65.29967
   Pt       69.66793   64.29578   47.95355
   Pt       44.34965   42.90291   67.27288
   Pt       25.28007   60.52383   19.10246
   Pt       69.61850   50.71033   61.43995
   Pt       28.53679   35.13612   55.64960
   Pt       82.87883   58.46709   71.28181
   Pt       57.79213   89.52807   49.71555
   Pt       28.38346   27.33074   47.98759
   Pt       45.90263   63.79225   90.46880
   Pt       42.24750   15.84346   69.17659
   Pt       73.68155   70.09314   53.86218
   Pt       59.82412   37.20324   42.15462
   Pt       85.32925   74.13175   46.10904
   Pt       50.10255   33.29199   70.97641
   Pt       76.85902   60.20023   79.01515
   Pt       69.78640   54.74245   46.10867
   Pt       50.26190   54.64989   76.74526
   Pt       57.76351   62.37201   34.35765
   Pt       73.53096   70.19560   65.31472
   Pt       52.22486   29.55105   88.55860
   Pt       46.27437   58.46389   68.98844
   Pt       38.60429   23.63915   49.91299
   Pt       34.75736   71.80262   63.60502
   Pt       26.91774   73.48472   80.99774
   Pt       67.50954   16.22234   32.49840
   Pt       26.55127   40.51829   86.74151
   Pt       83.01417   50.73302   52.04464
   Pt       24.79088   79.26679   61.98363
   Pt       31.11860   41.31975   16.96778
   Pt       85.03344   72.11339   59.62427
   Pt       78.87205   35.22213   48.16774
   Pt       36.28271   54.08910   83.04492
   Fe       32.34862   36.59688   81.27705
   Pt       56.34979   54.78163   40.11650
   Pt       36.54727   68.06452   49.87354
   Pt       60.13707   46.93204   55.65542
   Pt       20.99498   52.34474   73.35878
   Pt       38.33995   56.53349   67.10767
   Pt       74.89611   33.48382   26.91618
   Fe       46.39477   52.89527   24.78556
   Pt       63.82599   50.85233   47.88986
   Pt       63.88329   50.69007   32.54360
   Pt       61.96723   66.29038   15.18646
   Pt       34.17985   55.82633   90.58122
   Pt       46.24878   70.08199   49.73538
   Pt       24.61518   33.05794   53.78828
   Pt       30.98417   60.64025   13.29645
   Pt       42.45666   48.87604   36.34231
   Pt       31.09965   37.25371   20.88611
   Pt       52.23856   50.61701   55.80261
   Pt       67.22888   67.78256   81.25185
   Pt       38.15392   23.41498   69.27792
   Pt       57.81787   89.49357   53.68906
   Pt       52.24207   87.52511   53.63964
   Pt       30.12567   27.14374   69.30501
   Pt       63.44765   75.65692   65.34207
   Pt       42.23121   17.81409   63.37422
   Pt       32.49469   46.86432   47.97288
   Pt       71.57629   70.17181   47.99537
   Pt       50.29661   41.08634   47.94081
   Pt       30.78926   60.46196   67.17510
   Pt       50.11440   52.70471   40.06577
   Pt       61.88897   48.99289   40.19147
   Pt       42.86938   85.83727   30.39369
   Pt       77.28135   58.65163   38.41529
   Pt       88.72169   68.30889   59.64386
   Pt       46.42819   36.96994   86.52806
   Fe       76.78167   33.03021   71.22564
   Pt       36.81524   69.94579   36.54451
   Pt       65.39496   17.95996   44.18124
   Pt       61.59717   58.39581   65.33633
   Pt       28.70209   29.57437   26.65211
   Pt       21.03767   33.06267   42.43070
   Pt       65.39545   29.45263   36.40860
   Pt       48.23092   60.34198   11.39983
   Pt       54.19722   54.61404   57.51391
   Pt       32.65269   68.02954   72.89381
   Pt       67.63414   52.76841   53.77169
   Pt       77.16285   46.97795   42.19840
   Pt       65.47903   77.81250   34.58369
   Pt       46.15761   50.82823   42.00513
   Pt       38.15807   52.60320   59.47247
   Pt       73.38792   58.53319   61.52632
   Pt       42.25640   89.12399   57.51013
   Pt       82.99492   62.49055   67.27030
   Pt       30.12248   25.13779   75.09758
   Pt       63.42810   87.41798   42.26924
   Pt       77.62358   71.95019   28.73548
   Pt       31.22107   76.04445   28.58428
   Pt       79.42843   54.98347   24.94568
   Pt       38.19935   44.51903   82.78612
   Pt       42.46359   31.34840   42.23975
   Pt       54.09538   83.69443   17.16207
   Pt       38.52965   23.60645   57.60098
   Pt       73.64480   60.79048   44.06531
   Pt       30.71350   68.12896   47.84617
   Pt       34.28096   54.51680   72.98711
   Pt       50.17316   62.27911   72.93924
   Pt       63.53389   16.24862   28.74354
   Pt       22.92473   73.49084   65.87176
   Pt       26.75955   64.13498   63.39131
   Pt       80.94504   66.20718   61.57696
   Pt       57.76927   60.45205   44.09188
   Pt       69.31072   21.92950   48.05013
   Pt       59.92255   56.47570   57.55655
   Pt       49.94819   29.32430   82.79976
   Pt       38.15361   52.21019   90.33249
   Pt       50.16865   77.62850   72.92107
   Pt       55.53248   71.86660   61.43427
   Pt       61.95392   56.52317   59.45122
   Pt       64.22021   62.47480   40.15650
   Pt       34.64201   69.85858   73.06923
   Pt       32.64607   23.69668   28.69990
   Pt       63.29234   31.15218   71.25369
   Pt       48.39655   60.33462   65.27396
   Pt       46.19168   56.53714   47.84665
   Pt       65.81473   74.02877   73.11114
   Pt       35.04145   85.80376   26.48129
   Pt       61.99675   45.24079   32.46116
   Pt       38.63289   77.92165   61.39088
   Pt       38.67861   29.50358   40.27025
   Pt       65.47626   29.44031   40.37396
   Pt       69.11748   64.18569   78.79471
   Pt       34.12456   27.18708   65.49649
   Pt       57.84558   72.01577   82.59317
   Pt       28.39158   31.23064   51.88461
   Pt       31.06426   74.14405   26.73557
   Pt       38.22150   13.89802   63.50880
   Pt       30.67564   29.16515   48.23004
   Pt       46.23229   56.60798   40.11040
   Pt       44.32329   75.89835   57.44040
   Pt       38.17436   46.65508   76.96330
   Pt       36.03211   32.85843   73.30617
   Pt       79.14050   31.80833   24.85357
   Pt       73.70708   74.12139   38.30159
   Pt       61.44232   66.25455   45.89787
   Pt       57.96756   39.19888   46.02436
   Pt       50.26947   35.37306   46.03784
   Pt       84.45917   46.76142   73.29147
   Pt       61.82664   87.52260   36.64056
   Pt       24.70417   31.30441   44.09432
   Fe       46.20654   64.36898   20.82007
   Pt       42.76851   85.60105   65.19838
   Pt       32.58809   75.59482   65.38929
   Pt       32.27738   48.43473   65.67388
   Pt       57.89460   75.82972   67.16129
   Pt       77.05514   29.63233   32.75561
   Pt       50.19469   89.47887   49.78392
   Pt       22.90385   33.37803   28.61719
   Pt       44.11749   48.34372   92.37993
   Fe       36.36960   65.84446   86.72280
   Pt       26.76099   67.81042   52.10532
   Pt       57.79097   39.12992   57.62202
   Pt       84.99476   54.84117   46.23434
   Pt       75.50781   73.73474   59.37323
   Pt       69.38200   46.82405   53.74645
   Pt       65.09352   12.01285   57.53886
   Pt       77.44482   41.27585   21.13084
   Pt       57.98512   52.70667   47.95076
   Pt       23.12568   75.70949   55.85795
   Pt       22.72386   27.58006   38.15810
   Pt       42.85149   87.58948   28.54944
   Pt       58.28147   41.15419   44.08794
   Pt       26.54436   29.26852   63.55655
   Pt       57.73700   79.71009   59.54974
   Pt       24.57956   31.01706   67.31881
   Pt       80.87506   29.33817   59.63308
   Pt       80.83381   54.57296   57.69979
   Pt       76.94652   23.86199   45.95949
   Pt       34.35051   44.88369   63.30856
   Pt       71.79963   70.30332   43.95397
   Pt       36.15783   40.85104   73.11543
   Pt       22.98919   44.84627   48.03152
   Pt       26.76702   64.04257   78.86491
   Pt       71.05241   56.21406   88.45629
   Pt       57.91437   79.77835   16.96442
   Pt       24.61777   46.39772   75.16777
   Pt       72.98427   27.45132   49.96893
   Pt       67.42221   71.83264   69.29382
   Pt       42.93271   91.34158   28.65999
   Pt       32.19210   44.80035   57.61404
   Pt       39.99337   42.57702   90.55172
   Pt       60.15144   52.72580   53.72100
   Pt       75.33969   39.56060   24.94928
   Pt       34.78870   79.87572   36.15769
   Pt       59.75519   64.19203   65.35060
   Pt       73.19912   41.14373   48.07923
   Fe       69.28292   46.66940   84.65175
   Pt       28.99534   62.31803   36.38406
   Pt       55.86839   37.15296   53.79082
   Pt       30.43742   51.81474   91.23052
   Pt       83.03775   66.38759   51.80564
   Pt       65.80309   52.87125   47.97788
   Pt       61.72815   62.30443   38.32713
   Pt       61.86217   64.22345   44.02555
   Pt       46.63201   35.46433   15.06091
   Pt       67.41417   73.97026   63.32982
   Pt       65.37679   73.99250   61.50840
   Pt       57.55041   62.25954   42.10108
   Pt       81.02752   58.46421   57.66454
   Pt       73.16708   81.57387   57.77430
   Pt       50.28880   91.46968   32.47744
   Pt       46.17227   48.81408   47.88207
   Pt       61.68658   87.41950   52.07882
   Pt       62.20708   58.54208   34.47066
   Pt       73.17369   75.84630   67.27979
   Pt       50.31177   50.82300   53.66529
   Pt       53.97995   52.68037   47.89353
   Pt       47.95542   60.35199   49.78439
   Pt       59.57058   64.16581   53.62678
   Pt       73.09542   52.52280   78.92362
   Pt       81.28223   53.11584   25.05438
   Pt       53.83879   56.42191   82.56286
   Pt       86.59946   42.86315   59.81629
   Pt       77.33731   45.12460   24.97590
   Pt       24.93296   67.66224   77.14098
   Pt       46.34891   76.12246   32.26601
   Pt       65.15160   70.16922   22.83904
   Pt       53.94699   29.63472   13.35665
   Fe       80.89530   54.57302   61.54484
   Pt       51.90251   13.94407   38.52937
   Pt       65.92085   54.71407   22.99636
   Pt       60.19317   51.08234   36.25089
   Pt       40.23866   50.60216   59.64219
   Pt       49.91781   62.49213   26.57924
   Pt       54.04659   52.56547   74.95164
   Pt       36.35403   12.01269   63.42577
   Pt       22.99797   52.64346   40.24023
   Pt       25.15943   60.48978   22.77055
   Pt       44.46058   87.42457   22.81496
   Pt       57.68636   81.71290   69.06807
   Pt       36.47657   69.77312   83.01394
   Pt       72.79688   15.92638   53.68627
   Pt       42.34701   23.48685   69.16436
   Pt       63.60982   37.08776   42.15609
   Pt       22.69545   35.00789   61.44276
   Pt       48.04456   60.68795   30.40510
   Pt       59.90100   25.87535   30.55954
   Pt       28.60615   79.42852   50.36264
   Pt       26.77137   60.21565   59.72996
   Pt       56.08292   41.04891   45.96842
   Pt       50.03392   71.74012   86.25724
   Pt       69.54075   81.69329   46.19111
   Pt       67.65448   60.37529   65.35657
   Pt       65.74510   37.41572   32.61966
   Pt       69.72182   52.87261   47.96007
   Pt       30.53838   54.06639   84.76853
   Pt       23.04643   46.86364   38.29935
   Pt       34.50741   85.23058   57.74037
   Pt       33.91556   28.81583   86.74162
   Pt       36.27544   56.33125   65.38719
   Pt       58.47358   68.43825   17.02365
   Pt       67.69651   56.60354   49.86413
   Pt       42.27014   43.09716   76.83785
   Pt       83.10642   58.61659   44.25585
   Pt       30.38466   52.49003   67.26292
   Pt       42.33554   25.42361   86.68210
   Pt       38.62379   15.82887   53.83027
   Pt       80.81992   33.17542   71.15797
   Pt       59.72149   87.29173   61.72018
   Pt       30.82532   75.94125   44.01212
   Pt       69.17563   23.38270   73.07103
   Pt       48.38304   37.13324   92.43674
   Pt       88.28300   50.63663   57.82413
   Pt       24.72029   27.48167   36.45672
   Pt       61.44215   14.04685   40.14548
   Pt       24.92643   48.69844   42.34976
   Pt       28.80871   39.15615   32.57622
   Pt       30.07976   21.22440   67.58629
   Pt       27.08650   70.07303   38.38745
   Pt       67.56959   44.80087   73.16680
   Fe       46.05934   71.82415   74.95157
   Pt       33.98419   27.17070   69.37664
   Pt       69.43750   77.77012   49.96924
   Pt       60.03284   58.62765   47.83290
   Pt       48.10683   68.04570   69.01569
   Pt       23.00838   39.18214   30.36989
   Pt       55.84263   60.34449   53.67248
   Pt       77.38906   72.03945   55.62869
   Pt       67.55420   45.10122   45.97580
   Pt       71.27989   15.85480   59.63937
   Pt       65.31925   25.38513   55.76557
   Pt       26.98714   58.49785   38.26541
   Pt       36.24976   63.66324   88.50457
   Pt       63.92453   56.44690   61.55953
   Pt       34.99267   75.94876   51.90161
   Pt       56.12585   52.61119   65.35285
   Pt       88.42380   48.73305   63.63227
   Pt       34.34932   52.55830   63.33101
   Pt       65.59560   71.90859   67.29755
   Pt       38.77749   72.14937   36.39021
   Pt       26.87611   64.12432   55.74620
   Pt       21.38206   52.75706   26.72749
   Pt       54.15791   81.91923   15.13129
   Pt       51.98377   67.94990   77.02547
   Pt       21.56981   64.53218   26.76913
   Pt       52.10823   87.35190   65.39758
   Pt       30.85088   71.69741   67.45568
   Pt       76.88639   35.19297   53.80368
   Pt       61.61083   79.55531   75.10456
   Pt       77.38788   56.84039   21.17241
   Pt       69.29120   21.85618   36.37271
   Pt       32.19294   27.17519   63.50974
   Pt       73.56411   74.07182   50.16751
   Pt       61.61971   69.96124   80.96085
   Pt       65.71118   64.25183   36.35514
   Pt       24.84086   52.58161   34.48118
   Pt       59.73818   74.04401   40.07853
   Pt       53.94848   79.77922   47.84248
   Pt       25.06204   60.46515   30.36294
   Pt       48.16798   79.67485   61.38547
   Pt       71.47257   58.60184   59.47732
   Pt       47.90579   62.21359   67.09471
   Pt       22.98524   46.84575   42.12010
   Pt       64.08082   62.45249   55.61095
   Pt       38.23177   50.57359   76.82637
   Pt       25.11085   68.16756   23.01148
   Pt       63.85754   48.90669   53.71380
   Pt       32.20599   19.27600   71.35297
   Fe       43.87104   46.34592   86.73935
   Pt       41.79671   38.70953   73.19452
   Pt       65.56965   66.18524   53.64762
   Pt       40.49285   23.89286   24.73422
   Pt       39.83714   38.45478   94.42327
   Pt       59.95463   58.54271   44.05869
   Pt       40.18503   61.88433   86.93903
   Pt       54.11919   64.47326   43.95097
   Pt       25.18154   68.19565   38.22236
   Pt       22.85758   77.48877   42.49176
   Pt       28.83495   62.12583   67.40655
   Pt       38.58596   25.52384   78.80219
   Pt       32.05101   23.20666   71.39126
   Pt       40.73015   47.05045   32.38735
   Pt       50.03753   60.54602   36.21474
   Pt       38.21908   33.17370   63.41632
   Pt       42.00973   48.56035   63.40895
   Pt       63.81365   41.15857   38.30074
   Pt       46.08522   39.02162   65.25568
   Fe       80.85342   39.19261   46.08992
   Pt       44.31506   75.86609   61.36045
   Fe       53.53532   11.98616   69.30049
   Pt       26.31989   27.29078   53.85378
   Pt       71.42099   35.61829   28.67155
   Fe       36.84860   54.89009   13.11927
   Pt       29.33370   74.10423   20.83701
   Pt       54.34716   48.75314   63.39178
   Pt       22.74304   67.61608   59.96731
   Pt       48.19365   80.97361   79.43680
   Pt       34.99739   81.61700   53.74103
   Pt       63.40560   64.16066   49.77814
   Pt       34.30836   23.46764   61.62287
   Pt       54.06572   31.26946   88.56958
   Pt       23.15575   64.12979   48.11286
   Pt       36.81608   75.98425   30.55335
   Pt       73.37890   77.76590   65.34539
   Pt       63.89905   58.43356   63.42988
   Pt       38.48640   41.21976   13.25884
   Pt       30.92669   75.70303   71.24589
   Pt       61.75249   64.18747   59.43590
   Pt       54.15792   56.87616   32.38548
   Pt       57.94494   91.40713   40.83722
   Pt       33.56714   30.77706   88.65880
   Pt       27.04589   67.80752   71.36973
   Pt       22.71532   40.71434   82.86548
   Pt       78.93166   35.17684   51.99178
   Pt       86.44533   41.06207   50.31713
   Pt       34.07800   46.49049   80.96224
   Pt       22.94712   73.48553   58.10822
   Pt       57.96417   52.50147   86.46495
   Pt       26.25467   28.94602   75.11570
   Pt       65.38625   81.72547   65.29386
   Pt       46.08726   52.50691   67.27966
   Pt       52.01938   31.36622   75.07857
   Pt       46.39265   37.27172   51.78969
   Pt       54.30402   39.27601   42.12562
   Pt       41.16424   33.49510   15.03631
   Pt       46.29407   15.95340   80.96173
   Pt       36.25776   56.38441   61.50916
   Pt       34.51639   66.08267   69.16091
   Pt       38.27299   37.17625   67.14162
   Pt       22.84454   35.04849   42.23465
   Pt       28.36102   19.45845   52.01804
   Pt       58.16437   56.65736   36.24460
   Pt       55.84932   89.46105   55.89883
   Pt       50.19386   52.43335   63.42694
   Pt       69.14828   73.88226   49.97322
   Pt       60.14111   54.67060   55.63591
   Pt       42.24549   19.71804   76.97299
   Pt       34.46407   40.96408   59.60630
   Pt       79.43915   62.81702   32.56269
   Pt       42.30700   29.44174   74.89156
   Pt       38.51036   69.96632   57.62764
   Pt       28.44398   38.73130   67.48479
   Pt       24.63581   40.54742   84.99839
   Pt       80.65752   27.51958   57.67427
   Pt       25.31140   45.11923   18.88175
   Fe       36.22665   50.13400   90.62611
   Pt       64.21253   45.28993   22.97056
   Pt       81.21653   72.41992   36.29108
   Pt       32.33266   86.93510   61.87404
   Pt       60.02035   66.43938   24.68749
   Pt       38.76774   81.72088   68.94930
   Pt       69.50206   70.31152   49.82219
   Pt       83.06447   70.33379   51.75074
   Fe       40.25665   73.66927   82.95995
   Pt       73.40224   70.15719   69.25284
   Pt       61.81404   62.44339   80.60563
   Pt       77.40315   74.12159   46.03448
   Pt       24.84130   58.17227   63.66363
   Pt       34.73966   73.82963   69.15912
   Pt       62.13229   54.72056   34.44616
   Pt       57.87687   64.58430   13.16620
   Pt       49.98093   60.50904   44.00498
   Pt       34.28482   19.49128   65.49789
   Pt       38.50628   48.83916   36.36542
   Pt       65.63891   41.26411   32.56851
   Pt       79.16913   56.78894   38.31019
   Pt       31.04338   75.76068   63.49310
   Pt       44.13026   40.99145   61.42400
   Pt       77.01528   23.81629   38.32377
   Pt       50.00417   35.20159   65.28485
   Pt       32.58159   67.79448   76.90359
   Pt       34.18628   42.90531   53.74153
   Pt       28.38878   36.66653   81.27509
   Pt       34.98112   83.54516   47.96637
   Pt       69.66129   54.78566   19.05350
   Pt       53.61095   64.37271   28.58484
   Pt       65.74101   72.12143   21.05391
   Pt       38.65987   25.56538   47.98288
   Pt       44.34190   71.93608   65.27703
   Pt       32.27759   33.12997   61.54398
   Pt       65.92050   58.52913   38.28602
   Pt       26.76376   52.20121   82.77578
   Pt       65.27673   21.37993   75.25634
   Pt       24.60516   42.42682   83.03510
   Pt       38.79970   87.46122   36.29293
   Pt       55.95669   62.34023   44.11464
   Pt       28.58953   58.09646   75.25850
   Pt       50.04893   68.19761   59.44230
   Pt       59.73202   70.07485   55.52824
   Pt       42.28495   66.20510   69.03707
   Pt       63.80860   56.54351   46.00275
   Pt       61.60230   68.20291   28.64875
   Pt       40.50804   23.61249   67.38781
   Pt       46.53572   81.63984   72.96765
   Pt       50.08507   64.31924   63.21947
   Pt       63.89454   58.43130   59.58378
   Pt       50.15759   44.82766   82.54019
   Pt       48.16517   68.12916   57.51083
   Pt       40.21689   60.16964   69.25549
   Pt       27.08269   69.98911   42.27375
   Pt       25.15499   64.20952   42.20694
   Pt       82.81458   33.43964   46.13655
   Pt       33.17867   41.26703   15.08861
   Fe       28.87544   42.90494   24.95395
   Pt       28.35401   46.27737   86.96502
   Pt       23.25958   70.30313   34.38747
   Pt       36.35084   27.39482   63.44089
   Pt       26.20998   21.59977   44.04108
   Pt       50.24004   68.27212   55.45699
   Pt       56.40060   56.92584   11.26603
   Pt       54.08444   44.77330   74.89283
   Pt       30.41510   54.36346   73.26497
   Pt       69.39475   29.53272   32.58048
   Pt       74.84054   36.97230   77.12489
   Pt       73.21271   31.30884   38.39518
   Pt       38.32138   29.36850   67.25191
   Pt       73.60482   62.57170   38.39594
   Pt       52.22787   44.98255   34.37724
   Pt       40.42177   77.44782   82.73044
   Pt       42.27276   21.52118   82.83997
   Pt       46.11827   31.24817   72.96666
   Pt       23.22318   64.33060   40.12207
   Pt       28.31126   33.13799   61.50682
   Pt       34.54027   15.81265   46.14940
   Pt       36.87505   27.64311   24.80197
   Pt       59.74415   62.26886   51.68231
   Pt       32.25111   40.48708   88.98192
   Pt       57.56336   81.76305   34.29016
   Pt       42.16666   13.83951   63.52993
   Pt       32.54251   65.69012   86.69498
   Pt       54.17786   58.45757   69.15457
   Pt       69.74723   48.98931   47.95825
   Fe       55.81254   29.40436   73.08662
   Pt       54.00140   58.51787   38.19346
   Pt       67.55297   68.18327   65.37887
   Pt       23.48765   64.37603   32.41805
   Pt       61.99305   54.91461   15.36388
   Pt       46.35405   41.03211   74.96532
   Pt       33.97203   25.10065   71.44009
   Pt       23.14974   62.19919   53.91289
   Pt       32.43097   35.18836   47.93674
   Pt       44.49374   70.45764   16.82578
   Pt       38.78258   87.40060   63.30156
   Pt       28.38352   25.18134   57.85422
   Pt       34.06133   27.24757   57.70639
   Pt       30.44774   38.95475   61.36727
   Pt       24.58019   31.03711   63.67693
   Pt       73.27907   37.46436   32.58851
   Pt       59.72018   74.03772   47.97260
   Pt       42.01818   31.14521   69.15763
   Pt       46.15219   17.82400   78.88185
   Pt       28.61495   79.61758   38.46138
   Pt       65.19537   77.82738   45.91587
   Pt       53.95886   83.52446   71.18104
   Pt       26.65686   54.24793   65.66884
   Pt       61.65491   77.87714   61.33315
   Pt       73.33230   25.90385   25.08072
   Pt       52.06386   79.75841   53.72690
   Pt       46.12258   54.52790   53.61152
   Pt       36.03764   38.71640   75.09401
   Pt       75.09310   23.85478   44.15130
   Fe       36.13927   44.28557   84.98429
   Pt       30.84092   64.24900   47.92394
   Pt       59.80511   48.61976   76.97339
   Pt       28.85561   85.19786   52.10540
   Pt       32.60762   50.68241   36.37440
   Pt       57.96742   44.79316   59.56520
   Pt       75.13774   23.90025   40.20183
   Pt       69.22635   25.41547   67.31737
   Pt       44.10836   15.75304   82.75555
   Pt       54.09914   52.71429   36.32032
   Pt       61.95506   41.12561   40.26778
   Pt       59.57579   87.39560   38.27328
   Pt       84.56987   37.05127   48.17609
   Pt       50.03697   70.20930   38.13907
   Fe       32.73191   62.21896   47.95627
   Pt       44.04075   71.34545   88.58458
   Pt       88.63942   56.72412   55.79401
   Pt       57.79104   87.37471   59.51269
   Pt       24.55483   50.25122   79.04575
   Pt       73.53526   58.54450   57.62978
   Pt       28.62681   60.11785   73.17988
   Fe       77.10797   37.40787   25.06155
   Pt       48.31329   79.91161   14.92828
   Pt       57.96013   54.68246   61.45232
   Pt       38.77597   89.40354   42.06945
   Pt       52.06524   52.47496   57.76529
   Pt       65.72939   64.48847   28.69690
   Pt       50.28774   41.22297   70.91903
   Pt       22.96751   75.60252   52.16097
   Pt       40.62916   79.72753   57.52310
   Pt       61.70496   75.79255   17.05000
   Pt       31.07855   77.70127   73.10705
   Pt       67.64000   15.99876   59.44096
   Pt       50.21019   50.63075   61.51855
   Pt       65.34072   74.01006   53.73403
   Pt       59.68099   74.06452   51.79666
   Pt       59.71167   77.88137   55.64105
   Pt       57.73283   85.59637   42.09145
   Pt       61.87174   62.31793   34.45371
   Pt       52.40151   58.63866   13.25047
   Pt       32.32525   33.11003   53.83384
   Pt       67.43850   73.87509   59.60081
   Pt       69.83099   58.60016   26.80495
   Pt       48.26751   79.79384   49.69867
   Pt       53.99222   46.76588   61.45891
   Pt       23.03437   65.48284   77.39291
   Pt       52.33023   83.72600   57.46316
   Pt       28.38736   19.36662   67.34403
   Pt       28.44228   21.44927   50.10231
   Pt       38.76537   81.70720   65.30686
   Pt       63.27171   12.08859   63.44400
   Pt       65.71030   56.82992   47.82002
   Pt       34.54361   87.24840   55.93859
   Pt       58.06565   48.76079   63.39947
   Pt       22.84131   33.21299   32.57085
   Pt       71.35926   52.64550   77.03746
   Pt       61.61365   68.10886   51.67055
   Pt       38.84405   79.78252   59.50998
   Pt       46.47928   37.44475   40.15902
   Pt       36.36498   33.12237   53.83698
   Pt       67.72754   72.08097   73.03816
   Pt       67.76253   70.37210   24.97371
   Pt       73.61642   77.76889   53.84703
   Pt       46.30220   35.19873   92.40090
   Pt       55.82678   83.41587   57.46336
   Pt       46.23314   35.30965   61.34682
   Pt       72.00054   66.35153   44.09057
   Pt       73.55568   45.24544   21.12959
   Pt       79.03679   37.35981   30.76578
   Pt       59.89090   66.26297   47.87295
   Pt       46.27756   37.22832   78.70734
   Pt       24.75835   48.33518   69.71121
   Pt       59.91531   52.70721   46.03485
   Pt       51.92835   68.29849   34.35463
   Pt       55.67327   60.39388   34.30494
   Pt       55.83929   31.11041   75.17019
   Pt       82.64006   40.85660   69.48114
   Pt       30.95799   62.25912   46.04345
   Pt       68.06438   66.47322   36.39172
   Pt       70.84358   27.13145   75.12278
   Pt       32.44520   48.34055   81.17942
   Pt       59.76723   16.25939   28.65306
   Pt       38.93581   87.18687   74.80708
   Pt       56.33638   43.17730   28.73096
   Pt       63.89246   50.80563   59.53252
   Fe       57.74262   72.14736   32.46088
   Pt       32.79562   87.38570   38.48236
   Pt       63.86365   60.29755   65.42391
   Pt       49.65207   48.46545   90.37084
   Pt       35.11611   79.96602   20.70223
   Pt       40.15424   58.04883   75.10559
   Pt       28.67279   54.30362   59.82418
   Pt       22.88156   44.77581   44.08738
   Pt       24.52557   34.75968   75.12410
   Pt       59.70392   79.82647   38.22788
   Pt       32.81312   62.28155   36.40599
   Pt       59.82281   74.12927   55.48349
   Pt       22.99014   37.24950   24.73612
   Pt       27.20317   70.18720   30.46527
   Pt       56.25887   50.78849   59.47227
   Pt       46.04008   48.46483   71.19940
   Pt       28.38395   34.95263   63.48430
   Pt       53.84045   35.15290   65.35021
   Pt       32.89094   75.85588   46.09073
   Pt       54.13342   23.98418   22.84002
   Pt       59.92281   71.94486   73.11386
   Fe       61.72785   52.71596   13.10989
   Pt       30.42532   44.26667   90.70760
   Pt       36.10272   46.54559   71.16657
   Pt       46.26332   44.84619   71.14639
   Pt       38.02343   46.76875   69.20508
   Pt       34.97196   75.78269   63.34859
   Pt       52.24056   41.09002   38.27463
   Pt       71.96742   76.38560   26.87727
   Pt       59.75528   68.15096   69.19779
   Pt       53.88460   79.79302   59.39697
   Pt       42.56469   25.71890   20.86463
   Pt       54.02930   60.40927   78.64522
   Pt       65.68352   43.08182   53.74114
   Pt       30.91693   25.64585   32.52401
   Pt       35.89455   30.66968   90.46998
   Pt       44.12397   56.44317   41.97307
   Pt       40.08255   48.06475   85.37303
   Pt       76.99712   39.18072   42.27432
   Pt       62.09744   53.03307   20.93940
   Pt       75.40658   45.27431   26.83319
   Pt       61.86304   54.44884   73.05532
   Pt       34.64514   50.74000   22.83446
   Pt       46.28354   11.97722   57.65690
   Pt       77.22382   29.75291   28.78925
   Pt       26.65061   50.51787   53.77767
   Pt       59.78762   39.11110   71.17161
   Pt       30.73302   33.10531   44.33032
   Pt       56.32968   35.75809   13.02609
   Pt       22.85270   35.01160   49.92017
   Pt       75.09021   31.52075   32.72737
   Pt       34.95843   79.79251   47.91808
   Pt       55.65101   64.27489   49.75151
   Pt       28.88731   71.60580   73.23522
   Pt       76.94463   27.41198   61.52534
   Pt       26.82732   79.59832   32.59927
   Pt       32.41550   40.92681   57.57024
   Pt       38.13336   47.92054   94.81916
   Pt       46.45712   27.72519   30.53807
   Pt       42.30185   40.94929   63.38426
   Pt       56.18555   41.17586   42.17912
   Pt       62.04022   64.24499   51.69763
   Pt       75.05794   20.02603   44.14598
   Pt       71.17963   38.89974   82.76886
   Pt       80.75838   54.55961   73.19491
   Pt       61.73794   31.36160   42.12842
   Pt       38.18383   31.11495   61.69010
   Fe       38.35999   66.03777   69.16890
   Pt       32.91756   19.81819   44.17522
   Pt       31.01194   79.93340   67.13361
   Pt       58.08379   45.11890   24.88277
   Pt       50.19189   91.21839   67.53227
   Pt       42.83537   72.13108   13.08201
   Pt       22.89652   50.64431   42.18867
   Pt       38.47966   19.72888   73.09020
   Pt       61.57234   75.94886   55.60109
   Pt       58.15390   45.01026   55.61338
   Pt       28.19586   26.87730   79.01622
   Pt       59.70297   89.37186   56.23113
   Pt       26.64770   50.12610   88.73299
   Pt       63.81673   66.38815   24.85769
   Pt       73.08296   21.79651   47.95800
   Pt       40.93435   91.32737   45.90480
   Pt       67.70235   60.47063   42.12150
   Pt       72.88240   17.76509   59.49479
   Pt       69.52444   70.18340   34.55240
   Pt       73.07629   32.85805   79.03417
   Fe       77.21606   45.11027   36.49908
   Pt       24.64615   33.16388   38.20080
   Pt       34.81088   70.03639   69.14396
   Pt       56.30752   52.67901   53.71337
   Pt       38.13365   25.21049   75.12959
   Pt       63.32547   68.16876   45.88064
   Pt       36.24951   54.10406   79.23510
   Pt       40.54987   71.99902   53.75957
   Pt       23.27122   64.16603   44.10505
   Pt       34.59623   27.45897   46.08059
   Pt       40.27345   29.37665   49.88799
   Pt       30.65090   71.71753   63.48011
   Pt       54.29537   48.90965   51.76841
   Pt       54.29600   56.53121   59.33038
   Pt       56.03516   56.54073   57.52185
   Pt       30.53653   81.55217   42.39372
   Pt       59.69480   33.26274   42.03082
   Pt       55.72083   33.29940   57.59682
   Pt       59.64075   33.30901   53.77869
   Fe       69.25238   31.34757   42.21751
   Pt       52.06070   87.70460   22.97988
   Pt       36.30841   52.22620   84.73437
   Pt       80.96801   66.06934   69.37230
   Pt       20.97195   71.82810   34.45346
   Pt       80.96593   43.24392   26.97008
   Pt       26.91409   58.37438   46.05372
   Pt       73.59891   81.62379   46.62857
   Pt       40.54209   87.31831   61.48581
   Pt       34.03927   34.92671   77.13646
   Pt       32.14480   34.83595   71.23209
   Pt       61.92434   52.74193   55.71754
   Pt       57.75623   87.42891   55.49188
   Pt       67.05074   31.02438   78.93500
   Pt       57.91889   68.16442   63.35311
   Pt       52.45448   54.93420   17.05225
   Pt       71.32461   64.17040   69.25970
   Pt       24.74375   34.98907   48.10332
   Pt       30.68592   67.95076   59.69619
   Pt       63.57726   77.80876   55.65410
   Pt       73.46111   62.35848   69.31569
   Pt       32.57075   87.02839   53.98387
   Pt       65.80252   56.61581   55.61085
   Pt       42.24730   19.68434   73.03939
   Pt       85.16527   72.21377   44.10200
   Pt       54.23623   35.77766   15.13989
   Pt       61.87271   85.54341   53.62234
   Pt       63.60856   12.35670   40.36908
   Pt       40.88895   81.93670   20.73101
   Pt       28.42635   42.70711   67.46267
   Pt       73.71197   70.21010   42.24559
   Pt       38.42349   19.71456   57.63194
   Pt       69.60091   72.08076   59.60129
   Pt       36.12102   44.61899   73.31244
   Pt       56.04719   70.18036   13.02782
   Pt       44.35843   42.87795   51.80877
   Pt       32.07239   26.85805   82.99268
   Pt       83.19658   70.47953   47.84628
   Pt       61.44407   79.75424   47.96509
   Pt       73.20528   21.77693   44.06855
   Pt       56.01528   66.44425   28.48682
   Pt       23.21723   54.53903   34.52921
   Pt       78.99797   27.67679   40.15105
   Pt       61.54970   77.89927   42.12142
   Pt       67.98559   74.42296   28.65554
   Pt       77.23265   51.02130   38.35321
   Pt       61.66195   71.82781   75.08582
   Pt       52.23865   91.44315   53.75612
   Pt       46.29436   58.54277   11.25856
   Pt       82.69840   39.09761   63.49556
   Pt       52.12835   58.45284   67.25836
   Pt       73.25304   29.71632   21.05745
   Pt       69.59598   50.67468   65.45046
   Pt       86.49797   46.78637   59.68374
   Pt       28.40011   25.11365   61.77086
   Pt       61.40318   81.67341   57.50469
   Pt       29.30168   66.19883   24.63999
   Pt       38.62778   75.79330   75.21150
   Pt       38.10938   58.09850   77.00459
   Pt       31.16494   77.93457   30.52942
   Pt       75.68035   66.57135   24.70943
   Pt       38.39650   31.24983   57.83185
   Pt       55.94017   70.20621   47.87609
   Pt       79.43561   74.12554   47.88606
   Pt       23.29265   79.21560   48.78918
   Pt       42.03450   23.46804   73.02814
   Pt       34.37099   54.55641   61.48572
   Pt       27.10850   64.26455   40.05670
   Pt       84.79046   62.30311   61.59492
   Pt       26.54926   38.89421   76.87401
   Pt       24.53953   30.92793   71.33998
   Pt       46.30925   56.63653   24.79654
   Pt       36.23257   38.75216   71.13796
   Pt       48.18045   33.56916   73.04199
   Pt       69.16601   23.56605   57.59503
   Pt       65.47508   70.11786   57.58272
   Pt       65.81027   64.27880   63.33401
   Pt       44.71423   53.08894   11.11385
   Pt       43.77352   38.67988   94.50843
   Pt       48.32751   21.94082   22.80814
   Pt       28.34468   32.84732   81.02324
   Pt       26.42022   46.44684   69.33257
   Pt       65.69157   73.87173   69.20895
   Pt       26.56050   42.68757   73.17613
   Pt       58.01285   60.66637   36.26093
   Pt       46.26283   44.76868   67.28754
   Pt       24.59990   48.24802   80.91624
   Pt       25.09065   69.78527   71.38932
   Pt       75.00023   33.55952   34.42505
   Pt       27.00404   39.14619   22.91462
   Pt       32.86535   83.40761   50.00582
   Pt       32.58838   54.54059   51.85451
   Pt       30.83129   71.77871   78.89251
   Pt       63.55514   21.49106   19.52329
   Pt       61.56470   83.65911   40.23530
   Pt       61.38343   27.42376   49.87704
   Pt       59.67628   60.36231   45.92404
   Pt       25.20045   56.91678   26.55182
   Pt       30.91806   79.42849   78.98483
   Pt       65.73568   66.29845   45.96520
   Pt       26.74976   54.00847   85.02713
   Pt       50.13541   62.31591   65.18923
   Pt       22.69858   34.92466   57.61695
   Fe       44.01360   50.30733   83.02629
   Pt       50.09398   62.34339   57.43074
   Pt       28.60532   44.82274   49.95856
   Pt       73.20561   60.10518   86.62473
   Pt       28.42884   31.18273   59.69788
   Pt       69.24380   37.21500   32.65660
   Pt       45.96356   23.66528   84.54072
   Pt       69.73980   60.42520   51.81662
   Pt       28.75640   75.46751   77.17552
   Fe       42.48506   43.19447   22.74877
   Pt       30.40557   48.10743   86.81714
   Pt       24.82251   56.14809   73.45370
   Pt       56.32598   50.95423   32.49782
   Pt       61.45674   81.54213   22.74202
   Pt       38.10084   52.47872   67.26361
   Pt       75.73181   74.25842   32.50556
   Pt       69.23702   23.59487   42.18666
   Pt       69.51443   37.52081   21.00601
   Pt       42.14251   48.69280   78.75216
   Pt       30.62172   56.45056   59.54840
   Pt       56.32726   56.51976   88.23954
   Pt       53.88863   50.68958   45.98160
   Pt       52.07286   29.46085   49.87746
   Pt       73.21662   40.73256   82.80361
   Pt       36.45680   16.10038   32.35899
   Pt       61.53774   77.88870   45.90968
   Pt       79.29014   47.24977   32.54953
   Pt       61.33313   81.55948   30.54494
   Pt       67.52563   70.26055   36.56024
   Pt       78.86558   23.78021   51.97611
   Pt       19.22888   54.62266   42.20297
   Fe       38.74983   70.19611   26.62410
   Pt       42.32555   33.29016   71.03131
   Pt       58.16501   39.39683   30.58293
   Pt       69.71343   50.93267   42.19125
   Pt       57.92429   89.59943   34.63690
   Pt       61.69827   73.87358   69.17101
   Pt       49.86440   62.42147   34.26887
   Pt       46.04958   44.94820   74.87261
   Pt       38.52357   29.41546   59.51623
   Pt       69.72123   76.00903   47.92088
   Pt       77.22628   54.81584   38.34836
   Pt       28.16260   19.34083   63.60028
   Pt       58.18586   41.12651   36.45449
   Pt       88.31521   52.54534   63.54636
   Pt       33.88693   23.16254   77.07742
   Pt       24.56243   34.80018   71.35475
   Pt       62.04570   62.27952   53.66220
   Pt       32.56824   87.09100   69.17714
   Fe       71.41862   43.32616   32.55010
   Pt       36.51516   50.72906   36.29410
   Pt       59.97213   50.78850   55.63143
   Pt       58.08198   48.98564   21.17353
   Pt       75.94037   81.62183   51.73181
   Pt       69.54476   79.63945   55.76304
   Pt       83.12127   70.27377   55.70513
   Pt       37.03829   87.57864   49.84150
   Pt       65.49364   68.26106   47.82732
   Pt       42.64653   89.36886   45.94168
   Pt       61.73185   64.29318   32.50017
   Pt       34.17908   25.33618   75.11263
   Pt       34.30907   23.35443   69.30126
   Pt       59.82341   56.53030   42.15702
   Pt       69.62818   70.16557   53.80899
   Pt       50.16667   87.26291   71.24287
   Pt       19.07274   44.78681   36.41600
   Pt       38.37263   73.64757   76.77051
   Pt       24.76078   52.42366   50.08931
   Pt       61.68412   79.76525   51.78977
   Pt       75.06276   23.79137   32.53867
   Pt       38.86163   83.95742   20.70940
   Pt       23.32011   66.42471   34.20700
   Pt       34.30392   61.93421   80.88019
   Pt       31.13768   79.94426   28.59774
   Pt       36.28932   62.10890   67.25320
   Pt       38.78658   23.60163   80.77925
   Pt       55.68843   75.91551   49.75678
   Pt       46.38536   45.01162   40.20877
   Pt       38.72787   87.38979   40.19546
   Pt       34.52351   17.67631   52.06692
   Pt       26.60296   50.27681   84.75532
   Pt       38.32475   58.41543   53.69648
   Pt       71.77079   47.27937   21.11811
   Pt       42.59382   81.77223   57.52829
   Pt       81.07224   45.09820   40.36702
   Pt       42.01531   44.59903   78.95388
   Pt       28.77771   60.31297   38.28254
   Pt       34.22786   29.20886   63.50198
   Pt       69.75176   64.67437   17.12641
   Pt       62.05181   58.62257   42.06324
   Pt       80.88935   41.24317   36.60698
   Pt       31.25444   23.78079   34.28613
   Pt       79.07129   35.51241   25.06056
   Pt       69.22327   46.67316   88.57008
   Pt       61.91988   56.54990   47.87017
   Pt       26.89145   71.84115   40.38653
   Pt       38.23906   44.53778   78.96199
   Pt       59.52056   64.25995   57.61236
   Pt       60.07044   29.68743   26.79922
   Pt       81.12258   62.44354   46.08410
   Pt       52.15321   22.01366   22.85816
   Pt       73.25244   35.64805   15.46521
   Pt       36.38982   56.38311   49.93785
   Pt       30.85260   85.23681   57.82855
   Pt       42.77452   91.35731   59.41759
   Pt       57.62546   85.54001   61.41298
   Pt       77.15091   37.36050   40.26272
   Pt       82.68874   44.77922   73.24059
   Pt       71.18828   75.66329   73.22876
   Pt       50.19932   56.70475   40.08544
   Pt       42.57111   89.27585   61.31037
   Pt       82.68857   46.77045   63.56052
   Pt       65.32453   85.51979   42.21023
   Pt       30.68033   60.14382   78.78872
   Pt       65.86595   54.76716   61.44512
   Pt       26.80789   56.50696   51.75671
   Pt       27.06327   68.09932   36.44206
   Pt       30.76186   68.08178   71.15175
   Pt       30.72358   64.03580   67.32761
   Pt       63.83025   27.84384   13.06351
   Pt       73.64415   62.58509   26.74695
   Pt       77.34227   45.27290   28.84496
   Pt       80.73824   31.30046   46.17859
   Pt       65.40456   73.97556   26.65069
   Pt       84.69814   71.98644   63.40184
   Pt       61.96879   56.69508   44.02370
   Pt       50.30448   60.65316   28.53648
   Pt       63.81187   70.20869   20.82660
   Pt       34.51417   64.15158   55.63003
   Pt       76.84461   56.30679   79.00341
   Pt       32.59743   40.99143   34.44390
   Pt       40.74337   87.54457   38.07715
   Pt       50.26128   52.50967   74.90958
   Pt       55.52916   15.71059   75.24860
   Pt       61.94068   72.07307   47.80849
   Pt       24.62507   29.18173   57.62564
   Pt       50.03828   48.64991   74.94181
   Pt       40.66612   35.32246   28.68780
   Pt       38.35958   37.24172   55.69707
   Pt       75.63922   62.95820   24.71974
   Pt       65.71481   47.05385   30.75145
   Pt       65.25467   81.62580   61.53316
   Pt       32.89272   69.94938   51.96933
   Pt       24.50172   42.48481   75.12633
   Pt       67.59434   48.93368   38.36077
   Pt       48.29508   46.82211   55.63996
   Pt       61.70967   64.09872   55.59352
   Pt       35.01135   74.13495   26.66250
   Pt       61.64615   77.84031   38.29820
   Pt       59.97440   70.23185   20.94248
   Pt       38.06713   52.59868   63.37600
   Pt       30.82309   58.73586   15.08831
   Pt       57.66301   60.46463   32.54051
   Pt       26.62169   40.89931   48.00438
   Pt       21.06283   75.64250   38.63257
   Pt       45.97322   50.52015   57.55262
   Pt       63.64521   77.89592   51.65140
   Pt       80.80138   35.31887   42.35473
   Pt       57.93690   64.41717   40.10829
   Pt       26.98184   71.83629   71.29861
   Pt       19.38651   54.63785   30.56596
   Pt       73.15318   41.11010   52.00282
   Pt       73.04399   21.61729   67.26500
   Pt       70.04288   79.78229   47.92440
   Pt       65.87868   54.85263   42.04189
   Pt       78.82750   48.59849   77.23561
   Pt       28.31954   25.33100   53.81053
   Pt       26.28235   28.84678   79.10292
   Pt       79.32182   51.20074   32.48161
   Pt       77.17074   79.64986   67.35373
   Pt       30.53503   19.69559   46.13118
   Pt       28.44952   44.69209   57.79457
   Pt       57.80604   87.63357   40.07437
   Pt       59.67100   87.46455   49.81903
   Pt       73.26639   66.19369   61.52822
   Pt       55.86155   70.17514   51.60676
   Pt       73.14220   27.55351   42.16616
   Pt       59.80407   70.24575   43.84106
   Pt       32.50411   50.69598   47.90160
   Pt       65.54693   70.20405   45.98475
   Pt       80.87125   54.59661   49.97346
   Pt       71.69127   75.80116   69.24740
   Pt       30.87725   71.90657   48.11246
   Pt       65.92302   64.28889   55.59143
   Pt       30.60319   58.32453   69.22551
   Pt       69.74859   66.36946   26.86259
   Pt       69.39756   25.74342   44.05280
   Pt       50.13676   66.23119   61.30096
   Pt       62.23184   56.64748   32.52816
   Pt       75.21843   35.51083   32.66219
   Pt       50.29347   79.69125   12.95836
   Pt       60.13855   62.43528   44.00408
   Pt       20.76124   33.23013   38.34014
   Pt       32.44827   19.39550   59.82015
   Pt       75.63527   74.04525   51.65593
   Pt       59.74212   52.55688   65.34938
   Pt       61.83727   85.58037   49.85704
   Pt       36.49573   64.12767   53.74458
   Pt       38.54131   25.76274   67.18576
   Pt       49.57866   29.24523   90.55478
   Pt       61.90980   43.08157   53.74817
   Pt       83.18690   54.77561   44.28235
   Pt       26.72450   60.30580   44.05511
   Pt       56.27280   37.30087   30.66227
   Pt       53.92150   60.51225   32.35652
   Pt       50.11667   66.27512   57.41329
   Pt       77.10838   37.38808   36.41987
   Pt       24.77322   40.90849   46.13893
   Pt       62.13949   52.88226   32.45247
   Pt       54.11185   44.82729   82.63570
   Pt       32.65103   67.91831   69.16284
   Pt       30.47110   81.38332   38.59762
   Pt       32.77011   71.77600   65.33724
   Pt       27.06837   75.90594   36.34621
   Pt       79.23296   54.97246   36.38700
   Pt       22.97397   54.49703   42.20913
   Pt       71.12823   16.04270   48.09251
   Pt       75.18955   41.21065   34.51245
   Pt       84.96387   60.65245   44.17050
   Pt       34.59711   23.46558   57.80795
   Pt       23.06814   77.48658   65.96541
   Pt       48.32862   19.93116   24.92184
   Pt       42.19874   36.90163   75.04249
   Pt       50.32972   81.84862   34.34204
   Pt       42.46482   31.36587   46.07360
   Pt       56.01224   52.79610   42.11398
   Pt       26.55166   50.58674   49.94839
   Pt       88.11316   50.53011   65.56995
   Pt       42.08372   38.91431   69.27121
   Pt       26.53735   40.72834   71.24173
   Pt       38.08710   52.45855   71.03444
   Pt       69.70831   54.77595   53.71080
   Pt       24.98922   60.31388   42.22552
   Pt       30.98898   73.93203   34.51564
   Pt       30.77076   65.80243   84.69779
   Pt       54.28818   70.18234   49.67397
   Pt       59.63714   83.45969   30.39092
   Pt       49.71928   52.17515   94.20815
   Pt       73.59847   74.03852   65.33063
   Pt       30.52311   23.45714   57.70647
   Pt       28.76963   67.72254   73.19587
   Pt       44.16233   64.17313   53.64843
   Pt       74.83166   31.29430   71.24651
   Pt       50.06767   68.32509   32.47839
   Pt       36.51763   23.55587   67.45281
   Pt       80.93229   70.15627   61.51695
   Fe       73.29779   41.02089   59.75715
   Pt       36.34944   61.79921   83.16413
   Pt       77.30271   62.39895   57.65141
   Pt       73.18477   37.40255   36.58978
   Pt       54.26512   35.37284   30.59820
   Pt       57.86836   21.76262   32.58762
   Pt       65.86429   58.41147   65.31207
   Pt       25.12885   69.89158   79.12462
   Pt       73.37857   50.78905   53.72153
   Pt       65.54302   85.53034   57.83315
   Pt       73.70101   62.50076   30.67451
   Pt       86.83324   66.36523   55.88709
   Pt       46.41046   87.35748   75.05171
   Pt       59.40295   54.25140   94.33837
   Pt       54.13817   87.68400   24.85799
   Pt       24.34190   27.16829   67.39038
   Pt       40.60394   90.93974   49.85818
   Pt       55.54464   40.75369   96.09037
   Pt       30.47080   21.64038   51.88740
   Pt       38.11340   31.12062   76.91171
   Pt       84.93479   49.12194   40.50222
   Fe       71.37866   39.38423   32.68004
   Pt       70.82052   31.15796   78.97459
   Pt       32.73583   79.57201   57.70929
   Pt       44.05377   58.36147   67.20231
   Pt       38.77834   87.47173   44.07284
   Pt       40.57547   91.12814   65.27128
   Pt       53.99427   85.57951   49.71855
   Pt       36.85803   70.11949   28.63045
   Pt       22.71539   28.91718   75.17079
   Pt       19.09316   41.05986   28.58578
   Pt       24.60300   32.98616   61.58472
   Pt       42.19673   48.77002   82.51475
   Pt       58.08186   66.20462   65.26876
   Pt       48.15950   60.55414   26.61424
   Pt       69.46538   33.34299   32.62218
   Pt       35.06716   78.10840   26.62876
   Pt       63.77582   45.03187   45.97330
   Pt       44.14454   48.55036   61.55510
   Pt       71.87591   81.68321   51.89144
   Pt       52.10103   41.07740   57.54842
   Pt       69.07762   81.47621   65.78210
   Pt       86.93143   70.35572   55.70555
   Pt       73.32059   50.82471   34.48156
   Pt       73.60277   66.39635   42.20584
   Pt       69.62905   66.19696   53.80925
   Pt       34.25009   46.62795   76.97440
   Pt       61.62051   79.79912   32.56945
   Pt       52.05173   64.54658   22.72511
   Pt       73.17207   25.56328   63.33318
   Pt       57.81322   79.90060   20.94763
   Pt       82.71230   41.05443   53.81014
   Pt       81.09748   70.18867   57.64442
   Pt       76.93765   21.49342   59.64455
   Pt       73.55744   66.83217   26.56982
   Pt       61.46419   29.25528   78.84674
   Pt       40.25200   59.82782   92.49305
   Pt       61.83586   48.65869   67.33861
   Pt       40.05509   50.15793   82.93928
   Pt       61.83176   87.52441   44.21948
   Pt       23.23453   64.29238   36.24122
   Fe       36.08704   32.64946   81.10277
   Pt       44.50838   39.22799   40.17018
   Pt       42.62040   85.65336   49.69015
   Pt       52.25665   80.01048   15.15249
   Pt       77.37735   58.73236   42.17747
   Pt       23.01733   67.97773   63.51247
   Pt       26.46160   42.52400   84.75934
   Pt       35.12957   83.73389   24.69630
   Pt       36.77834   75.86030   57.43384
   Pt       22.66032   27.21889   53.93389
   Pt       73.45056   62.37836   53.75794
   Pt       57.78304   64.22620   67.31278
   Pt       71.79281   71.94544   69.06363
   Pt       25.02506   71.95291   38.36870
   Pt       30.64690   60.34953   63.44189
   Pt       32.75304   87.21874   42.46562
   Pt       65.50783   76.00045   28.84473
   Pt       48.01290   34.92195   83.05204
   Pt       79.68992   81.57852   59.59505
   Pt       65.88681   62.32077   69.22465
   Pt       53.97927   68.01824   78.79375
   Pt       69.82315   58.58466   22.75864
   Pt       44.22007   46.48039   82.84100
   Pt       57.97013   41.01382   67.22236
   Pt       69.70249   58.57313   65.27117
   Pt       57.78483   83.56508   51.83756
   Fe       33.06431   77.99194   20.76069
   Pt       52.00246   70.27212   13.19255
   Fe       30.27835   30.88593   80.90874
   Pt       58.05906   39.19748   34.47252
   Pt       73.78320   77.86222   49.88905
   Pt       88.77465   68.60246   47.96047
   Pt       61.80772   76.04651   28.61132
   Pt       54.15322   42.87592   57.62926
   Pt       79.45311   66.57117   32.52338
   Pt       57.85940   31.28816   88.60208
   Pt       75.00229   37.36843   26.94621
   Pt       58.20656   49.19913   24.78549
   Pt       50.27698   85.79004   57.36727
   Pt       38.23938   52.51973   55.66330
   Pt       53.70089   17.86391   78.97109
   Pt       34.71514   21.78293   47.98645
   Pt       49.98090   79.51936   75.08142
   Pt       21.39239   48.72319   23.08581
   Pt       77.44522   27.95171   26.83771
   Pt       61.79023   50.43813   76.94487
   Pt       42.17707   40.73246   78.96358
   Fe       73.14548   52.61948   75.05299
   Pt       24.63889   40.66940   65.50957
   Pt       21.14318   62.04375   59.93035
   Pt       75.18625   29.78552   34.45763
   Pt       69.61010   58.47379   69.15933
   Pt       42.27581   62.10617   80.67396
   Pt       27.28696   72.16022   20.79861
   Pt       63.66023   83.68961   65.54301
   Pt       79.37132   70.34368   40.25134
   Pt       81.34207   77.83225   46.19099
   Pt       57.94068   87.62513   24.84004
   Pt       36.85325   79.67655   46.04944
   Pt       52.27268   42.96351   55.72522
   Pt       69.12911   21.76966   40.31402
   Pt       71.83012   74.12949   40.14472
   Pt       56.29024   51.54043   20.71870
   Pt       38.88699   79.85869   40.18255
   Pt       73.47563   54.55992   57.70577
   Pt       38.53863   15.85227   57.68320
   Pt       30.81710   64.15559   55.75166
   Pt       24.34251   34.76597   82.92731
   Pt       21.23430   52.50783   30.77865
   Pt       31.00466   71.95549   40.22729
   Pt       54.26980   39.17415   46.02144
   Pt       44.15385   48.48747   46.08366
   Pt       88.31295   50.62751   61.66394
   Pt       67.45293   39.19259   40.31018
   Pt       61.71735   58.26963   76.97544
   Pt       65.53044   72.05456   59.51157
   Pt       80.88327   31.20507   65.44544
   Pt       67.38601   60.27562   57.64821
   Pt       22.71572   38.75980   73.09659
   Pt       49.79515   70.00088   61.35813
   Pt       26.57417   42.72507   53.87141
   Pt       24.68489   40.87527   38.20686
   Pt       62.15430   56.60660   40.22799
   Pt       51.98774   33.31054   73.06486
   Pt       23.27920   72.07252   32.52263
   Pt       30.72745   75.69123   55.87543
   Pt       32.33823   83.20367   57.73754
   Pt       26.57417   46.36051   80.92230
   Pt       34.51918   41.10549   40.17390
   Pt       65.27958   21.62647   44.13541
   Pt       44.30184   70.13908   36.23117
   Pt       38.82978   83.61071   67.21116
   Pt       36.73834   29.44030   26.90176
   Pt       73.18614   29.43213   44.20192
   Fe       32.23408   40.67519   73.29388
   Pt       58.00867   58.56700   34.43738
   Pt       51.89183   64.31972   49.66302
   Pt       71.69730   60.59249   42.11928
   Fe       54.23628   56.77535   24.83092
   Pt       62.00812   73.84013   73.16063
   Pt       67.55457   18.04959   30.52664
   Pt       69.89640   68.53811   28.45074
   Pt       44.38752   44.87036   34.55381
   Pt       48.28119   77.89947   40.02989
   Pt       56.22408   43.02010   55.71775
   Fe       34.28771   56.24483   78.80802
   Pt       31.02450   79.84056   32.43750
   Pt       85.06385   68.57067   44.10256
   Pt       82.74622   35.07614   71.24393
   Pt       30.55585   19.72962   38.41484
   Pt       55.96984   79.88645   15.08167
   Pt       42.38539   77.66011   65.46785
   Pt       40.79684   91.17360   53.56403
   Pt       88.79300   64.34357   55.84665
   Pt       20.82126   30.96524   75.22040
   Pt       65.79101   50.91218   38.33655
   Pt       53.94135   89.51170   45.92978
   Pt       40.20126   42.90006   55.69669
   Pt       22.44705   31.18351   69.05666
   Fe       69.31738   29.42405   36.49279
   Pt       50.13625   72.09021   47.79760
   Pt       63.76613   64.19072   69.28887
   Pt       78.85379   27.51423   59.47155
   Pt       65.42906   70.10417   65.35085
   Pt       32.51373   15.82746   51.95437
   Pt       24.91741   54.33947   48.06474
   Pt       56.32086   56.42263   80.64245
   Pt       59.75248   41.01793   69.26130
   Fe       32.46699   57.92023   86.79239
   Pt       26.07226   23.35361   69.03111
   Pt       36.74908   75.83143   53.65005
   Pt       38.53758   70.08807   65.23773
   Pt       50.16868   81.77792   49.77500
   Pt       38.11157   46.78596   73.03672
   Pt       26.81472   65.93802   46.21063
   Pt       56.00119   54.82644   13.27344
   Pt       30.38541   85.03657   54.17178
   Pt       37.31460   49.46296   10.85468
   Pt       46.21124   37.02883   94.32538
   Pt       71.49488   43.39234   28.77066
   Pt       57.83435   48.57480   74.96533
   Pt       50.21543   46.72882   69.13380
   Pt       24.86543   48.48406   65.73632
   Pt       58.05873   44.77350   67.33620
   Pt       32.24421   38.80442   67.24544
   Pt       75.39051   74.00736   63.27787
   Pt       28.56510   33.14235   53.85844
   Pt       59.72122   74.11608   36.25067
   Pt       34.67610   21.65764   44.21292
   Pt       30.52799   52.57747   44.07834
   Pt       61.61118   70.13686   57.52510
   Pt       52.37834   50.56881   63.36221
   Pt       84.92122   75.96041   55.60697
   Pt       63.66088   66.25372   32.52158
   Pt       67.32327   19.91648   44.15503
   Pt       65.73222   46.93065   49.87133
   Pt       22.83664   38.92281   50.00207
   Pt       22.84593   71.69647   56.07093
   Pt       30.25244   42.67821   69.21737
   Pt       61.57752   81.71176   45.98196
   Fe       65.44753   25.64370   32.59877
   Pt       38.31813   59.73931   90.69279
   Pt       81.29056   77.80928   42.46190
   Pt       61.59447   79.78824   36.43925
   Pt       34.56281   17.77119   55.81561
   Pt       57.99370   83.64482   36.26934
   Pt       81.19482   50.91992   38.45018
   Pt       54.03368   64.48933   24.82587
   Pt       28.67478   58.19627   55.89332
   Fe       67.54260   23.72266   24.82790
   Pt       40.54990   70.11420   36.29439
   Pt       38.61570   77.30912   84.49951
   Pt       63.85929   66.30131   51.68647
   Pt       32.43490   63.80290   80.85330
   Pt       34.64261   25.64088   51.80968
   Pt       24.76828   37.17589   34.32364
   Pt       38.23712   23.53404   65.40838
   Pt       53.84919   66.14727   61.35978
   Pt       58.25158   48.94798   47.86419
   Pt       24.83508   35.11885   40.31529
   Pt       40.33153   46.83675   36.42882
   Pt       69.37262   58.39889   61.61258
   Pt       84.91395   74.04665   57.62222
   Pt       45.65837   48.46488   90.37140
   Pt       77.40282   58.64010   34.49798
   Pt       54.43588   66.32999   68.97838
   Pt       78.94780   35.15986   59.76326
   Pt       50.47801   46.91948   57.56748
   Pt       42.53982   43.19916   30.42127
   Pt       67.94748   78.20600   32.33853
   Pt       25.23555   71.94144   22.73279
   Fe       36.39808   60.29265   53.76214
   Pt       61.51955   77.76001   26.67782
   Pt       79.37922   74.02518   55.64879
   Pt       46.21734   52.81105   47.81705
   Pt       57.75500   72.06798   55.56721
   Pt       36.34722   60.35281   57.49379
   Pt       44.44030   79.74103   57.50776
   Pt       77.06666   29.65014   40.36818
   Pt       67.90539   58.39966   17.16421
   Pt       30.11288   24.91523   83.02353
   Pt       59.55252   83.42925   61.49542
   Pt       69.42937   42.84133   65.41950
   Fe       53.99899   72.14317   28.66188
   Pt       52.16096   91.52165   30.50994
   Pt       30.37781   38.90007   76.91933
   Pt       72.66234   19.71008   53.76953
   Pt       30.49470   44.80755   67.36623
   Pt       54.08956   52.80508   28.70098
   Pt       38.95060   89.65180   30.39908
   Pt       73.49824   66.34857   46.21391
   Pt       36.28902   50.69373   51.89990
   Pt       24.76632   52.43283   61.69244
   Pt       53.90865   12.09231   34.55688
   Pt       79.53475   70.40907   32.65512
   Pt       79.16893   54.50646   71.38533
   Fe       34.29585   37.00208   67.27879
   Pt       26.79415   43.02497   30.57156
   Pt       88.50355   44.97399   48.20162
   Pt       65.82643   66.27322   42.15359
   Pt       73.45980   24.00912   26.84450
   Pt       71.86212   77.95553   43.96791
   Pt       69.08792   19.67502   61.48913
   Pt       73.08706   27.48084   61.38554
   Pt       81.29582   74.06454   49.97086
   Pt       41.89272   38.57116   92.50316
   Pt       77.05628   25.67659   48.04646
   Pt       81.16421   56.75795   28.98727
   Pt       62.11017   50.88932   42.19721
   Pt       28.80305   58.32426   51.93133
   Pt       38.34411   27.38961   69.19790
   Pt       78.91816   27.59925   51.97289
   Pt       29.01734   69.66760   75.45658
   Pt       77.37169   70.28888   38.36345
   Pt       49.12654   73.23800   10.79063
   Pt       34.84533   77.78566   49.86743
   Pt       24.62607   40.73497   57.72241
   Pt       61.74961   68.17469   17.21148
   Pt       28.69976   55.97892   88.70163
   Pt       63.95581   64.19839   65.41212
   Pt       79.43704   81.80150   51.87192
   Pt       40.45125   27.26757   75.07552
   Pt       26.66684   77.69209   34.59361
   Pt       30.12745   21.15800   71.48171
   Pt       45.78228   46.26117   96.39243
   Pt       34.06184   29.02763   75.12643
   Pt       46.34004   85.80703   18.98940
   Pt       31.02209   87.23605   67.30362
   Pt       59.77498   48.87134   53.71039
   Pt       50.14803   44.89313   86.31986
   Pt       73.10810   25.62151   51.82551
   Pt       65.66785   81.66394   46.06373
   Pt       34.74899   15.84869   49.96032
   Pt       46.35516   41.20021   94.33114
   Pt       80.81460   54.58078   77.07360
   Pt       84.92348   48.97776   44.26962
   Pt       72.98909   17.79031   55.65914
   Pt       54.05242   54.68279   53.72486
   Pt       47.94220   58.48768   43.96754
   Pt       65.98105   66.36603   49.80001
   Pt       20.74706   34.83978   75.11751
   Pt       50.03392   60.35782   67.08860
   Pt       77.43010   58.66590   46.01421
   Pt       34.29816   62.17985   69.16628
   Pt       26.71922   23.43217   50.04172
   Pt       57.83609   64.27543   47.76557
   Pt       86.59184   45.05151   49.94228
   Pt       27.01196   67.98370   74.97701
   Pt       75.14832   35.52552   28.79487
   Pt       30.64925   52.61478   47.92707
   Pt       25.14612   64.42989   18.95388
   Pt       63.76240   43.32573   13.23749
   Pt       40.84220   83.64465   57.52463
   Fe       48.27325   21.96298   30.43399
   Pt       52.00424   68.36445   26.65486
   Pt       82.64993   37.05556   61.68111
   Pt       43.96509   57.92561   91.04154
   Pt       59.59801   31.16767   75.14001
   Pt       44.09870   36.76704   73.22621
   Pt       28.41254   36.98340   61.45689
   Pt       57.92756   44.84273   82.57660
   Pt       48.28279   75.95400   45.78590
   Pt       40.37902   64.23005   53.61841
   Pt       55.79883   72.11003   34.32932
   Pt       65.35856   48.62053   78.85897
   Pt       61.46214   75.94792   40.24597
   Pt       65.70488   29.97770   13.49891
   Pt       69.73229   49.31643   36.31798
   Pt       54.41111   48.93451   24.90208
   Pt       65.46593   25.46870   47.98853
   Pt       38.24665   48.63139   67.27569
   Pt       75.79815   79.98999   38.57199
   Fe       38.24367   75.46162   82.78908
   Pt       34.32023   52.49684   59.52978
   Pt       48.18672   23.59789   86.67750
   Pt       71.91467   78.65295   36.22462
   Pt       50.05853   46.94675   34.41654
   Pt       77.39235   54.84356   34.48459
   Pt       34.14657   21.28779   75.21559
   Pt       24.85744   60.21520   46.02558
   Pt       63.22956   77.55815   20.68372
   Pt       57.76424   52.51206   78.76956
   Pt       56.12905   52.66664   61.44911
   Pt       65.45221   46.58280   73.20251
   Fe       52.14854   21.96025   30.61381
   Fe       34.91583   64.36441   17.09842
   Pt       66.01796   72.23296   32.41265
   Pt       56.00832   83.72936   19.04455
   Pt       31.03366   73.84154   49.80075
   Pt       69.69569   54.78980   49.80536
   Pt       80.80020   75.62952   67.43869
   Pt       65.54731   77.83986   38.39156
   Pt       48.50837   44.97500   26.71876
   Fe       67.64195   49.28064   19.15418
   Pt       65.70800   75.92664   55.59389
   Pt       38.28015   31.31295   53.74969
   Pt       61.74822   52.58116   75.00831
   Pt       67.71186   56.64187   53.76997
   Fe       53.92735   29.47891   86.57646
   Pt       77.40883   45.17701   21.25474
   Pt       24.95267   50.59112   40.34334
   Pt       46.05688   48.52806   75.06344
   Pt       76.66342   23.49728   61.41111
   Pt       84.76538   62.45586   69.41597
   Pt       63.60175   16.20803   48.01849
   Pt       42.40983   33.19947   86.48569
   Pt       61.96854   64.33064   47.71514
   Pt       61.92757   68.34302   21.00969
   Pt       55.95545   64.24205   65.29527
   Pt       34.14991   50.49658   69.22035
   Pt       88.78393   60.69423   48.02154
   Pt       71.63992   52.90275   30.77660
   Fe       34.36255   56.00827   86.64153
   Pt       84.35942   38.91132   65.52188
   Pt       54.20968   47.30138   15.18935
   Pt       30.93636   81.54051   69.28202
   Pt       32.97743   75.90864   49.80341
   Pt       54.17541   50.79152   53.73195
   Pt       42.45450   58.63399   34.26082
   Pt       24.56683   30.82780   79.24411
   Pt       50.01593   64.27145   59.42321
   Fe       46.26355   77.73742   65.20658
   Pt       24.69615   62.06705   63.46876
   Pt       24.82702   52.36052   65.73985
   Fe       52.55937   51.00588   17.18630
   Pt       24.81072   54.22750   71.48259
   Pt       59.90429   77.92804   28.61376
   Pt       50.15040   83.63059   51.67384
   Pt       32.49791   39.04838   59.45172
   Pt       65.68239   81.64181   53.82429
   Pt       46.36536   45.01466   28.60882
   Pt       88.48535   44.86693   59.76552
   Pt       50.14901   42.84693   69.14300
   Pt       57.79077   35.08358   92.47127
   Pt       36.24566   56.26545   69.28140
   Fe       43.98585   69.71205   86.82960
   Pt       63.72460   85.73361   59.57158
   Pt       68.28094   81.77065   40.00863
   Pt       35.01582   73.85472   49.73056
   Pt       63.62806   44.92188   49.94055
   Pt       73.53001   58.40475   69.16890
   Pt       66.00401   62.54732   42.08638
   Pt       73.43497   71.98009   67.21542
   Pt       74.93339   60.05217   84.77163
   Pt       38.14050   11.97068   53.75302
   Pt       22.94583   67.81898   56.17220
   Pt       34.38997   54.53697   69.12213
   Pt       57.79576   68.36106   32.48230
   Pt       59.84004   70.22962   47.82608
   Pt       40.47023   48.64471   34.64341
   Pt       65.47080   38.93439   65.40935
   Pt       67.72748   62.62713   63.25144
   Pt       81.31952   79.75975   51.95426
   Pt       45.86668   44.55748   90.37808
   Pt       79.35951   70.39594   36.22993
   Pt       23.34786   64.34473   28.48343
   Pt       48.27693   91.31643   65.60722
   Pt       79.01777   31.53001   28.95051
   Pt       65.25664   75.72113   63.45819
   Pt       55.94363   44.90576   42.18660
   Pt       49.61293   63.91898   86.64697
   Pt       32.50049   83.56702   53.84664
   Pt       71.02715   15.90013   40.48649
   Pt       86.50162   50.69163   63.52129
   Pt       53.86602   75.86298   55.59546
   Fe       53.87728   17.82953   36.46066
   Pt       59.70765   77.96448   47.87868
   Pt       50.01183   54.59703   45.91210
   Pt       41.95122   48.54880   71.24442
   Pt       46.14463   50.79509   38.19763
   Pt       50.43401   54.78562   72.81631
   Pt       34.91138   81.73979   69.18454
   Pt       30.32511   46.56722   73.11514
   Fe       79.20838   45.18283   30.75283
   Pt       28.33240   27.25852   59.62229
   Pt       34.23255   67.95501   63.19886
   Pt       69.41172   58.25708   88.45785
   Pt       36.44393   46.62085   36.73209
   Pt       40.82595   91.45036   30.49454
   Pt       61.59268   74.01644   26.83091
   Pt       86.76575   58.45406   63.62085
   Pt       48.14316   44.88579   42.14457
   Pt       55.80601   33.24319   49.94161
   Pt       69.64604   70.10750   65.38901
   Pt       28.74876   79.29075   61.98229
   Pt       65.46456   52.57722   74.98168
   Pt       30.64433   60.16645   71.21627
   Pt       55.76597   64.24060   61.42817
   Pt       80.65391   29.53038   71.09621
   Pt       38.27750   67.95145   74.87698
   Pt       77.31295   70.18698   49.97866
   Pt       55.66386   31.11517   78.88001
   Pt       32.56942   58.21417   67.27690
   Pt       65.87631   76.10891   36.39290
   Pt       59.39243   75.92392   45.90364
   Pt       56.15114   35.42430   44.06371
   Pt       26.71966   58.31573   49.82278
   Pt       26.64467   56.18209   75.13483
   Fe       28.25357   34.74377   79.11469
   Pt       23.03984   60.32863   44.00557
   Pt       36.50615   69.79806   78.96732
   Pt       26.21435   27.32554   57.87874
   Pt       59.81978   71.86181   77.10502
   Pt       52.24458   45.05528   46.00465
   Pt       38.54609   23.58762   53.77136
   Fe       61.58939   18.01747   32.52359
   Pt       36.79281   77.77921   51.97211
   Pt       77.24157   41.31521   28.84239
   Pt       23.39626   68.14059   28.53904
   Pt       65.42137   21.47832   59.57253
   Pt       65.99559   58.56390   42.13099
   Pt       84.77862   56.51455   67.37658
   Pt       38.58214   21.65200   63.45173
   Pt       30.69536   61.98411   80.84736
   Pt       61.39512   75.92515   44.09731
   Pt       73.33510   62.29118   57.61255
   Pt       35.03558   75.99370   47.83537
   Pt       61.71150   77.75783   69.09188
   Pt       22.91590   41.08155   40.11644
   Pt       36.26927   44.16451   92.94003
   Pt       44.62857   31.67978   16.69371
   Pt       26.25766   29.00438   71.28651
   Pt       26.92717   69.96591   46.06939
   Pt       67.38948   77.84127   51.74915
   Pt       57.93965   66.15910   69.15623
   Pt       48.15053   31.19290   86.76438
   Fe       28.92750   58.41128   40.32692
   Pt       24.77163   37.05092   42.20619
   Pt       58.12259   52.61900   63.45496
   Pt       77.20566   54.48164   73.20207
   Pt       79.23805   77.70176   63.53879
   Pt       83.35949   74.11785   40.30631
   Pt       44.39452   21.80124   23.10302
   Pt       24.59665   31.06102   55.84942
   Pt       48.23125   64.41242   11.10136
   Pt       48.27990   33.44774   61.39563
   Pt       73.05735   62.27746   84.77439
   Pt       44.47058   91.27933   61.45676
   Fe       40.26486   73.65622   79.24009
   Pt       28.47615   23.50592   51.86393
   Pt       67.56296   28.03959   13.24027
   Pt       69.28049   75.69510   67.35381
   Pt       40.58718   39.32163   32.37925
   Pt       44.51691   83.60222   65.22844
   Pt       24.57511   42.68806   71.23656
   Pt       82.70664   33.13583   61.77320
   Pt       34.16510   46.68740   61.56038
   Pt       80.83584   33.19743   63.54931
   Pt       21.15912   68.10823   26.75678
   Pt       46.10955   39.06445   69.16303
   Pt       63.46430   16.23359   44.28333
   Pt       22.78698   44.52780   75.19646
   Pt       34.26942   40.94931   63.40716
   Pt       32.58074   58.46694   47.87705
   Pt       73.02285   27.47921   53.78302
   Pt       54.04198   72.16333   47.87773
   Pt       80.75998   39.13658   42.28060
   Pt       63.77486   70.38509   55.57753
   Pt       65.63406   68.19178   55.59693
   Pt       43.97918   52.44274   45.90519
   Pt       57.84797   58.49544   49.78407
   Pt       65.69856   52.56978   71.12013
   Pt       28.30491   31.14660   67.39761
   Pt       86.58864   42.93863   48.23256
   Pt       25.23239   56.65951   18.96411
   Pt       61.71304   85.54272   27.13591
   Pt       33.88856   20.86730   79.18613
   Pt       36.42563   15.64787   75.16625
   Pt       58.13332   56.73921   24.81874
   Pt       34.92169   81.67078   49.77501
   Pt       49.95808   68.09911   63.42460
   Pt       35.02464   76.09622   17.12063
   Pt       70.37709   83.46339   51.67632
   Pt       64.09861   45.10619   26.92160
   Pt       39.09117   39.31894   15.10263
   Pt       77.89513   79.80270   40.38111
   Pt       24.45983   32.78033   73.40788
   Pt       62.06752   52.84863   36.34827
   Fe       32.79006   25.67971   26.64648
   Pt       34.66308   75.84444   40.33571
   Pt       61.84238   60.43824   71.10925
   Pt       24.60757   44.61808   57.77213
   Pt       86.74675   46.80520   48.10124
   Pt       36.17369   50.15973   86.75699
   Pt       57.89314   62.35291   72.95840
   Pt       18.99506   37.26852   32.37291
   Pt       65.57399   79.83682   36.63141
   Pt       56.02919   45.01576   49.86838
   Fe       55.86621   37.23164   65.27055
   Pt       24.60272   46.35156   82.93946
   Pt       42.06227   71.56659   86.61670
   Pt       69.41503   70.03894   61.56263
   Fe       61.75083   50.65450   61.52062
   Pt       30.70213   71.81314   52.00281
   Pt       34.56456   15.80753   57.71413
   Pt       82.95516   46.95716   40.39038
   Pt       46.16437   44.95835   78.74205
   Pt       69.64172   41.42614   13.34328
   Pt       63.64780   37.24806   15.15422
   Pt       57.60908   85.57926   38.05955
   Pt       79.22897   51.01643   36.44771
   Pt       46.37786   83.95424   16.76565
   Pt       58.04556   52.75522   40.19870
   Pt       48.15819   54.38973   67.32624
   Pt       52.15078   91.40414   57.48980
   Pt       48.51564   48.65022   73.10221
   Pt       22.98675   75.56629   48.37253
   Pt       52.01145   31.27794   82.88192
   Pt       22.95967   52.66835   36.26290
   Pt       58.15908   46.77477   23.01604
   Pt       32.54424   52.62415   46.05357
   Pt       73.02130   25.50807   67.26442
   Pt       75.09923   27.50475   63.58538
   Fe       36.85497   74.13038   20.81744
   Pt       30.61036   21.30232   48.27542
   Pt       42.66700   62.66960   11.28871
   Pt       77.68227   77.78832   50.06828
   Pt       46.18220   54.44850   72.96677
   Pt       49.98358   62.40855   49.62791
   Pt       48.10660   54.54213   51.60575
   Fe       28.44428   40.59635   73.36197
   Pt       76.86577   27.49128   49.84422
   Pt       24.69563   33.20076   46.02026
   Pt       42.23052   15.82779   72.98203
   Pt       23.02507   58.37454   45.91764
   Pt       34.93270   72.02766   36.30229
   Pt       30.84968   71.88189   44.22030
   Pt       32.20113   28.94998   81.00059
   Pt       38.17926   44.81909   75.00336
   Pt       86.60424   42.94189   63.43173
   Pt       38.59122   89.03371   57.61682
   Pt       77.33934   58.60766   53.71123
   Pt       45.96333   48.60768   78.75917
   Pt       46.36326   43.19701   30.49375
   Pt       44.34384   44.93971   38.31755
   Pt       65.46980   60.32890   75.02574
   Pt       32.63798   66.11447   51.82969
   Pt       86.55397   39.02515   55.87241
   Pt       75.76486   78.55781   32.51887
   Pt       75.58711   74.09538   44.05464
   Pt       59.87855   62.48519   32.47013
   Pt       26.90559   58.41834   42.12873
   Pt       20.95576   48.28677   81.29739
   Pt       61.70982   81.73296   41.96539
   Pt       45.88823   68.08036   59.34967
   Pt       53.91995   72.02348   59.40081
   Pt       57.82494   75.97502   32.41473
   Pt       57.75149   58.41105   53.64515
   Pt       34.32916   85.28927   50.03828
   Pt       55.88218   91.40160   38.54392
   Pt       22.94712   44.61477   59.95141
   Pt       24.59799   65.85968   56.10563
   Pt       77.28697   66.10181   53.92690
   Pt       28.86101   58.32441   48.04734
   Pt       50.23876   85.49448   61.43852
   Pt       36.05337   87.05054   53.75620
   Pt       71.83771   70.41956   28.57177
   Pt       29.08609   58.52948   17.08749
   Pt       23.04959   39.19861   26.63666
   Pt       59.73460   60.33268   49.76493
   Pt       19.29813   50.60874   23.04517
   Pt       65.54558   50.52665   76.93539
   Pt       26.96069   69.76216   73.22743
   Pt       67.26214   81.58598   59.41471
   Pt       61.60265   79.82070   28.58495
   Pt       86.67724   46.93191   51.90228
   Pt       19.15624   69.66927   58.18134
   Pt       63.79028   74.30108   32.30453
   Pt       60.32934   53.32039   15.05268
   Pt       75.42562   47.16120   36.53898
   Pt       36.43590   62.06465   75.15135
   Pt       46.54685   79.51182   13.42569
   Pt       69.53884   23.71449   22.89827
   Pt       59.92656   40.99078   46.00257
   Pt       34.42973   56.59265   70.99232
   Fe       63.94057   49.02852   42.16960
   Pt       67.90739   70.45128   28.53826
   Pt       53.77846   75.89040   13.53207
   Pt       46.06965   44.66637   63.43904
   Pt       19.00732   41.13379   36.17613
   Pt       38.10712   11.92427   61.45679
   Pt       80.87367   25.65863   44.26051
   Pt       63.73613   21.91708   22.86307
   Pt       73.17347   73.79598   57.87988
   Pt       50.34072   41.15290   59.48535
   Pt       22.53789   38.65820   80.83469
   Pt       62.17885   50.91289   38.33009
   Pt       19.21533   58.25030   54.04476
   Pt       38.64058   14.09484   36.40418
   Pt       50.13189   52.71797   47.80217
   Pt       58.08892   50.85452   30.58739
   Fe       65.69289   50.71946   57.67330
   Pt       29.71512   45.40454   15.13741
   Pt       61.59074   64.24912   40.21392
   Pt       80.82053   39.27409   34.63022
   Pt       34.34052   50.41994   80.77211
   Pt       19.15367   42.96656   42.14437
   Pt       53.95870   87.55160   28.61020
   Pt       38.64318   19.71181   61.47536
   Pt       59.91024   56.50032   53.72012
   Pt       86.84563   54.54543   52.07595
   Pt       30.97757   73.59886   65.45811
   Pt       62.17715   76.17338   32.44615
   Pt       84.61131   35.09233   57.82491
   Pt       24.99234   65.88417   71.24793
   Pt       59.69341   64.20495   73.12470
   Pt       32.69464   15.81589   55.90115
   Pt       59.81680   68.28169   34.34703
   Pt       28.48715   38.78696   63.56763
   Pt       42.18713   13.69298   75.13115
   Pt       34.14401   44.23275   90.64109
   Pt       36.97619   35.37500   16.92758
   Pt       31.03144   73.81095   61.57330
   Pt       59.65856   83.34216   69.24702
   Pt       65.04005   12.18849   45.87234
   Pt       50.15178   60.40254   47.87636
   Fe       33.34613   76.06784   26.76529
   Pt       77.62960   77.76181   53.77695
   Pt       20.94933   48.65720   42.33491
   Pt       73.84373   77.87597   46.09063
   Pt       24.55005   46.41415   71.27530
   Pt       59.82560   52.75054   49.82518
   Pt       65.46550   67.80850   86.49572
   Pt       59.79062   64.31077   49.78691
   Fe       33.92310   34.71496   84.72389
   Pt       46.25402   64.42527   24.60438
   Pt       76.98051   73.92590   65.43147
   Pt       57.59133   64.24968   71.15602
   Pt       63.58641   68.24248   38.23977
   Pt       28.39510   27.06319   75.07739
   Pt       31.06558   31.59387   22.76693
   Pt       32.26181   63.56884   84.70285
   Pt       30.49470   54.39517   69.36120
   Pt       53.96000   79.50278   79.09029
   Pt       28.71886   69.80090   52.14062
   Fe       32.41151   54.17317   83.03145
   Pt       22.95994   58.16521   80.99837
   Pt       77.64322   72.28181   36.38493
   Pt       32.18296   86.97910   65.30652
   Pt       23.00945   60.10401   75.05805
   Pt       75.13978   27.62278   40.23301
   Pt       69.55292   62.35106   73.05780
   Pt       79.08965   66.16782   71.31168
   Pt       46.81009   16.07959   26.75816
   Pt       36.40338   66.10513   55.67096
   Pt       21.10175   44.86030   30.63664
   Pt       51.91729   39.05647   78.81717
   Pt       34.23429   52.51167   67.21156
   Pt       26.87333   64.14292   59.56295
   Pt       28.95275   71.89426   34.11464
   Pt       30.80505   81.63843   34.38892
   Pt       30.87693   85.26566   50.29335
   Pt       34.82875   85.34191   38.41191
   Pt       63.77262   60.32829   49.89053
   Pt       55.96671   75.77940   80.83041
   Pt       78.89918   42.77161   79.03203
   Pt       69.17032   73.83213   46.22859
   Pt       23.27056   70.10091   38.31500
   Pt       67.54301   52.79666   49.85128
   Pt       71.19614   19.84249   55.69881
   Pt       44.35927   47.13263   20.73738
   Pt       82.92624   31.32422   59.57078
   Pt       19.15815   46.81830   34.46419
   Pt       46.48080   81.84476   46.00816
   Pt       82.78410   37.25548   50.08399
   Fe       32.18509   32.94447   65.58806
   Pt       65.58105   48.76421   74.92506
   Fe       36.55583   77.35943   79.01364
   Pt       30.72303   62.09224   69.44814
   Pt       61.56666   29.29448   82.69072
   Pt       28.68220   29.24034   38.48207
   Pt       77.24182   51.04070   30.72898
   Pt       57.89438   87.55848   36.51757
   Pt       46.38089   91.14415   59.47456
   Pt       38.10274   44.73946   67.25064
   Pt       86.90140   54.78588   48.08527
   Pt       24.75108   58.05341   71.44726
   Pt       38.90281   83.74186   63.44303
   Pt       73.88074   80.09260   40.19617
   Pt       32.13943   42.27211   90.79911
   Pt       67.64619   70.21335   51.77726
   Pt       86.86156   58.67781   55.71618
   Pt       57.99273   46.78335   65.30260
   Pt       65.77928   77.89895   73.04958
   Pt       28.59717   63.62995   84.98286
   Fe       42.33968   27.44469   65.25121
   Fe       46.44785   81.93661   30.47885
   Pt       32.68448   67.93042   65.34318
   Pt       42.03303   11.80978   61.69629
   Pt       65.44091   19.84541   38.36367
   Fe       38.02378   38.60852   88.64739
   Pt       59.80490   48.67085   61.48686
   Pt       23.02170   71.91549   36.48378
   Pt       25.00399   62.08190   52.32610
   Pt       79.03139   23.89379   44.20146
   Pt       63.53642   33.23219   53.68036
   Pt       83.16551   70.27949   40.26368
   Pt       28.28374   38.53753   86.63820
   Pt       67.57318   68.17766   69.18857
   Pt       24.90937   50.32146   56.28798
   Pt       63.82720   48.95903   46.03215
   Pt       26.28273   23.45445   53.74276
   Pt       30.13294   36.90970   67.38272
   Fe       42.70493   89.72833   34.22723
   Pt       61.76704   76.00798   47.79079
   Fe       52.22542   35.37515   44.06949
   Pt       69.03271   15.84671   57.61922
   Pt       69.68416   62.34590   49.90286
   Pt       50.35394   56.40423   74.90783
   Pt       36.33611   54.50243   51.81802
   Pt       79.53015   68.39972   26.81415
   Pt       52.02153   77.82335   55.83082
   Pt       32.10507   32.96681   69.42105
   Pt       76.93463   23.53501   50.08064
   Pt       27.90727   26.91612   82.87279
   Pt       75.31638   58.58285   71.13502
   Pt       72.91459   19.63039   57.57911
   Pt       63.88952   74.30449   28.54920
   Pt       58.64817   74.59800   11.16443
   Pt       52.06908   35.27473   86.79080
   Pt       33.05639   29.68466   22.77569
   Pt       38.49431   17.78250   74.95900
   Pt       84.63107   46.81650   50.11073
   Pt       30.80021   35.17192   19.15880
   Pt       69.61804   75.95150   44.16295
   Pt       24.62545   36.71993   77.16731
   Pt       26.65668   77.44330   61.75794
   Fe       41.97617   46.64399   73.07118
   Pt       63.80892   52.65385   57.58875
   Pt       81.06848   70.27359   53.76555
   Pt       50.07168   83.68692   16.96027
   Pt       26.68159   71.60433   59.94892
   Pt       77.46660   62.57489   23.03677
   Pt       69.41527   64.20163   71.19607
   Pt       28.74322   83.43458   46.24356
   Pt       57.94236   85.60688   49.69402
   Pt       84.84308   74.14959   61.47148
   Pt       32.25852   36.85649   61.64828
   Pt       61.62880   66.30291   30.69361
   Pt       64.05462   54.97612   20.97547
   Pt       27.15600   31.66954   26.76241
   Fe       28.26167   32.95885   65.50925
   Pt       30.95395   77.83156   42.24214
   Pt       69.55683   66.22644   42.32341
   Pt       46.61856   85.85909   26.54236
   Pt       23.17540   35.30805   26.70629
   Pt       65.24393   31.33002   46.00704
   Pt       75.23303   33.76644   19.02146
   Pt       61.36137   85.70287   65.32367
   Pt       50.01722   37.24521   74.91212
   Pt       28.81331   60.20849   57.73845
   Pt       19.27169   52.77232   32.43099
   Pt       23.03277   54.46981   46.14228
   Pt       50.04587   77.63710   76.83075
   Pt       50.34562   41.34658   51.72940
   Pt       28.38738   83.10852   54.13819
   Pt       57.67741   64.36114   36.32311
   Pt       38.73443   85.69129   38.20655
   Pt       75.61321   28.18456   24.84254
   Pt       30.52524   58.24725   65.49372
   Pt       59.68567   77.88848   51.67436
   Pt       50.34276   17.92202   25.01973
   Pt       50.00377   58.54007   53.53670
   Pt       65.62407   83.67632   47.96740
   Pt       40.03866   40.24601   89.16125
   Pt       73.65444   76.04999   43.93596
   Pt       23.31529   58.51474   26.62622
   Pt       38.52220   21.72250   82.81874
   Pt       19.18933   50.68155   30.53736
   Fe       38.24941   38.88917   80.81007
   Pt       51.93659   39.00098   90.84365
   Fe       40.47376   54.77959   16.90267
   Pt       79.03130   41.30584   27.03487
   Fe       71.24494   40.99906   57.74430
   Pt       46.10757   81.56881   80.72926
   Pt       26.76957   52.48117   71.27462
   Pt       28.71279   62.11866   55.82144
   Fe       63.49097   35.03138   86.86194
   Pt       59.40806   83.57225   22.70741
   Pt       30.79297   81.47063   57.73594
   Pt       67.52376   73.93277   51.87511
   Fe       81.06331   58.52465   61.51218
   Pt       61.86571   72.10235   20.99786
   Pt       69.93718   76.21061   32.41970
   Pt       57.52660   23.56392   84.66651
   Pt       42.04925   48.63561   74.92243
   Pt       82.72990   41.04934   42.37403
   Pt       26.56796   21.72700   36.22269
   Pt       22.88939   77.45730   61.92938
   Pt       26.35636   21.24125   67.33689
   Pt       36.80150   83.50753   57.59771
   Pt       81.43436   70.25011   38.39599
   Pt       50.36002   48.79515   47.83855
   Pt       40.52484   44.80124   34.59759
   Pt       75.73805   73.95653   40.28845
   Fe       54.03977   41.05333   74.89103
   Pt       75.55981   55.23313   28.64355
   Pt       73.93319   72.44344   28.62933
   Pt       73.48872   66.26405   76.97925
   Pt       77.80457   81.56972   57.70558
   Pt       24.81114   23.62488   40.31886
   Pt       58.14919   42.91076   57.65672
   Pt       26.79531   60.06783   71.39333
   Pt       44.27340   68.23344   11.17299
   Pt       38.43395   54.65054   38.19982
   Pt       72.11171   74.41716   28.74451
   Pt       67.59336   56.53820   69.24140
   Pt       50.01642   62.21172   69.06089
   Pt       24.59018   36.79956   81.06582
   Pt       73.52750   54.90964   38.42005
   Pt       57.90656   46.68004   72.95123
   Pt       59.88442   35.25900   51.86493
   Pt       24.55357   50.25866   75.15881
   Pt       59.72554   52.56300   57.64966
   Fe       63.62903   33.32574   49.92584
   Pt       28.80547   63.99528   69.36774
   Pt       19.20422   42.89916   34.45052
   Pt       65.83108   47.04562   34.45833
   Pt       24.79517   75.61737   46.30014
   Pt       81.40557   77.86575   50.07511
   Pt       69.29417   21.69092   55.71889
   Pt       46.41325   83.53645   59.57282
   Pt       88.72024   64.39456   59.67498
   Pt       54.06233   50.68764   61.41896
   Pt       26.78013   56.28901   59.71988
   Pt       20.90923   29.05589   53.91488
   Fe       50.06342   66.38289   38.20734
   Pt       52.06464   39.32605   13.35144
   Pt       42.13494   48.81196   44.02237
   Pt       35.22083   76.03502   32.39220
   Pt       86.64027   54.59384   63.59927
   Pt       37.90106   34.73713   84.74858
   Pt       77.42162   77.69654   57.72890
   Pt       77.19508   70.08175   65.40797
   Pt       60.19583   61.02398   30.46686
   Pt       28.84474   68.07029   53.76736
   Pt       54.38907   23.93552   19.00597
   Pt       77.44485   70.26811   42.17651
   Pt       50.14358   37.33230   51.77418
   Pt       65.35870   73.96023   46.04566
   Pt       21.06691   48.35212   62.11481
   Pt       19.41835   58.53280   38.21726
   Fe       80.99834   66.21496   57.69425
   Pt       58.34079   50.82429   34.54934
   Pt       44.68348   87.41177   57.62257
   Pt       31.09018   75.89521   36.50666
   Pt       50.04074   37.19263   86.41934
   Pt       71.68612   47.34948   32.50029
   Fe       28.53088   36.64259   69.60227
   Pt       63.78083   52.63878   65.34911
   Pt       50.11337   50.62405   69.12272
   Pt       81.20115   70.39829   45.96258
   Pt       30.73752   64.04428   78.78892
   Pt       88.45182   42.92893   61.61350
   Pt       26.69483   77.53853   30.86013
   Pt       36.07096   40.10297   92.82241
   Pt       75.51145   59.16732   20.96670
   Pt       72.73768   52.35807   86.56183
   Fe       32.75433   54.50545   28.72741
   Pt       83.16016   66.70346   36.41290
   Pt       69.46645   66.21840   49.98614
   Fe       40.21770   50.47222   78.89984
   Pt       44.48202   12.28652   32.46345
   Pt       48.33837   35.48044   16.96917
   Pt       27.29959   43.18976   18.91905
   Fe       24.72000   31.19520   40.31643
   Pt       30.94499   29.51535   24.78460
   Fe       44.00192   69.72912   79.05370
   Pt       67.78786   52.96539   34.51120
   Fe       32.54422   39.16122   32.48107
   Pt       50.08444   72.11184   32.45110
   Pt       50.25148   91.51183   36.25426
   Pt       75.11091   19.96963   47.96463
   Pt       60.15462   41.30269   34.35305
   Pt       88.95641   60.82102   44.27082
   Pt       54.01619   52.72647   13.26452
   Pt       88.51067   44.97970   52.02477
   Pt       63.72186   77.91919   47.85834
   Pt       28.85302   54.57920   36.44318
   Pt       28.80012   54.54689   44.16805
   Pt       53.92439   68.30924   32.45634
   Pt       36.93283   70.25099   20.85287
   Pt       69.69715   70.33955   26.86327
   Pt       50.20174   66.20712   68.94372
   Fe       63.70683   45.10536   42.13001
   Pt       28.79706   56.44737   42.22038
   Pt       32.79091   56.57993   22.73880
   Pt       19.12828   44.87559   48.07239
   Pt       50.34826   56.70582   36.27295
   Pt       24.78870   42.56751   52.21282
   Pt       67.92888   77.85268   47.83938
   Pt       38.35932   37.29575   51.65811
   Pt       22.56965   34.97570   65.24907
   Fe       40.49406   58.54807   28.41342
   Pt       53.94194   35.15141   57.64747
   Pt       61.78961   25.66581   40.21181
   Pt       34.49230   17.71305   63.61652
   Pt       53.86854   75.89577   47.88561
   Pt       61.94951   60.38364   63.30579
   Pt       30.92803   81.60934   46.28283
   Pt       79.19992   68.20053   65.44316
   Pt       88.50142   48.70051   59.83932
   Pt       20.98972   42.41626   52.35102
   Pt       23.35202   68.14721   20.98298
   Pt       59.74535   62.34098   55.61969
   Pt       69.67187   58.58535   30.68509
   Pt       29.96142   21.28193   75.08125
   Pt       69.07649   79.44609   71.53181
   Pt       54.12772   42.97080   42.11922
   Pt       26.34213   36.71725   78.98824
   Pt       19.04315   38.75571   57.79573
   Pt       24.67326   29.35415   34.54381
   Pt       61.62397   72.12720   36.31834
   Pt       38.89848   85.49060   46.13517
   Pt       24.72485   44.82555   34.53566
   Pt       82.57037   52.44566   73.19443
   Pt       22.72536   31.20630   49.86850
   Pt       36.25455   36.80666   61.61375
   Pt       36.04916   52.35472   69.34366
   Pt       55.92662   87.28924   65.67375
   Fe       59.73349   21.71576   38.25645
   Pt       59.73304   66.30334   13.18223
   Pt       77.39497   62.49081   53.80104
   Pt       63.87425   70.51283   51.65233
   Pt       61.75865   70.21778   53.61532
   Pt       58.09059   62.31624   76.92775
   Pt       22.84418   60.14175   63.68889
   Fe       63.66064   38.94307   67.30333
   Pt       84.59282   37.01427   71.09946
   Pt       58.02168   62.72635   22.81456
   Pt       52.34354   56.61272   96.09224
   Pt       53.86837   87.53454   63.39509
   Pt       19.30038   46.90843   26.73832
   Pt       80.74162   48.51046   78.99742
   Pt       59.67007   64.24647   45.87632
   Pt       19.25095   43.07362   26.62605
   Pt       38.81370   12.11491   42.25130
   Pt       32.40049   50.56388   55.71646
   Pt       61.96196   48.97322   36.39344
   Pt       79.14231   45.24014   23.02001
   Pt       27.06249   35.28760   22.89215
   Pt       50.14803   54.59545   61.33535
   Pt       57.80296   85.58574   53.57093
   Pt       33.03645   79.71834   30.88883
   Pt       58.15508   91.44941   33.11248
   Pt       19.27627   52.68117   40.26906
   Pt       42.17647   77.43174   76.84854
   Pt       32.21409   19.36437   67.61353
   Pt       59.54260   64.22321   61.45414
   Pt       58.04452   46.84196   57.57180
   Pt       69.68025   54.58878   57.61674
   Pt       42.26949   17.82830   75.04846
   Pt       46.89357   42.89528   69.18277
   Pt       20.91630   54.07443   75.60583
   Pt       48.03529   52.46767   65.34943
   Pt       77.56086   73.97443   49.99861
   Pt       52.28330   48.92463   26.72041
   Pt       50.12616   52.68998   90.12438
   Pt       84.51441   37.03953   63.58884
   Pt       65.62393   46.87203   53.72229
   Fe       26.43810   25.40075   44.25016
   Pt       69.78562   72.24235   36.30600
   Pt       50.20470   85.73915   30.45185
   Pt       81.29476   37.56637   25.06179
   Pt       28.54405   35.13615   51.89263
   Pt       53.95218   83.69299   32.40108
   Pt       46.20849   73.93197   65.20000
   Pt       65.60704   50.63116   65.38586
   Fe       56.13808   35.38236   40.25899
   Pt       33.11307   75.90358   57.47072
   Pt       73.11373   23.76142   46.01750
   Pt       34.40950   17.58368   67.44601
   Pt       65.33617   75.73720   67.24533
   Pt       26.60474   33.08386   67.33227
   Pt       80.75600   31.33561   50.12774
   Fe       48.03166   50.42340   74.96249
   Pt       51.78469   83.39000   73.06292
   Pt       65.36713   73.73567   23.11410
   Pt       54.03193   62.36531   73.02164
   Pt       75.20049   25.79316   30.59401
   Pt       61.43846   81.67724   49.77584
   Fe       56.17928   43.14934   44.05550
   Pt       56.01514   60.49044   42.10915
   Pt       84.89210   70.22642   49.91416
   Pt       40.18043   52.37549   76.95824
   Pt       65.37396   87.46952   48.15224
   Fe       34.55318   60.31252   40.18380
   Pt       24.93377   23.57638   36.48298
   Pt       65.15311   65.88048   88.44449
   Pt       24.60186   29.27216   46.09951
   Pt       63.73113   41.09860   61.57829
   Fe       67.84685   24.22368   20.99864
   Pt       22.87882   77.42282   38.98250
   Pt       37.94496   36.76070   82.70058
   Pt       42.43305   73.89393   61.48071
   Pt       26.80252   77.54274   42.60210
   Pt       69.65027   41.10423   21.02730
   Pt       24.62903   36.94215   49.91636
   Pt       36.30674   58.11070   75.19552
   Pt       63.52017   74.07474   20.78592
   Fe       34.01731   30.86460   84.78578
   Pt       67.35806   85.55780   59.74614
   Pt       52.19783   48.71939   57.64547
   Pt       21.01656   75.63588   42.49497
   Pt       23.08250   54.24480   58.09575
   Pt       20.95383   69.62416   60.04472
   Pt       48.27165   85.34072   75.37626
   Pt       48.07836   43.11548   13.04557
   Pt       81.38092   64.52249   32.74879
   Pt       24.80791   42.43433   56.20574
   Pt       50.19058   81.87245   15.07922
   Pt       65.53497   66.23227   30.75102
   Pt       48.12100   29.46018   61.45507
   Pt       59.77539   74.13996   28.43952
   Fe       67.63702   39.52911   28.80996
   Pt       58.25372   52.92556   36.23667
   Pt       30.35965   33.12576   63.51709
   Pt       26.74836   48.68581   48.03005
   Fe       42.01961   58.29459   65.24039
   Pt       34.91147   19.84111   42.25564
   Pt       24.50788   30.89332   75.32802
   Pt       24.68746   44.43378   84.87646
   Pt       53.94863   89.49920   42.11304
   Pt       80.73558   50.54476   76.98422
   Pt       60.15382   47.12840   13.24508
   Fe       50.29675   37.38047   47.90960
   Pt       54.19653   50.67565   69.16641
   Pt       32.58723   64.09316   65.42480
   Pt       82.65463   37.17732   53.87483
   Pt       30.88502   23.70725   38.37791
   Pt       55.81526   70.01664   59.39976
   Pt       36.42732   64.13907   57.58545
   Pt       30.91286   79.49350   71.18284
   Fe       56.39233   39.34947   36.35665
   Pt       52.07919   20.23896   24.86185
   Fe       36.45428   43.05983   32.38377
   Pt       41.83262   48.30272   90.41703
   Pt       88.21226   54.36710   65.62941
   Pt       50.28158   44.92559   71.10917
   Pt       27.05949   71.88367   44.22675
   Pt       42.71369   33.18268   67.28943
   Pt       21.31990   56.51849   26.84943
   Pt       69.86420   68.22842   20.96923
   Pt       75.44441   47.17886   32.57986
   Pt       34.72383   31.08413   23.17667
   Pt       64.25029   78.16618   32.33225
   Pt       23.17675   70.05380   46.07977
   Pt       84.40808   34.94614   69.42540
   Pt       48.33832   87.32635   73.17201
   Pt       74.75176   83.42468   51.27147
   Pt       61.69523   75.94321   24.84183
   Pt       32.30087   54.33719   71.30979
   Pt       34.83732   21.73197   51.90823
   Pt       28.69568   54.08111   86.86327
   Pt       32.36432   15.67455   63.65440
   Pt       73.06316   25.38492   71.06814
   Fe       52.16136   22.17360   26.81040
   Pt       78.77178   46.61989   79.22791
   Pt       86.71443   65.94979   63.48578
   Pt       56.36459   47.15603   17.24094
   Fe       32.40451   50.63573   51.85795
   Pt       69.86391   71.89250   43.95449
   Pt       22.81896   46.53010   65.54126
   Pt       52.17422   66.33080   43.99039
   Pt       47.89260   73.78023   86.68656
   Pt       28.59131   83.19526   50.32725
   Pt       54.02268   91.41533   44.06980
   Fe       27.02749   64.26182   36.29823
   Pt       61.69072   22.13283   20.69553
   Pt       51.96998   35.11806   79.02896
   Pt       52.22286   54.47390   67.24342
   Pt       79.52003   76.16265   46.00135
   Pt       65.90216   58.29353   73.07664
   Pt       65.48655   81.64450   57.77933
   Pt       32.86432   48.74131   22.93948
   Pt       71.01692   29.24972   76.88635
   Pt       77.82981   81.68841   53.91144
   Fe       44.68470   21.90302   30.53644
   Pt       58.21954   47.05752   26.72216
   Pt       86.39463   54.45733   71.22520
   Pt       24.68162   50.19741   83.10136
   Pt       61.63242   58.75159   15.36182
   Pt       73.87445   77.88981   38.45122
   Pt       38.83534   91.18600   40.29078
   Pt       57.92456   33.28064   90.45831
   Pt       26.87830   73.60047   65.65702
   Pt       65.57956   58.69134   15.18197
   Pt       22.96632   56.51173   51.83160
   Fe       71.43835   43.26476   36.57232
   Pt       20.97349   65.80070   60.06300
   Pt       72.98942   85.35294   54.96204
   Fe       59.95710   58.51064   78.99924
   Pt       32.63071   85.15202   52.17677
   Pt       82.54258   35.01982   59.68300
   Pt       30.60937   21.55044   59.64740
   Pt       54.28614   39.45983   34.28719
   Fe       32.24871   28.80484   77.41071
   Pt       22.98079   52.61549   44.13664
   Fe       79.33325   60.72874   38.40696
   Pt       38.21739   13.82007   67.34486
   Pt       60.13581   70.27496   16.99224
   Pt       32.53279   60.26371   61.52391
   Pt       82.76108   33.17466   65.46218
   Pt       19.16287   50.55762   53.96049
   Pt       54.07870   91.49229   32.63137
   Fe       34.44542   56.31143   74.95532
   Pt       61.89247   48.77216   74.91200
   Pt       77.51218   58.68783   30.72579
   Pt       81.05984   54.66017   42.25800
   Pt       67.80301   62.58229   21.00907
   Pt       34.11767   31.14455   65.29469
   Pt       34.72387   16.00196   38.23279
   Fe       28.41956   48.31298   84.78092
   Pt       88.71162   72.27742   51.79285
   Pt       71.26991   35.51611   32.64418
   Pt       63.55630   89.44320   55.79536
   Pt       77.12331   35.45487   34.57600
   Fe       34.44136   59.89582   86.68418
   Pt       30.53329   85.13617   61.59065
   Fe       33.04902   66.26801   17.00669
   Pt       84.62928   41.05321   44.23021
   Pt       65.69038   76.01967   40.30555
   Pt       59.65500   87.44085   42.15199
   Pt       57.92046   58.39231   73.05962
   Pt       40.96611   49.03184   10.96883
   Pt       26.46826   81.09554   58.15502
   Pt       22.90150   67.83858   52.19796
   Pt       61.68654   81.69817   38.26110
   Pt       69.76042   66.35570   22.99425
   Pt       22.98664   56.48248   44.10269
   Fe       28.26326   29.15119   61.69070
   Pt       21.00197   44.56765   61.89568
   Pt       59.93129   50.95773   40.23339
   Pt       42.01600   61.71618   92.53048
   Fe       36.01281   17.31150   73.41042
   Pt       50.30181   41.05478   67.23852
   Pt       73.39646   54.85017   42.24167
   Pt       80.37600   31.06098   73.17653
   Pt       77.45589   62.61970   26.79772
   Pt       63.63667   77.90327   40.16486
   Fe       42.31114   19.75347   57.56991
   Pt       69.27005   73.95730   61.52431
   Fe       36.11790   36.80368   77.07159
   Pt       19.12878   42.78952   46.18035
   Pt       28.63406   54.28609   67.48062
   Pt       23.27778   62.31578   34.45465
   Pt       69.32029   81.76602   31.18446
   Pt       27.19265   75.76900   44.42754
   Pt       38.40885   17.69964   82.72741
   Pt       61.52952   75.74501   79.15886
   Pt       75.49513   57.22359   30.44611
   Pt       71.11701   40.79579   84.62885
   Pt       24.85279   79.46943   34.52506
   Pt       34.38683   85.14331   54.01250
   Pt       22.90741   48.77076   36.39130
   Pt       28.65371   55.97959   84.82929
   Pt       18.93942   35.05271   38.35334
   Pt       83.26309   77.74107   55.64426
   Fe       71.55042   57.10374   30.54354
   Pt       61.63461   72.04684   51.68062
   Pt       35.04272   76.10018   20.75224
   Pt       36.45720   31.20665   52.02890
   Pt       73.50310   70.15594   49.95636
   Pt       22.99406   68.08675   40.18680
   Pt       82.90101   41.17662   46.23390
   Pt       67.20542   19.80648   48.03719
   Pt       86.48982   37.16627   57.78205
   Fe       63.55501   14.17999   45.89245
   Pt       24.89690   60.24791   49.97234
   Pt       84.93321   49.01952   36.70894
   Fe       26.62135   40.96303   44.09979
   Pt       63.75050   56.51800   49.82335
   Pt       42.00175   67.35598   90.69485
   Pt       22.85934   73.75881   38.61152
   Fe       22.85521   52.09482   67.81779
   Pt       77.03479   31.50937   38.41851
   Pt       81.16081   62.33110   50.03475
   Pt       28.67521   27.37001   28.75977
   Pt       42.05526   50.53913   53.81929
   Fe       75.56404   60.83243   42.17994
   Pt       54.18709   60.50447   36.31995
   Pt       50.33691   58.47436   72.97891
   Pt       88.80868   56.68451   52.07479
   Pt       22.82472   71.77789   44.35116
   Pt       20.94422   71.57008   54.04607
   Pt       59.77407   37.11247   53.84071
   Pt       69.65094   50.87211   49.84810
   Pt       34.99003   77.91911   53.64394
   Pt       22.60018   31.05863   65.43171
   Pt       38.63197   37.37984   36.30008
   Pt       56.17169   48.79047   49.92712
   Pt       32.29783   40.68804   69.52590
   Pt       24.92341   56.29952   69.46988
   Pt       73.59975   58.82564   19.19793
   Fe       78.97311   33.25165   57.80952
   Pt       88.72487   64.45081   51.89255
   Pt       86.77497   54.72680   55.86459
   Pt       59.59539   64.23594   38.27720
   Fe       67.31397   37.11096   65.47118
   Pt       60.04456   48.95624   42.13174
   Fe       26.63070   33.15151   36.41844
   Pt       54.04714   89.58357   61.35301
   Pt       80.95043   29.53269   44.14804
   Pt       42.64617   91.21327   67.30745
   Pt       61.47383   73.99647   30.57602
   Pt       26.94722   65.84099   80.92936
   Fe       36.41266   60.25843   61.49687
   Pt       58.05796   46.74183   61.46726
   Pt       61.71722   72.08869   55.59443
   Fe       40.28654   77.52129   78.97291
   Pt       69.53608   50.61719   88.43091
   Pt       71.48140   68.04500   53.75759
   Pt       75.37051   39.46490   21.12052
   Pt       85.04298   62.43854   46.19447
   Pt       73.11815   64.06602   82.70380
   Fe       32.65784   54.60447   24.51968
   Pt       23.18806   50.64857   26.84265
   Pt       67.36499   73.90414   55.73764
   Fe       63.71968   27.90653   21.08296
   Pt       88.56541   41.06425   52.09291
   Pt       26.66231   61.84709   80.95164
   Pt       24.67577   44.65723   65.49806
   Pt       77.27588   54.88735   42.20100
   Pt       72.37167   77.83405   51.61433
   Pt       61.69354   70.18570   23.00689
   Pt       75.63396   70.34988   36.32770
   Pt       22.80424   31.01762   73.19121
   Pt       32.41026   56.38783   57.66864
   Pt       42.04131   15.80980   77.13715
   Pt       36.36395   46.06383   94.75503
   Pt       77.41038   54.81020   23.12762
   Pt       65.34479   66.10587   38.40773
   Pt       22.89800   73.57776   50.31022
   Pt       54.33111   27.55688   15.23875
   Pt       65.66698   76.05520   21.03969
   Pt       67.69624   43.38398   32.61378
   Pt       42.12487   11.85594   65.41420
   Fe       26.58170   42.48553   80.95395
   Pt       86.36922   37.13037   53.88036
   Pt       65.44870   81.66471   49.85461
   Pt       88.80045   70.19181   53.91599
   Pt       24.72450   79.10405   65.84786
   Fe       59.82947   25.88129   26.74190
   Pt       22.94410   71.69800   52.28323
   Pt       88.46993   46.84634   53.95746
   Pt       72.78005   23.36740   73.22298
   Pt       65.40693   72.03147   44.11250
   Pt       78.96351   27.67927   44.16059
   Pt       76.71117   29.30877   71.04610
   Pt       30.82666   81.50340   65.42311
   Pt       53.95106   75.91560   59.40704
   Pt       30.35681   50.51993   65.37602
   Pt       71.53468   60.37280   65.37379
   Pt       88.67380   68.25373   55.80177
   Pt       77.51297   66.37235   26.86313
   Pt       51.94011   46.73920   78.80367
   Pt       84.96877   58.50194   53.84001
   Pt       67.14066   75.42681   77.89016
   Pt       79.22346   72.07897   65.59819
   Pt       30.36142   26.85357   81.29303
   Pt       24.82173   48.71067   34.46144
   Pt       34.52069   19.62711   53.93321
   Fe       67.65261   83.47418   50.34931
   Pt       32.59730   65.76920   82.95712
   Fe       48.40745   25.77992   26.68846
   Fe       36.63130   62.43725   17.07126
   Pt       34.13430   29.05621   71.26221
   Pt       32.92823   62.34534   17.10481
   Fe       73.18537   33.13746   67.27779
   Pt       38.77959   89.28654   61.45540
   Pt       24.92654   54.27156   59.87704
   Pt       52.00325   75.74893   61.47820
   Pt       69.07799   73.85745   53.86859
   Pt       58.04345   72.25598   47.70138
   Pt       50.06961   44.84124   74.89755
   Pt       73.72766   70.27184   38.44088
   Pt       40.31673   58.33352   40.12455
   Pt       22.81345   77.57514   34.43204
   Pt       32.60474   79.42179   69.42638
   Pt       36.12502   51.98528   92.51627
   Pt       32.15671   34.77306   78.97951
   Fe       73.62342   54.88756   23.06595
   Pt       24.65717   50.18545   86.93661
   Fe       34.93618   85.63396   34.34609
   Pt       56.12915   48.78480   69.16276
   Pt       36.65947   56.88183   11.14389
   Pt       32.32130   50.38504   71.27868
   Fe       59.71523   34.98135   82.77212
   Pt       38.31578   54.41877   76.84410
   Pt       27.02900   73.72177   69.36399
   Pt       65.68529   71.97215   40.31955
   Pt       28.69511   65.96942   67.44356
   Pt       19.01363   50.52854   57.64156
   Pt       23.35361   60.52511   28.56360
   Pt       40.45910   39.12667   55.59091
   Fe       42.31887   21.70166   67.17694
   Pt       65.78556   25.97298   17.11050
   Pt       43.34422   44.04065   96.38153
   Pt       22.75766   48.15632   79.21904
   Pt       59.79342   64.08958   92.13854
   Pt       70.91970   38.80495   79.05468
   Pt       75.41782   45.32492   19.02097
   Pt       69.53861   74.16002   42.16479
   Pt       69.65618   62.30503   61.52803
   Pt       65.33579   13.97415   51.74604
   Pt       88.41427   40.94382   55.94503
   Pt       84.44168   58.46611   73.22375
   Fe       30.86896   68.09410   36.30167
   Pt       77.82604   77.89171   38.45906
   Pt       31.10020   75.76055   67.22192
   Pt       51.93660   64.53397   18.91521
   Pt       54.07741   41.19966   78.57999
   Pt       55.94851   76.01591   14.96171
   Fe       63.69110   31.43510   36.59338
   Pt       65.63623   70.14513   19.00515
   Pt       84.80121   62.35815   53.85642
   Pt       67.63225   60.66766   45.98339
   Pt       20.94645   44.61953   34.82810
   Pt       67.75186   58.55576   47.91791
   Pt       61.62082   44.72929   75.05629
   Pt       71.36117   73.96542   55.75709
   Pt       61.67213   87.48965   48.47068
   Pt       48.21250   44.81429   61.39178
   Pt       32.74014   64.11576   53.76718
   Fe       38.09802   38.60048   84.91505
   Pt       73.59817   83.50378   55.97701
   Pt       69.23999   77.69687   53.80898
   Pt       79.10761   39.37293   28.84087
   Pt       73.58516   62.42706   46.06492
   Pt       26.94445   69.89975   50.12853
   Fe       32.42264   54.11103   79.41468
   Pt       58.14638   58.46808   69.08269
   Pt       24.90698   56.21634   57.80551
   Fe       56.23631   31.67185   32.43779
   Pt       30.54666   77.51219   34.76291
   Pt       34.55682   25.57063   55.71161
   Fe       57.37233   17.59215   63.61156
   Pt       63.42315   75.72298   61.56315
   Pt       55.41305   13.95946   77.20010
   Pt       26.72697   25.44530   36.40463
   Pt       26.38638   31.19342   65.46903
   Pt       42.26684   11.93285   53.85605
   Fe       44.13571   66.02700   67.27218
   Pt       53.85479   58.40208   49.80562
   Pt       22.93011   56.18434   75.36292
   Pt       42.84170   89.50692   38.12230
   Pt       51.79794   13.85018   77.12527
   Pt       25.09589   73.57498   79.06295
   Pt       80.59919   38.88898   77.05998
   Pt       28.55486   52.32952   69.43761
   Pt       42.66425   31.47245   84.36523
   Pt       32.72963   15.79839   59.77899
   Pt       55.92474   62.34678   67.24876
   Pt       63.74252   62.38694   32.48077
   Pt       48.58416   54.92528   20.76027
   Pt       30.73893   65.93679   69.38555
   Pt       69.95561   79.77355   36.24665
   Pt       56.14386   48.73475   57.53693
   Pt       32.30002   87.08712   45.97967
   Pt       22.68771   31.19323   53.79051
   Pt       30.52798   17.79529   51.92929
   Pt       63.79298   70.41436   24.77401
   Pt       61.33732   64.22209   74.93919
   Pt       59.39830   12.48195   36.74830
   Pt       54.38265   43.50605   15.02949
   Fe       32.54670   57.99762   83.06265
   Pt       52.09883   44.97069   65.29923
   Pt       63.15758   83.46823   30.52843
   Fe       50.17530   64.42125   24.72501
   Fe       29.54187   76.03773   22.68039
   Pt       79.31791   57.16792   34.34982
   Pt       40.05963   54.36393   55.69497
   Pt       55.95076   62.36550   40.13823
   Pt       48.09005   37.29753   57.52305
   Pt       26.66323   83.20389   52.25428
   Fe       36.13077   29.17139   61.85618
   Pt       83.03674   43.21635   28.91377
   Pt       61.91838   68.21960   47.81432
   Pt       63.74515   60.25674   53.73607
   Pt       69.72992   62.28317   57.60917
   Pt       32.27521   38.81958   71.20610
   Pt       82.88399   46.94780   48.16742
   Pt       55.95475   25.86675   23.00919
   Fe       22.66391   33.29156   40.06793
   Fe       42.20668   62.22218   65.10323
   Pt       44.56924   80.07763   22.55548
   Pt       65.38362   79.62945   55.67205
   Pt       32.36665   36.58159   85.17881
   Pt       61.53657   81.62130   61.48192
   Pt       81.31756   72.16045   32.96529
   Pt       69.37102   25.64410   40.20874
   Fe       61.69545   42.81506   69.22892
   Pt       54.47955   49.03801   36.24775
   Pt       30.83731   87.12628   60.02951
   Fe       26.85019   48.66955   44.33088
   Pt       76.98198   37.34685   32.75545
   Pt       53.90267   68.19516   59.41904
   Pt       80.33624   33.11752   75.06379
   Pt       22.78110   73.55148   34.85223
   Pt       34.68651   71.93915   51.94412
   Fe       43.96738   32.73164   88.73114
   Fe       61.81125   76.02540   51.65059
   Pt       26.81457   54.42571   49.80724
   Pt       32.66375   67.98612   57.56378
   Pt       88.51829   48.68100   67.42122
   Pt       67.62309   64.27577   65.42619
   Pt       40.27795   68.06052   61.36816
   Pt       80.98263   35.47125   34.54639
   Fe       73.33601   33.48413   32.74394
   Pt       29.16875   68.27776   18.91480
   Pt       38.28268   48.79154   63.31435
   Pt       57.65415   81.62566   57.44424
   Pt       28.77886   79.28951   65.69206
   Pt       57.72163   69.75697   15.09803
   Fe       43.82789   54.13289   94.53013
   Pt       79.02628   27.46221   48.07638
   Pt       83.12821   58.72961   40.29139
   Pt       54.09820   42.84942   38.27005
   Pt       26.94644   64.00242   67.33124
   Fe       52.18161   62.83081   20.82808
   Fe       67.46947   35.58365   24.98049
   Pt       46.21666   46.91574   65.17028
   Fe       34.26835   62.01741   73.20379
   Fe       40.07911   54.18445   82.95169
   Fe       61.65793   37.06113   78.81394
   Pt       28.78795   68.05849   65.16411
   Pt       34.73830   15.80811   65.54534
   Pt       58.18056   50.85154   22.83345
   Pt       40.36048   69.90950   63.32734
   Fe       34.34704   56.38170   67.14357
   Pt       50.13979   89.28757   69.16340
   Pt       28.98400   71.92668   49.96999
   Pt       88.35024   46.82771   57.86019
   Pt       58.08159   47.70486   10.99962
   Pt       24.83659   48.63060   46.24243
   Pt       32.55645   67.60484   84.81969
   Pt       84.77984   62.27703   65.57125
   Pt       78.59487   29.40640   73.08381
   Fe       65.68962   25.67116   28.68408
   Fe       28.42768   40.74248   69.41279
   Fe       34.78711   33.34058   32.51551
   Pt       26.60737   52.12266   86.81009
   Pt       34.54788   85.28869   46.22556
   Pt       55.70957   33.34932   73.07699
   Pt       55.88847   62.30061   71.24704
   Pt       32.48533   54.20862   75.44721
   Pt       60.32437   70.41970   13.06938
   Pt       75.21518   64.08857   81.07637
   Pt       26.23642   27.11632   73.16292
   Pt       30.95715   83.50889   44.26028
   Pt       38.19637   36.93373   71.20899
   Fe       58.00498   48.91351   17.09630
   Pt       67.38896   20.05919   28.67379
   Fe       71.78399   47.24977   24.95034
   Pt       75.43502   72.07808   54.03826
   Pt       38.73612   83.54920   59.54197
   Pt       54.24992   52.71873   71.08005
   Pt       30.16914   19.43262   65.51991
   Pt       52.15310   41.08203   61.40117
   Pt       57.85500   81.74681   26.62253
   Pt       40.52758   87.30429   57.58405
   Pt       40.39327   21.68596   69.27345
   Pt       79.35526   72.26258   42.18765
   Fe       61.75534   56.43105   71.13615
   Pt       81.06780   33.43130   25.16131
   Pt       30.12367   23.24457   69.31998
   Pt       55.88094   52.72573   45.99646
   Pt       54.17122   50.82473   57.52391
   Pt       56.01272   35.01331   82.97483
   Pt       28.74111   60.28125   53.78221
   Pt       22.60583   27.40673   46.07066
   Pt       38.32761   31.11218   80.74784
   Pt       40.71741   81.39859   82.68867
   Pt       86.83817   58.59786   59.69758
   Pt       34.34259   50.64441   49.96316
   Fe       25.06393   42.91872   24.84243
   Fe       71.11148   27.49217   71.11941
   Fe       28.18533   32.88353   69.44626
   Pt       61.70714   52.72731   63.43677
   Fe       36.03221   44.69498   57.65351
   Pt       21.44699   62.04288   36.90607
   Pt       65.51031   72.11613   55.65734
   Pt       67.77823   66.15779   32.54008
   Pt       24.92636   60.05049   77.20091
   Pt       24.98162   62.06533   71.27742
   Fe       48.12951   14.06275   42.24487
   Fe       62.02855   39.33985   19.10639
   Pt       73.40504   62.36798   49.90054
   Pt       70.49462   83.74139   43.97452
   Pt       73.90002   70.38421   26.69665
   Pt       32.34315   53.92525   90.53899
   Pt       75.58291   68.46590   38.33246
   Pt       19.09245   73.53289   38.72550
   Pt       71.73240   70.18181   24.69135
   Fe       30.76302   62.08824   65.61547
   Fe       38.06701   27.31450   76.89380
   Fe       75.12096   27.62939   36.55759
   Pt       30.49615   60.03658   82.73386
   Pt       28.50873   46.27851   90.91542
   Pt       28.74665   83.44555   38.16810
   Fe       32.57374   66.01448   47.99635
   Pt       24.52819   28.98642   69.59099
   Fe       47.92021   50.45209   82.83793
   Pt       52.05811   71.88612   69.22611
   Fe       44.06173   40.58152   81.13919
   Pt       61.67448   52.55282   67.38733
   Pt       71.75987   78.36185   40.17293
   Pt       19.51430   52.68050   24.79352
   Fe       69.63345   50.90604   45.98271
   Pt       28.92317   64.34452   46.01032
   Pt       84.97379   58.47996   57.75699
   Pt       24.54471   21.28703   61.63185
   Fe       28.53723   52.35230   73.38853
   Pt       67.43372   40.94111   61.60126
   Pt       22.72576   38.73258   76.90751
   Pt       54.22273   21.87073   21.05030
   Pt       36.39855   23.35970   82.92517
   Pt       58.09723   48.68203   67.27406
   Pt       24.84211   48.56168   50.12015
   Pt       83.07347   77.80971   48.05932
   Pt       24.96961   23.26604   67.26859
   Pt       77.65757   74.19748   34.45856
   Pt       42.21111   23.54946   76.79341
   Pt       88.45856   52.73925   59.75036
   Pt       65.36705   25.50255   44.14764
   Pt       84.77172   45.04988   40.39626
   Pt       25.11809   65.86549   67.76375
   Fe       71.50590   53.05690   42.13687
   Pt       86.90408   58.67591   48.14231
   Pt       70.08911   78.39418   30.55673
   Pt       47.99431   31.15964   82.84308
   Pt       53.86121   66.11930   65.31319
   Pt       28.53237   63.70401   77.23383
   Pt       38.33739   15.81914   65.45125
   Pt       59.84081   48.78170   49.90493
   Pt       28.57448   79.34179   54.08011
   Pt       32.30179   65.87265   63.49711
   Pt       57.83829   85.62471   65.27782
   Fe       28.67649   50.60806   51.97885
   Pt       30.62548   48.74171   40.27917
   Pt       18.86750   40.62629   78.83178
   Pt       24.80019   44.71355   53.95673
   Pt       57.64499   74.02128   49.73692
   Pt       21.11358   75.60880   50.29163
   Pt       26.51887   50.38685   73.30690
   Pt       44.02435   29.33372   49.95735
   Fe       34.46008   40.98062   36.41364
   Pt       30.89720   70.01733   45.98990
   Fe       32.38951   58.21552   71.12106
   Pt       19.24297   50.83389   38.20608
   Fe       32.15318   48.47094   73.36245
   Pt       24.68816   79.38994   38.50288
   Pt       44.44122   23.76683   86.75635
   Fe       71.35879   33.33225   38.32373
   Pt       26.43658   29.16816   67.45197
   Pt       29.03185   69.99397   63.46925
   Pt       23.07676   31.35635   30.59434
   Pt       36.15974   19.32972   75.18105
   Pt       84.46811   33.07812   59.72276
   Pt       73.51080   54.78977   26.81623
   Pt       33.85091   23.05314   80.97009
   Pt       38.73992   89.44882   38.03361
   Fe       32.55978   42.89949   44.08646
   Fe       57.64496   79.73612   40.13103
   Fe       48.16276   25.61718   46.00970
   Pt       20.71063   71.34419   69.80802
   Pt       20.91617   44.56186   57.89836
   Pt       63.68942   70.35094   36.21961
   Pt       86.60141   54.73848   59.67193
   Pt       50.09775   72.01136   59.46845
   Fe       69.70895   50.92674   38.35525
   Pt       34.46066   44.85167   59.47298
   Pt       73.74736   72.13806   44.11110
   Pt       30.61863   60.13483   75.07806
   Pt       84.73864   64.30741   67.46321
   Pt       75.06748   23.99617   36.28208
   Pt       49.99869   66.11635   65.21200
   Fe       32.23624   38.70182   75.13975
   Pt       35.07000   87.29043   67.22182
   Pt       23.27174   60.19405   52.06657
   Pt       46.52844   31.49079   30.43386
   Pt       26.72926   54.28306   57.81193
   Pt       67.57692   51.05312   13.45485
   Pt       38.76393   89.44993   45.93478
   Pt       28.70501   65.96879   59.71849
   Pt       63.66900   56.91766   15.14119
   Pt       26.81161   52.44209   51.88585
   Pt       76.78556   64.00495   79.02444
   Pt       77.54618   49.01105   21.35487
   Fe       59.94138   29.58005   30.61666
   Pt       26.40749   21.31751   59.68760
   Pt       24.50595   71.44629   73.26182
   Fe       34.29831   48.54714   67.30979
   Pt       35.05455   83.57157   55.72695
   Fe       50.00722   72.14207   20.92167
   Pt       55.85670   31.67805   13.17489
   Fe       40.28835   62.24904   40.00463
   Pt       42.39838   75.73884   63.51163
   Pt       60.00791   52.77485   38.47179
   Pt       25.07444   60.32053   34.42559
   Fe       62.04187   50.76239   30.60672
   Pt       54.37105   48.79461   59.59662
   Pt       73.51547   50.60597   19.34578
   Pt       24.88866   52.55218   38.47941
   Pt       57.57943   37.07820   94.14834
   Pt       56.13606   48.76510   65.36503
   Pt       30.30538   34.66420   88.64008
   Pt       24.73003   37.07978   46.00702
   Fe       61.50679   71.99959   63.30685
   Pt       25.14348   54.38905   21.06281
   Fe       46.07871   52.66813   36.28051
   Pt       26.35532   31.04027   73.16414
   Pt       28.81682   71.60171   77.12662
   Pt       77.68378   75.98991   36.53539
   Pt       28.84864   79.61856   42.48543
   Pt       19.23218   48.79976   32.49031
   Pt       22.91489   44.86350   51.86924
   Pt       28.80365   63.99849   73.07941
   Pt       34.22792   23.47355   65.54945
   Fe       43.94610   50.30425   86.64138
   Fe       65.94272   62.21980   61.44677
   Pt       23.18619   54.74400   19.05614
   Pt       24.63368   40.58048   77.12768
   Fe       38.39209   41.08000   44.10136
   Pt       28.45599   42.75344   63.65847
   Fe       44.52672   17.94107   38.30557
   Fe       29.03256   73.72846   78.90628
   Pt       37.02893   79.90830   18.70536
   Pt       61.57392   79.79318   44.07472
   Pt       53.93141   62.27302   61.38103
   Fe       74.93978   42.86415   75.18098
   Pt       61.73405   50.60243   65.39815
   Fe       75.35740   60.47343   57.75401
   Pt       39.92849   63.62043   88.63330
   Pt       74.95606   29.67625   30.66066
   Fe       28.58032   42.79900   59.79221
   Pt       40.61378   62.25423   28.56544
   Pt       24.95883   65.99639   59.72387
   Pt       23.05820   68.26389   32.25069
   Fe       57.61377   68.20487   36.21405
   Fe       30.16613   34.82396   80.93721
   Pt       75.17175   56.40314   73.42682
   Pt       30.20060   17.52820   63.68699
   Pt       24.56023   40.80907   61.46072
   Fe       56.19861   39.26337   32.48009
   Fe       54.00058   72.14004   36.25098
   Pt       19.43510   62.36180   38.29559
   Pt       34.92319   79.99923   24.60543
   Pt       28.87072   64.07436   65.41599
   Pt       18.93864   33.31319   51.70974
   Pt       54.13146   33.72383   13.27083
   Pt       57.72924   79.78232   47.88521
   Pt       83.14791   47.05480   36.52820
   Pt       67.86066   64.35777   42.22794
   Pt       57.72981   79.79641   51.71835
   Pt       38.79648   77.78946   57.63064
   Fe       73.65394   70.14568   30.59975
   Pt       63.74653   52.67371   53.76911
   Pt       84.94693   64.72440   36.63794
   Pt       59.93025   60.70134   26.58559
   Pt       69.29845   31.71602   15.39081
   Pt       30.38753   44.67458   71.28944
   Pt       26.64327   56.20844   71.29976
   Pt       74.86661   36.86782   80.78225
   Pt       71.08507   19.85301   70.98674
   Pt       44.22798   36.72456   85.04381
   Pt       22.80714   40.98985   44.08582
   Pt       66.00250   58.36289   61.44405
   Pt       35.12578   81.93651   38.16715
   Pt       84.22278   56.34025   75.07452
   Pt       37.85377   57.81568   88.67495
   Pt       56.03934   25.81323   34.15271
   Pt       77.61374   80.00011   47.89363
   Pt       77.16646   46.93362   23.14589
   Pt       75.64523   66.36628   28.60824
   Pt       31.56346   37.49272   16.94832
   Fe       30.70608   58.26841   61.72970
   Fe       26.68016   29.39331   36.27543
   Fe       48.00364   58.35157   67.15472
   Pt       54.14974   68.12555   71.07066
   Pt       22.62172   33.23993   36.35562
   Fe       57.85485   62.33963   57.49539
   Pt       69.66624   72.01190   40.31423
   Pt       79.14941   62.45622   75.11435
   Pt       38.38878   41.04369   36.34736
   Fe       52.17967   33.49776   42.20585
   Pt       73.44640   74.03736   34.47609
   Fe       34.31143   58.23499   61.76049
   Pt       43.87916   44.31680   88.83921
   Pt       24.97529   44.90092   22.76787
   Pt       58.11925   48.72957   71.07781
   Pt       38.59204   33.22800   44.21691
   Pt       84.62856   48.60775   71.26923
   Pt       67.23011   14.01797   61.47819
   Pt       79.18892   43.26662   25.02161
   Pt       73.41102   73.87963   54.01549
   Pt       24.84387   75.65491   34.54413
   Pt       76.98925   51.07430   26.90036
   Pt       53.95825   50.61410   73.06007
   Fe       53.97449   56.64144   40.06368
   Pt       67.35314   79.50660   69.37421
   Pt       69.74618   58.74183   42.12058
   Pt       22.86047   39.05019   38.18299
   Fe       32.68602   39.21873   24.64875
   Fe       26.82247   79.28650   44.93765
   Pt       28.59745   27.36573   36.51825
   Pt       73.58745   70.13635   46.15132
   Fe       32.87869   81.55621   75.22571
   Pt       21.23731   56.58318   30.57972
   Pt       45.98569   39.12282   57.55363
   Pt       86.93768   70.38516   48.06420
   Fe       65.77287   68.32612   44.05763
   Pt       19.40231   54.59177   26.78456
   Pt       44.41636   34.96617   90.88051
   Pt       20.48777   27.21612   51.77573
   Fe       48.02258   13.99908   69.35932
   Pt       50.54320   29.81690   16.97396
   Pt       32.05335   36.69107   88.69348
   Pt       63.98497   54.69016   55.63431
   Pt       81.13461   50.87445   30.84914
   Pt       24.93482   60.04051   73.24003
   Fe       28.70600   54.50887   48.00860
   Pt       86.83983   62.43285   48.15898
   Pt       46.16919   68.13394   51.61111
   Pt       77.32020   77.77002   61.51571
   Pt       88.92050   56.93676   44.11396
   Fe       51.84872   73.69323   75.29593
   Pt       59.85014   70.27177   28.51956
   Fe       71.30478   29.59211   34.44260
   Fe       65.89593   68.18248   51.62269
   Pt       84.63085   54.57439   61.61765
   Pt       59.84476   66.40921   28.61499
   Fe       46.58431   31.56190   92.57663
   Pt       39.26622   87.50110   24.64359
   Fe       36.14782   36.60764   81.23441
   Fe       44.64159   22.00278   26.66884
   Pt       26.70287   77.42746   65.58264
   Pt       63.68368   69.97002   16.91065
   Pt       42.22475   27.39902   88.65060
   Pt       24.83541   69.68226   59.97875
   Pt       22.97123   79.17543   52.58601
   Pt       32.89184   71.96137   49.77529
   Pt       36.18970   54.37583   59.64953
   Pt       24.64086   79.30986   42.28451
   Pt       61.57902   83.52991   51.81974
   Pt       28.81532   65.67722   75.26116
   Pt       32.65676   66.02607   55.72652
   Pt       65.93319   79.82598   47.93293
   Fe       30.16017   27.09676   76.96297
   Pt       54.00089   46.70320   53.67027
   Pt       34.32734   15.67031   69.34598
   Pt       26.82919   73.59725   61.69908
   Pt       24.90955   58.15679   55.88164
   Pt       86.94114   62.51091   51.93924
   Pt       24.82615   44.84224   38.33783
   Pt       30.67401   68.03404   55.73227
   Pt       78.47260   36.84395   76.93631
   Fe       47.85592   42.75957   90.55848
   Pt       23.13717   66.12591   49.99108
   Pt       24.71253   25.52864   42.30811
   Pt       29.00319   73.62261   82.85445
   Pt       71.89265   76.36699   34.41099
   Pt       32.83209   71.88022   61.47096
   Fe       32.47547   54.06967   86.96340
   Pt       79.33942   58.76661   32.60467
   Pt       34.44739   66.11902   72.97765
   Pt       74.97618   17.78555   42.32835
   Fe       30.36410   40.83285   63.32977
   Pt       60.94458   59.67921   94.24038
   Pt       63.48971   64.09914   38.29956
   Fe       48.60373   43.24501   28.63827
   Pt       44.33223   35.13634   75.02743
   Pt       57.68864   54.64095   26.70918
   Pt       28.87139   75.71031   34.51444
   Pt       67.75340   74.33329   40.18446
   Pt       30.29489   19.80252   53.64376
   Fe       84.50345   38.97730   53.92341
   Fe       63.85068   48.89787   49.94457
   Pt       61.68223   56.46443   67.24879
   Pt       53.32679   67.04384    9.04051
   Pt       44.24232   58.42199   71.00452
   Pt       66.01425   60.48557   44.08700
   Pt       69.22033   29.23800   71.16209
   Pt       56.72002   68.13634   88.03843
   Pt       38.17107   13.70031   75.00681
   Fe       75.56682   60.92006   30.51659
   Pt       71.55681   27.80636   20.99096
   Pt       88.82743   60.56816   55.88664
   Pt       26.96513   67.90876   67.49713
   Pt       24.94799   75.76355   42.33079
   Pt       48.76341   45.52783   11.16299
   Pt       19.21838   50.50862   46.23387
   Pt       50.10736   41.03335   74.84381
   Pt       19.60223   50.99394   26.54214
   Fe       78.94288   41.22820   57.69765
   Pt       24.75049   44.78311   42.28991
   Pt       26.76197   79.26306   63.80540
   Pt       24.62677   29.23821   42.23400
   Fe       61.84092   35.35006   42.23293
   Fe       33.00040   73.84110   40.55975
   Pt       67.36818   21.91499   30.68135
   Pt       86.45935   41.04453   53.93232
   Fe       63.68104   21.99416   26.64777
   Pt       50.16114   81.67319   72.99848
   Pt       24.50083   78.87115   73.51289
   Pt       69.57098   39.89390   15.18675
   Pt       32.74349   67.98029   53.80584
   Fe       28.72408   54.34371   52.06588
   Fe       40.10370   50.24347   86.82042
   Fe       59.76666   56.52630   49.87618
   Fe       61.83265   33.56537   40.31366
   Fe       48.50221   35.33482   28.66335
   Pt       48.21282   79.35701   80.80733
   Pt       72.88973   71.89757   75.00848
   Pt       28.50370   19.62800   40.37429
   Fe       36.61619   54.67513   20.68591
   Pt       36.17661   48.21893   81.33234
   Pt       71.92272   74.42403   24.95342
   Pt       21.33652   75.63030   34.72189
   Pt       30.55690   48.71828   63.43247
   Pt       28.62124   83.12616   58.20728
   Pt       71.65366   77.76277   47.89745
   Pt       71.29031   63.92968   84.82178
   Pt       65.30291   87.57301   55.50749
   Pt       55.96535   87.71861   26.81552
   Pt       53.52808   66.16739   49.66220
   Fe       32.56916   60.33700   53.70159
   Pt       77.48000   73.93532   57.75127
   Pt       34.53872   23.57779   53.79566
   Pt       63.61752   35.96914   20.97927
   Fe       50.08920   58.42034   61.28540
   Fe       28.41861   40.56982   81.09283
   Pt       30.54522   23.61149   42.21185
   Pt       35.07941   87.56720   28.58544
   Pt       32.60721   69.96695   55.69109
   Pt       65.68287   47.09753   46.01852
   Pt       40.99702   81.66319   36.21252
   Fe       82.64281   44.83870   69.31458
   Pt       28.87235   71.85204   69.11236
   Pt       38.39453   23.46611   72.97169
   Fe       36.52769   43.14133   36.25029
   Pt       69.75871   79.79697   44.09143
   Pt       40.74359   73.99687   24.94595
   Fe       26.45136   38.76967   80.86128
   Pt       65.58614   66.31899   26.95859
   Fe       61.63751   79.73034   55.69228
   Fe       73.22984   33.50646   21.20232
   Fe       67.28772   37.12107   69.23112
   Pt       26.96411   75.58865   48.53238
   Fe       75.19537   52.65375   61.57376
   Pt       28.37037   44.56068   65.62599
   Fe       46.64774   25.83187   24.76340
   Pt       46.33574   37.18900   71.09231
   Pt       73.99787   76.17258   28.89085
   Pt       83.22602   74.09967   44.10146
   Fe       44.03475   62.26479   67.23806
   Pt       34.83125   75.76023   59.66056
   Fe       34.67881   66.16180   45.97282
   Pt       40.55778   66.23698   32.30038
   Pt       83.01633   35.58224   32.38329
   Pt       54.08804   19.98909   22.93634
   Pt       25.07971   81.41072   71.09732
   Fe       44.58875   81.69551   44.02888
   Pt       61.84954   68.21663   40.11512
   Fe       32.48547   62.01465   75.27343
   Pt       28.66116   83.09006   69.31626
   Pt       73.23658   65.89937   80.96574
   Pt       43.88387   42.30351   94.64456
   Pt       65.44457   75.84195   59.53561
   Pt       39.98920   46.22561   90.67616
   Fe       38.92803   82.05631   22.72033
   Fe       75.23495   39.39514   28.70885
   Pt       31.09042   83.54989   63.52010
   Pt       53.50251   61.95728   11.41606
   Pt       32.91026   68.01151   49.92814
   Pt       80.72470   35.18669   46.22678
   Pt       19.38052   44.99706   24.73141
   Pt       34.58349   81.57911   46.14670
   Pt       23.31192   66.28676   41.95938
   Pt       24.61316   36.91871   61.41507
   Pt       41.95011   52.53440   67.17821
   Pt       64.13337   74.31401   16.98620
   Pt       34.03596   38.38757   92.57921
   Pt       32.39475   27.41559   59.63895
   Pt       69.40019   81.54939   57.74457
   Fe       75.36175   43.26990   32.63918
   Pt       36.53873   75.42388   84.66901
   Pt       81.41281   56.81186   25.30442
   Pt       40.32741   46.38216   94.62234
   Pt       27.02113   64.13133   51.96931
   Pt       60.07691   41.04834   42.19276
   Fe       63.60193   74.07422   47.97348
   Pt       67.12588   83.37306   65.81458
   Pt       31.27059   72.06527   32.49284
   Fe       30.48337   54.26037   77.06823
   Pt       21.06083   50.15637   60.34480
   Pt       58.07611   44.98177   32.56907
   Pt       58.13277   60.35052   82.37509
   Pt       23.44907   68.16046   24.48600
   Pt       46.72053   91.48281   28.74671
   Fe       46.34446   37.31384   63.27682
   Fe       48.03297   13.90031   77.14967
   Fe       56.18668   35.37968   36.39005
   Pt       59.34159   17.35780   77.16761
   Fe       48.14583   33.41841   53.74625
   Fe       63.65763   37.05886   53.74754
   Pt       54.05513   87.72285   32.53493
   Pt       22.79678   50.44978   53.83417
   Pt       42.50815   74.09446   57.52150
   Pt       49.84913   12.16454   76.96304
   Pt       20.71374   36.86415   73.11849
   Fe       82.61663   41.01073   65.54457
   Pt       26.79974   56.29329   63.50918
   Pt       85.09764   64.58789   44.23107
   Pt       49.92691   37.12198   94.30316
   Pt       68.76554   28.97889   78.92300
   Fe       77.11777   70.13411   61.57975
   Fe       60.04116   31.86532   17.01791
   Pt       55.80744   34.81443   78.94605
   Pt       57.99540   87.55333   28.94390
   Pt       32.25300   36.60724   73.52782
   Pt       50.18771   21.78316   20.86493
   Pt       63.50362   70.22288   28.68881
   Pt       65.13839   69.82521   81.07045
   Pt       81.22274   54.46418   30.95988
   Pt       28.31070   67.43202   85.00036
   Pt       44.11531   41.07094   57.53060
   Pt       23.15372   68.09664   48.00675
   Fe       69.62349   50.66923   69.26872
   Pt       28.65954   50.45023   59.64813
   Pt       44.29528   32.96133   84.93765
   Pt       38.86186   85.74425   26.54195
   Pt       33.13751   66.19260   24.89533
   Fe       52.10532   68.23511   18.94047
   Fe       62.05041   49.33998   17.10946
   Pt       79.09349   37.32046   34.64512
   Pt       79.50691   77.87260   51.81856
   Pt       61.39964   83.62933   44.09584
   Fe       28.27088   25.03912   69.58875
   Pt       44.70263   39.37968   13.35135
   Fe       71.53251   39.37014   28.88540
   Pt       81.21083   31.87321   34.33279
   Fe       59.79668   60.48062   38.25577
   Pt       73.77960   72.02980   21.54795
   Pt       34.83556   41.23148   17.09964
   Pt       24.60763   27.13699   63.66009
   Pt       20.85474   33.06521   53.84267
   Pt       73.61404   74.06085   46.00606
   Fe       28.96484   58.40585   44.19164
   Pt       26.77624   63.89900   71.16418
   Fe       40.21502   58.11574   71.49910
   Pt       71.24436   81.66781   55.71764
   Fe       48.02192   65.92721   78.98515
   Fe       36.21094   40.58198   81.34797
   Pt       26.79471   63.80286   75.21849
   Pt       63.64305   28.38895   17.13013
   Pt       29.09969   72.17024   18.68276
   Fe       50.31688   58.42802   65.19019
   Pt       80.77371   31.52784   38.42373
   Fe       63.85138   35.79892   17.04831
   Pt       24.66940   35.01845   51.92683
   Pt       78.94400   33.70548   26.86941
   Pt       35.85845   34.51300   82.90729
   Pt       65.40503   73.88719   65.32604
   Pt       60.31207   58.49085   40.21763
   Pt       67.48107   35.42429   36.33078
   Pt       24.84268   65.91005   52.23447
   Fe       59.75225   41.05501   49.91384
   Pt       34.29846   19.67378   61.60806
   Pt       53.88565   72.09708   55.57522
   Pt       18.88472   42.63059   57.78775
   Pt       58.32212   56.39816   82.42376
   Fe       55.97738   42.77380   79.03644
   Pt       63.37437   85.47502   51.71326
   Pt       38.80233   80.07773   17.16062
   Pt       73.40407   49.14657   17.36613
   Pt       88.80613   72.23788   55.73129
   Pt       88.79549   70.28131   50.01141
   Pt       30.47478   56.21542   82.70950
   Pt       47.95682   89.22986   71.57774
   Pt       53.96501   60.38197   82.59323
   Fe       47.89003   50.43385   86.65618
   Pt       41.73008   44.32446   90.53550
   Pt       36.64711   69.92238   59.49244
   Fe       55.93315   39.02015   90.51454
   Pt       34.67687   64.18921   59.47564
   Pt       41.98220   38.72930   77.07353
   Pt       24.72284   40.91603   49.96327
   Pt       32.55371   42.98019   51.79816
   Pt       75.54905   64.74694   26.66440
   Pt       57.43772   85.54493   34.28842
   Pt       64.23929   81.73743   36.29526
   Pt       42.48241   75.40397   86.50549
   Fe       78.95394   52.95359   49.93612
   Pt       67.70174   68.15857   38.48154
   Pt       39.27170   85.77118   49.72991
   Fe       56.05939   42.73844   71.16029
   Fe       30.69224   33.13282   40.38435
   Pt       32.66662   46.82705   32.65742
   Fe       55.99895   39.13664   74.85412
   Fe       34.41016   40.95422   55.67027
   Pt       34.30984   25.49723   67.30083
   Pt       32.76625   71.83151   57.58049
   Fe       63.56644   64.21940   45.82034
   Fe       25.25566   62.10716   32.85453
   Pt       44.03503   73.50407   86.77405
   Pt       35.09528   77.85279   69.08971
   Pt       40.65808   33.46644   30.67964
   Pt       57.52743   83.57321   28.85271
   Pt       71.45316   66.37073   20.82527
   Fe       65.54700   64.21484   32.60305
   Fe       67.48877   35.55574   28.87221
   Fe       32.29520   44.47770   77.26191
   Pt       52.07186   66.38257   55.45776
   Pt       54.34910   54.63297   69.15391
   Pt       82.80697   39.24273   32.61401
   Fe       42.25331   60.29103   43.99420
   Fe       78.87382   40.84725   73.38027
   Pt       79.34638   41.52197   22.74069
   Pt       18.93466   33.32158   36.38001
   Pt       60.05318   43.40586   32.48492
   Fe       75.46152   56.86207   49.78099
   Pt       65.44366   72.09644   17.23195
   Fe       59.58239   77.90156   59.62855
   Pt       48.03348   48.47780   65.45238
   Pt       86.86767   66.53545   48.03290
   Fe       44.07718   73.55565   78.96811
   Fe       65.79930   62.29206   65.28867
   Fe       40.84036   85.70565   24.73149
   Pt       55.97938   62.40273   36.33759
   Pt       70.16724   76.03075   36.35786
   Pt       48.20809   62.66466   13.25557
   Pt       24.42645   21.33076   49.97002
   Pt       59.89711   48.61764   69.32118
   Pt       32.37151   52.28639   69.67088
   Pt       57.95801   52.62345   71.07075
   Fe       59.68097   37.14299   65.36062
   Fe       67.74824   49.24151   23.02379
   Pt       88.61710   52.87364   51.93031
   Pt       28.98048   46.75265   25.05853
   Pt       55.60141   19.59548   82.81050
   Pt       77.20696   39.26062   19.21426
   Pt       34.73762   13.87613   48.00828
   Pt       64.02138   24.33446   16.91108
   Pt       82.89541   62.35634   71.29565
   Fe       50.21530   33.43916   47.93504
   Fe       24.89405   46.54438   48.41055
   Pt       24.81199   48.60239   53.93459
   Pt       63.55507   75.74243   69.20784
   Pt       69.41595   18.00451   44.03305
   Pt       55.90518   52.70060   49.81849
   Pt       50.04838   62.40496   53.53998
   Pt       23.01262   73.94977   30.63216
   Pt       26.44800   25.28780   59.80427
   Pt       69.21673   85.37173   50.04265
   Pt       19.08273   48.72666   75.00858
   Pt       76.55740   33.03758   78.96734
   Fe       55.99986   60.84549   15.14223
   Pt       67.66108   35.49539   40.36091
   Fe       55.87475   29.55362   45.97422
   Fe       79.01830   37.10128   61.64451
   Pt       84.95474   58.63060   46.14000
   Pt       84.66321   35.04979   50.12814
   Pt       34.94215   79.67898   59.58978
   Fe       52.21135   29.66996   34.39608
   Fe       42.41932   70.07324   49.73938
   Pt       82.72536   35.13115   48.04895
   Pt       55.87139   87.55953   30.61915
   Pt       61.78895   89.52745   53.89683
   Pt       76.93485   58.29010   80.95290
   Pt       22.89056   39.07813   53.82121
   Fe       73.26946   37.38155   40.42624
   Pt       34.50594   85.23734   42.37886
   Fe       30.22492   34.70387   84.93910
   Fe       57.67706   54.54531   42.06939
   Pt       22.98546   69.82378   50.18157
   Pt       30.52531   58.16570   54.00126
   Pt       71.07049   33.08846   80.72836
   Pt       56.15409   46.74916   67.27517
   Pt       44.77884   51.32817   12.87425
   Pt       25.06459   37.30422   22.86872
   Pt       21.09241   48.75256   30.53254
   Pt       73.52169   83.83591   44.21213
   Pt       81.02188   66.27861   53.82431
   Pt       19.20883   66.02280   34.75408
   Pt       23.12324   62.29463   80.79782
   Pt       81.08017   74.24077   61.38693
   Pt       24.42127   25.41962   45.99323
   Fe       42.16115   67.93442   78.74471
   Pt       57.74789   79.92743   24.73901
   Pt       24.42186   32.85024   69.52608
   Fe       40.03751   32.99126   61.62549
   Pt       26.97494   67.84032   55.91929
   Pt       46.17075   70.06201   53.53740
   Pt       48.21891   73.97030   47.79992
   Fe       28.21895   28.97052   73.27877
   Pt       69.67019   77.66969   69.12776
   Fe       36.43018   46.87475   28.59920
   Fe       34.18132   31.10357   61.58697
   Fe       46.62506   29.71223   20.62885
   Pt       81.28288   68.27795   29.31752
   Fe       32.91670   61.67962   90.58193
   Pt       50.06777   11.98391   57.64600
   Pt       36.35772   59.85610   88.50342
   Pt       55.90728   12.20413   32.85043
   Pt       34.31110   51.96772   90.60667
   Pt       84.72125   46.88871   46.27529
   Pt       69.91751   74.12405   26.83495
   Fe       63.77687   41.10380   57.64364
   Pt       22.78814   46.59573   69.29606
   Pt       57.77588   72.02397   13.17750
   Pt       24.66920   19.45371   55.78740
   Pt       24.60993   38.61203   75.33211
   Fe       67.47953   52.42574   80.91751
   Pt       26.70260   77.38278   46.42404
   Pt       28.82260   35.13611   36.48420
   Fe       48.33597   50.91059   17.08926
   Fe       56.02036   64.60650   19.01805
   Pt       30.72022   71.69455   82.71707
   Pt       23.17589   62.24545   46.03501
   Fe       63.66449   74.17356   55.61393
   Pt       34.39181   29.35987   59.64268
   Pt       81.23723   60.82670   32.74670
   Pt       21.04452   44.66159   38.68465
   Pt       42.18859   31.35614   72.95561
   Pt       32.74074   88.94144   55.79138
   Pt       26.47223   59.73596   83.11254
   Pt       57.97509   44.86707   78.73625
   Fe       79.46578   60.86869   34.49273
   Pt       32.44101   23.21588   67.57073
   Fe       38.57767   69.91151   54.05548
   Fe       67.77917   37.63788   15.14592
   Pt       30.67587   62.07472   76.92317
   Pt       19.16521   48.70307   44.25225
   Pt       67.75177   43.47991   24.83830
   Fe       56.10014   38.91127   82.83060
   Pt       75.22794   35.76109   21.14692
   Pt       61.82953   68.21144   55.55251
   Pt       64.99082   25.10919   78.84484
   Pt       78.82391   52.34183   80.94270
   Pt       41.65548   40.27707   94.48817
   Pt       79.39744   55.07154   28.70439
   Pt       56.03644   70.21080   17.28073
   Pt       22.95469   46.68076   50.11708
   Pt       80.52034   52.43817   79.02341
   Fe       47.95171   25.43664   84.89726
   Fe       40.06677   48.35422   73.40300
   Pt       34.34809   39.07189   73.20588
   Fe       67.70460   43.32841   36.50336
   Pt       84.75231   68.15924   67.31779
   Fe       36.59121   29.39593   34.58152
   Pt       79.55322   74.12356   40.24865
   Pt       57.36526   42.73949   96.20068
   Pt       69.28035   81.55833   42.42479
   Pt       26.82840   77.58645   57.81207
   Pt       26.73412   54.19945   77.11837
   Pt       30.88229   73.83676   69.15174
   Pt       31.08438   81.86472   49.74625
   Pt       35.09014   79.72381   51.80293
   Fe       36.23208   25.24017   57.96357
   Pt       77.35769   70.23704   46.05998
   Pt       41.07830   83.92609   18.73419
   Fe       63.69003   23.80131   24.84718
   Pt       34.96654   79.79441   44.01026
   Pt       75.66952   72.28357   26.73528
   Pt       65.79695   83.63905   32.64336
   Pt       67.50274   41.17473   42.25828
   Pt       65.17083   71.60730   82.98497
   Fe       78.83399   48.65410   73.46314
   Pt       88.74954   56.67408   48.05705
   Pt       22.82528   40.83394   59.70272
   Pt       22.94392   59.97286   79.12814
   Fe       28.31697   48.39952   77.12129
   Pt       24.57201   40.63847   69.23489
   Pt       24.83177   75.57750   53.98246
   Pt       50.19464   91.52771   63.54485
   Pt       69.60239   47.42316   15.13017
   Fe       40.56301   58.51260   17.02508
   Pt       28.68845   67.90292   61.55747
   Pt       36.11166   46.28433   90.67118
   Pt       24.56145   32.77003   77.39948
   Pt       30.63228   71.79843   59.81402
   Pt       34.38925   63.73078   86.83870
   Pt       26.90541   81.11760   69.35126
   Pt       74.76295   17.88363   50.07244
   Fe       67.79592   47.38632   28.62870
   Pt       66.03626   79.96371   32.41536
   Pt       67.61451   33.63726   26.95764
   Pt       53.91401   91.41861   55.62940
   Fe       34.60642   60.23359   48.03187
   Pt       22.93204   63.73307   75.40598
   Fe       77.57238   66.53653   38.34168
   Pt       75.43244   74.12678   71.10261
   Fe       55.73432   60.41829   49.82285
   Pt       23.08353   62.23700   42.08218
   Fe       52.09267   66.31355   47.78060
   Fe       28.37562   36.65181   73.28179
   Pt       26.75562   54.31236   69.65148
   Fe       59.67538   37.19614   61.51541
   Pt       81.11242   35.47748   30.71073
   Pt       26.80576   56.39066   67.37355
   Pt       56.29254   50.69337   67.26367
   Fe       40.70617   70.17554   24.84554
   Pt       21.03554   71.87356   30.72798
   Fe       79.28223   60.83637   42.10795
   Pt       25.29616   66.30203   20.76683
   Pt       80.69142   56.39824   75.10758
   Fe       36.27823   44.49561   81.24958
   Pt       72.98308   29.56443   28.93199
   Pt       32.76389   69.89311   59.65172
   Pt       71.57969   77.71098   55.62968
   Fe       32.27245   48.47454   69.35751
   Pt       23.10344   64.09156   52.07565
   Pt       84.61757   31.16081   57.87842
   Pt       73.34796   66.10782   57.74823
   Pt       65.63971   64.12004   59.57031
   Pt       65.79331   54.71765   45.95593
   Pt       28.49837   69.73631   55.87398
   Pt       22.71512   73.74505   42.39160
   Pt       28.52463   79.26959   57.94958
   Pt       86.41956   44.85795   65.65583
   Pt       61.64668   66.17227   61.36858
   Fe       69.74269   62.33544   53.73267
   Fe       73.13857   41.22428   32.62334
   Pt       53.88370   46.77227   57.58280
   Pt       26.77616   53.99590   88.89418
   Fe       36.11688   44.60648   61.67243
   Fe       32.66226   61.87469   83.04133
   Pt       34.73146   73.64785   84.77844
   Pt       24.94098   58.28771   59.57379
   Fe       40.30435   29.36862   42.28996
   Pt       50.21426   60.54256   40.08385
   Pt       84.36995   38.80207   73.08502
   Pt       88.81344   52.88015   40.49137
   Fe       43.92070   65.88002   82.83596
   Pt       81.17562   56.83096   32.65509
   Fe       36.30904   54.14690   86.92150
   Pt       34.97645   77.63387   61.38680
   Pt       30.95615   15.93089   49.78977
   Fe       57.59097   75.85919   51.72140
   Pt       30.61885   19.67090   49.91529
   Pt       24.74183   52.38218   54.02813
   Pt       34.90132   23.65780   46.07255
   Fe       63.81271   41.15050   42.13255
   Pt       21.05292   63.77758   77.44558
   Fe       30.45922   29.29928   40.22450
   Fe       46.33197   52.79475   40.10190
   Pt       32.39378   52.20167   73.66824
   Pt       46.03209   35.12212   65.32725
   Pt       22.67273   52.16615   75.28111
   Fe       49.99467   56.50315   67.13684
   Pt       82.92959   54.57378   67.41218
   Pt       88.37702   42.88342   57.90301
   Fe       44.54887   29.44489   30.66736
   Pt       34.55672   67.95978   67.23293
   Fe       75.53728   53.19838   26.84457
   Fe       26.57014   29.33178   44.10189
   Pt       29.00462   19.63032   44.24043
   Pt       40.31533   17.65333   53.97316
   Fe       44.50273   21.85504   38.14102
   Pt       24.94625   61.93858   56.24038
   Fe       28.89909   62.22793   44.19713
   Pt       42.24094   52.52499   44.11344
   Pt       24.58645   25.20407   50.08794
   Pt       20.83493   67.65555   58.04654
   Pt       21.14313   56.42731   34.43233
   Fe       34.06017   30.83329   80.89406
   Fe       36.62240   73.65737   79.04225
   Pt       76.76521   36.95532   75.20386
   Pt       59.74822   70.25880   40.16090
   Pt       24.84439   79.27876   54.27232
   Fe       48.30784   81.62799   59.65555
   Fe       51.96882   25.63709   57.42675
   Pt       36.95959   91.25605   42.19089
   Pt       86.78985   70.16915   59.50095
   Pt       33.09867   62.21743   24.91374
   Pt       38.44341   27.24742   80.69663
   Fe       40.35095   68.13721   57.45756
   Pt       22.77679   38.72623   57.79309
   Pt       23.33916   45.12214   20.70182
   Pt       34.87875   71.95408   47.93951
   Fe       28.39765   29.00365   69.56509
   Fe       57.75787   72.05334   59.37850
   Fe       63.75748   43.56815   24.85650
   Fe       71.42034   56.59054   61.56571
   Pt       22.57639   32.95452   67.34537
   Pt       50.05451   64.57812   20.86678
   Pt       24.99238   71.58453   62.04453
   Fe       30.57007   54.38264   61.67185
   Pt       27.05438   46.86423   22.87163
   Pt       46.49233   91.32668   67.28218
   Fe       24.83053   46.55768   40.64838
   Fe       48.47628   86.04271   20.71578
   Pt       84.83398   58.50734   61.63447
   Pt       24.84899   67.93266   50.02539
   Fe       56.18405   47.34133   13.28892
   Pt       82.66827   54.58780   71.21806
   Fe       36.60769   14.08484   53.79200
   Fe       71.33043   39.74017   17.15582
   Pt       40.71506   72.28205   11.27641
   Pt       51.38851   74.82260   10.94075
   Pt       54.08641   39.12393   53.77219
   Fe       49.97012   64.09949   78.76139
   Pt       22.75162   46.53256   73.06394
   Pt       21.37970   41.07920   22.93940
   Pt       78.95610   37.51530   26.89490
   Pt       67.62533   39.59495   20.96671
   Pt       65.50502   73.65663   77.03102
   Pt       26.73021   73.68996   42.43773
   Fe       75.15016   50.60322   75.24244
   Fe       32.82646   77.51689   79.06732
   Fe       36.51646   46.89653   32.48620
   Pt       27.22966   77.62003   69.14476
   Fe       60.05414   57.02892   15.25250
   Pt       42.52319   37.29418   59.52810
   Fe       32.90069   58.46883   36.35516
   Fe       65.64517   39.75920   15.20128
   Pt       56.09260   54.51451   59.50129
   Pt       36.80608   73.82646   40.75987
   Pt       23.07259   65.77440   58.16759
   Pt       84.42532   42.71810   73.23237
   Pt       23.14408   71.81236   40.45830
   Pt       82.89795   31.37583   48.29299
   Fe       40.13021   44.42363   81.25042
   Pt       32.64415   48.06448   92.67711
   Fe       39.87789   32.66024   85.05912
   Pt       29.25362   58.31189   21.27745
   Pt       75.62240   74.11185   28.58971
   Pt       32.30827   25.29917   42.30465
   Pt       22.92746   36.70952   67.65777
   Pt       25.01287   62.02719   79.17943
   Pt       67.74872   28.15325   17.09294
   Pt       26.63209   50.24250   77.03605
   Pt       67.48282   77.77275   59.64431
   Pt       42.67420   91.24517   63.31404
   Pt       31.12522   83.67500   28.81316
   Pt       52.08633   46.65690   75.09597
   Pt       36.04510   19.17952   79.20142
   Fe       36.03102   29.08455   57.83376
   Fe       62.26017   47.11085   42.20755
   Fe       47.99296   33.33792   57.52547
   Pt       77.47155   75.76936   59.54199
   Pt       32.80377   71.94256   45.85153
   Fe       69.34571   56.29615   78.94882
   Pt       61.62314   75.83633   67.17973
   Pt       30.65628   60.16321   48.16031
   Fe       82.72366   41.14672   57.76292
   Pt       46.33004   39.11278   88.39932
   Pt       57.82792   74.06623   61.30092
   Fe       51.97309   31.15400   78.98368
   Pt       73.38673   81.72699   38.46873
   Fe       48.04288   60.44065   22.61315
   Fe       42.35885   48.82702   40.28134
   Pt       32.94620   75.83972   53.65118
   Fe       44.22130   40.58428   84.91761
   Fe       67.20280   29.43891   73.01453
   Pt       38.68090   21.63071   71.11874
   Pt       80.92157   37.19913   32.70644
   Fe       28.65668   42.82344   47.99578
   Fe       46.16789   54.48825   76.79443
   Pt       73.09795   16.07785   42.24302
   Fe       48.10920   29.45985   57.60953
   Fe       45.96966   62.18455   61.18476
   Pt       75.72164   76.06035   34.38144
   Fe       52.00089   42.79919   86.57536
   Pt       42.95638   91.44232   47.70948
   Pt       57.79433   81.72047   49.73634
   Fe       39.92992   44.16713   88.77505
   Pt       24.69215   31.26208   48.06531
   Fe       52.33962   33.57791   38.31045
   Pt       47.80312   58.27270   63.28853
   Pt       24.95655   27.31490   48.10775
   Fe       40.15995   48.38350   57.96060
   Pt       32.88676   81.42398   78.81448
   Pt       36.92926   91.28290   46.15361
   Pt       36.40472   64.05444   11.26083
   Fe       46.20165   39.03424   73.06147
   Pt       73.11346   21.78293   36.24637
   Pt       24.63756   35.00812   59.53747
   Pt       79.45190   75.88787   50.02977
   Pt       31.11906   83.73694   32.40052
   Pt       61.75318   81.68689   26.78870
   Pt       63.85014   66.30320   36.32684
   Pt       69.31917   21.71857   51.86160
   Fe       52.36305   31.72331   24.77099
   Pt       73.69654   73.91896   73.21954
   Pt       20.93901   68.07600   34.42644
   Pt       24.98488   63.87902   69.65923
   Pt       21.15420   48.74441   26.80871
   Fe       60.03525   45.02932   45.96064
   Pt       71.46629   81.69701   47.98530
   Pt       61.77968   42.91002   57.59969
   Pt       20.88015   44.27900   73.82573
   Pt       58.06334   87.59501   32.78390
   Fe       26.96271   68.08223   40.24105
   Pt       19.13719   42.89645   30.59289
   Pt       75.23478   74.21581   67.10104
   Pt       45.92874   76.76690   10.77544
   Pt       20.97437   40.64030   54.07215
   Pt       32.82978   71.93607   53.65800
   Pt       27.03443   68.18461   47.85609
   Pt       48.73460   37.56610   96.22294
   Pt       20.98938   54.09900   64.04824
   Fe       54.20548   62.31976   76.83290
   Pt       33.96101   23.30292   73.16711
   Pt       57.74126   81.80716   15.68001
   Pt       26.53242   44.58555   63.65358
   Fe       40.48820   62.40434   20.81131
   Pt       26.76478   17.95796   51.69964
   Pt       50.12176   56.44025   59.35852
   Fe       60.10001   51.38391   20.86132
   Pt       69.36075   16.22989   34.32238
   Pt       34.48458   46.08101   92.61479
   Pt       44.04373   40.39150   96.43204
   Pt       24.80178   50.43707   59.89323
   Fe       63.56770   21.83246   34.38449
   Pt       24.76504   50.54836   63.56421
   Pt       30.56194   77.65744   49.89858
   Pt       83.14705   77.73677   51.88800
   Pt       26.69114   44.83092   51.94216
   Pt       48.16726   48.68377   46.05432
   Pt       26.55357   44.59357   71.27747
   Pt       36.07557   52.35448   73.38188
   Pt       23.05298   56.36442   55.85403
   Pt       73.52509   45.38810   17.30053
   Fe       34.12756   38.59986   84.80993
   Pt       46.21650   74.07953   11.62001
   Fe       59.47976   75.93421   42.10967
   Pt       30.87000   62.18969   49.93072
   Pt       34.82015   83.46327   51.64476
   Pt       22.87757   35.06739   53.79597
   Pt       88.74182   60.61695   51.91684
   Pt       61.72538   83.71486   32.89924
   Pt       23.07945   52.64674   28.72461
   Pt       65.79872   62.48217   45.93201
   Fe       36.28669   58.09033   82.98505
   Pt       22.98198   48.75623   55.82205
   Fe       78.84687   37.10869   57.74173
   Pt       79.09501   39.32011   32.65050
   Pt       38.66632   12.13586   46.02164
   Fe       46.38106   41.31382   47.74702
   Fe       54.04737   64.44941   36.32170
   Fe       38.55398   29.39274   47.98881
   Pt       30.78919   83.40523   67.39317
   Fe       65.85691   52.62727   67.22728
   Pt       23.04383   58.34095   49.89333
   Pt       65.93998   77.90811   30.65629
   Fe       52.61183   43.17189   28.69486
   Pt       63.94606   45.27109   30.60300
   Fe       36.70114   58.55925   17.05426
   Pt       83.12066   62.67872   36.53699
   Pt       44.01604   53.82086   91.02723
   Pt       42.58532   91.27089   51.76669
   Pt       88.21989   46.74022   65.60574
   Pt       26.84243   60.26992   47.97541
   Pt       86.72796   50.73975   51.95918
   Pt       81.13997   56.87207   36.57890
   Fe       44.08738   54.43908   55.56968
   Pt       24.50626   29.16183   53.83855
   Fe       67.68474   56.61682   45.97560
   Fe       75.12244   71.94986   69.19149
   Pt       49.95819   62.36475   11.45812
   Pt       48.89602   41.01028   12.93507
   Pt       75.09815   19.99709   40.18022
   Fe       32.26676   48.38821   77.18531
   Pt       21.05178   58.09019   63.90201
   Fe       37.97272   34.72044   88.60126
   Pt       38.01246   11.96890   65.31009
   Pt       26.57553   77.40906   50.45628
   Pt       50.22831   35.52612   15.15132
   Pt       67.57430   77.89231   24.88445
   Fe       51.93685   58.52447   44.07101
   Pt       24.51992   29.01700   65.72338
   Pt       77.14424   35.48370   19.26806
   Fe       32.41378   52.45124   61.56728
   Pt       36.05473   40.36864   85.23666
   Pt       81.31693   75.96396   36.63112
   Pt       84.58932   37.02302   67.36277
   Fe       55.90604   33.36853   46.07578
   Fe       67.45232   83.76833   38.35260
   Fe       53.84987   72.00409   51.70199
   Fe       30.25345   23.10140   73.34525
   Fe       36.70807   25.62184   26.76631
   Pt       61.91391   60.65359   13.32768
   Pt       78.93745   26.34070   53.69116
   Pt       57.84722   52.63836   67.22705
   Pt       81.05725   39.36144   23.36095
   Fe       32.80837   73.75692   78.96373
   Pt       24.80703   52.53265   46.05442
   Fe       40.69345   66.25914   25.00053
   Fe       48.04974   40.99786   61.37482
   Pt       81.23431   81.51016   57.72237
   Pt       21.20631   62.02436   40.73389
   Fe       26.41135   46.36032   77.00204
   Pt       29.44095   77.46292   60.29924
   Fe       34.41228   29.14163   44.37574
   Fe       38.13148   42.37354   92.62030
   Pt       81.21406   66.48565   42.25976
   Pt       22.74595   75.65018   44.45763
   Pt       81.31734   53.15444   36.41204
   Fe       53.84291   27.34042   84.66013
   Pt       30.85300   17.91917   40.35038
   Pt       67.54414   30.05970   15.09588
   Pt       67.77442   66.27271   44.07967
   Pt       20.83167   38.62518   75.32997
   Fe       75.47094   60.70750   53.73167
   Pt       39.99984   52.15009   84.75456
   Fe       69.70872   50.77916   53.76972
   Fe       30.35960   38.69481   84.78831
   Fe       52.19020   73.99465   47.81267
   Pt       76.87280   25.65291   67.32542
   Pt       81.00000   54.65823   34.61467
   Pt       30.56782   81.35883   61.78804
   Pt       63.83289   66.36026   40.14027
   Pt       46.19739   69.94935   84.47250
   Pt       67.31462   12.34277   55.72813
   Pt       24.88727   48.46731   57.98087
   Fe       28.67368   46.71445   44.32034
   Pt       52.59270   56.71169   11.31358
   Fe       48.10230   62.37418   43.95877
   Pt       53.83696   81.58105   72.97311
   Fe       65.79608   39.20314   38.38680
   Fe       63.73878   41.05517   46.07601
   Fe       62.09106   50.88859   34.45028
   Pt       86.76231   73.97779   55.68636
   Pt       20.53494   71.45152   42.47607
   Pt       56.03857   56.35188   96.12788
   Pt       26.59275   71.59610   63.77474
   Fe       62.05382   54.81173   61.41559
   Pt       30.43136   36.77820   71.37161
   Pt       86.38973   41.22602   46.33391
   Pt       28.82941   75.78408   42.07942
   Pt       57.55940   89.55165   38.29371
   Fe       29.01997   58.44446   32.47689
   Pt       61.67689   29.71275   13.06577
   Pt       61.80001   81.72006   34.32076
   Fe       32.75358   69.88824   79.08806
   Pt       86.71588   46.70757   67.52701
   Pt       88.87595   68.57849   51.85451
   Fe       63.53973   31.26981   83.06534
   Pt       56.00315   79.94187   26.57132
   Pt       25.12047   58.08247   82.99028
   Pt       61.76401   64.36776   36.37906
   Fe       26.45875   36.75387   71.19813
   Pt       68.06657   74.30905   36.33036
   Pt       63.51650   77.81225   63.40796
   Pt       69.52239   77.84645   34.53318
   Pt       23.02917   27.61355   34.46690
   Pt       36.15737   54.48524   63.30166
   Pt       40.75918   89.25393   51.84235
   Pt       28.27716   27.29598   51.80159
   Pt       26.78039   77.59657   38.63026
   Pt       75.02488   40.73123   80.82963
   Pt       82.69409   31.28129   63.46564
   Pt       42.75769   87.36683   59.38923
   Pt       88.23558   46.72616   61.64396
   Fe       48.12188   66.27435   47.77306
   Pt       67.81250   64.16833   57.56308
   Pt       83.01717   50.87701   40.51164
   Pt       67.30299   73.87156   44.00254
   Fe       52.10930   48.69737   65.29955
   Pt       88.49284   42.90157   65.36321
   Pt       24.86178   58.09015   67.43064
   Pt       33.10539   87.52808   34.50830
   Fe       71.50910   49.49426   38.13999
   Pt       32.24299   28.97345   85.06069
   Pt       71.59487   64.27496   42.43367
   Fe       44.36629   44.96910   30.53471
   Pt       81.11665   49.03781   25.10415
   Pt       56.12938   49.07984   11.26507
   Pt       22.91951   54.17705   61.90553
   Pt       24.63733   42.71545   67.44340
   Fe       36.80458   58.48398   24.61811
   Fe       26.60366   33.15711   44.12275
   Pt       30.84564   83.41951   55.74490
   Fe       62.24066   43.13227   42.18949
   Pt       64.05723   83.77433   38.33011
   Fe       52.38158   43.24271   32.46021
   Pt       30.45109   21.67533   32.51950
   Pt       23.06104   58.34301   30.57427
   Fe       71.42623   50.78677   71.27157
   Pt       32.38129   44.23598   89.16966
   Fe       40.47060   31.41978   24.90492
   Pt       31.32471   82.01677   26.65637
   Pt       21.18136   73.67118   40.73072
   Pt       19.09744   44.84280   55.75007
   Fe       40.06728   54.39249   59.46415
   Fe       47.94244   54.44418   82.89085
   Pt       42.21504   52.50123   78.74199
   Fe       26.70544   40.65663   59.96835
   Fe       44.01808   36.68438   77.08713
   Pt       88.59491   48.88670   48.39600
   Fe       48.02780   52.45784   45.99167
   Fe       75.42737   53.20525   34.36838
   Pt       30.44744   30.81999   84.78480
   Pt       28.77935   62.13747   59.67589
   Pt       85.21585   74.01203   50.02392
   Pt       25.00478   79.34394   50.52457
   Pt       24.70984   36.93786   53.84518
   Pt       55.15336   17.57220   80.89232
   Pt       31.28842   39.25458   15.23429
   Pt       63.91348   58.54536   47.89964
   Fe       69.53175   62.25696   65.41148
   Pt       73.13806   16.04704   45.95019
   Fe       71.22753   39.18781   36.55561
   Fe       24.43828   42.54878   86.57188
   Fe       30.78712   33.28290   32.56156
   Pt       18.99876   48.83780   28.64073
   Pt       74.88457   34.91649   79.00277
   Fe       52.06754   17.96123   38.25191
   Pt       69.60913   70.27610   73.13811
   Pt       24.65176   50.24973   71.41786
   Fe       52.39097   43.29629   36.31217
   Pt       33.11971   70.20670   20.79181
   Pt       24.81203   58.28758   51.94076
   Pt       52.15649   37.45894   95.94444
   Pt       24.83169   69.62564   56.30937
   Pt       24.53652   28.86463   73.54181
   Pt       27.00200   75.76351   74.93688
   Fe       52.41629   54.85956   20.85739
   Pt       48.17784   70.06358   51.73653
   Pt       22.76675   38.88751   61.44070
   Pt       23.03829   52.60839   47.95311
   Pt       34.22964   21.05088   82.95347
   Pt       22.94027   46.89133   34.41965
   Fe       62.04272   43.11840   46.06664
   Fe       34.45533   21.68736   63.44016
   Pt       63.66379   77.71041   24.71654
   Pt       39.86939   32.56807   88.83941
   Pt       88.49380   46.89553   50.06450
   Pt       18.82472   31.32935   38.17300
   Fe       42.21283   56.39430   51.78648
   Pt       32.90732   85.41135   32.63617
   Fe       32.35386   44.39467   81.20797
   Pt       60.00363   83.76975   26.53580
   Fe       69.64096   62.34530   46.12499
   Pt       39.96711   42.42523   94.49369
   Pt       44.84476   33.59394   14.98872
   Pt       79.43707   64.71351   30.52806
   Pt       69.24915   71.94296   48.05252
   Pt       40.34681   29.13072   53.98234
   Pt       22.96366   48.68020   44.20981
   Fe       36.70694   66.35365   20.84406
   Fe       69.18511   29.40776   67.15341
   Pt       19.08339   35.22674   34.35477
   Pt       67.18328   87.34381   45.85726
   Fe       59.50491   21.50752   61.70421
   Pt       28.23952   23.12045   63.67937
   Fe       36.64556   66.39562   16.82755
   Fe       58.05861   54.56771   65.31783
   Pt       26.47167   34.84057   77.15518
   Pt       27.25803   58.50395   15.37413
   Pt       21.07930   40.92350   38.58904
   Pt       28.65638   23.56918   32.57404
   Fe       82.68791   41.10644   61.68643
   Fe       48.27584   70.33387   28.53986
   Fe       75.54088   47.22868   24.97101
   Pt       67.28607   85.66592   55.57560
   Pt       24.97605   61.97005   75.33632
   Pt       32.28125   35.15489   55.64638
   Pt       40.83839   74.14833   13.08054
   Fe       36.45010   73.55987   75.35269
   Pt       24.63499   34.98025   67.27368
   Pt       30.32028   46.18037   88.67480
   Fe       49.99614   40.92531   78.75328
   Fe       28.83147   43.02002   28.80453
   Pt       60.15806   49.39389   11.12945
   Pt       67.24626   35.19471   71.30748
   Fe       32.60706   60.34550   57.52506
   Pt       22.93568   42.99537   38.19310
   Pt       71.57071   20.42198   28.74958
   Pt       78.68419   27.62707   71.14497
   Fe       44.28964   34.80919   86.88238
   Pt       20.76145   42.45741   75.36618
   Pt       42.09245   36.94586   71.23860
   Pt       73.95180   83.51838   59.63378
   Pt       48.19338   70.06428   47.71367
   Pt       21.11389   48.71709   34.67165
   Fe       42.25815   66.21905   49.80013
   Fe       59.63673   56.60578   46.02122
   Pt       58.09438   66.94273   10.95461
   Pt       26.85888   56.42776   55.71067
   Pt       56.10643   52.94141   11.32744
   Pt       30.73619   68.01181   63.31158
   Pt       53.70617   14.20462   78.88629
   Pt       84.75578   70.12205   61.48153
   Pt       83.06548   66.19510   47.88077
   Fe       51.60721   13.82929   69.37583
   Fe       46.31751   56.66905   28.56960
   Fe       60.24138   45.00145   19.20239
   Pt       20.97023   36.93522   42.38147
   Fe       38.16330   36.91212   59.64815
   Pt       65.65663   44.77767   75.08115
   Pt       38.83398   87.40974   59.52719
   Fe       44.51090   74.23658   24.68980
   Pt       38.12829   34.61319   92.54301
   Pt       31.88845   23.13856   82.97127
   Pt       84.78641   66.27945   57.67541
   Pt       52.17379   66.53231   17.04043
   Fe       33.04752   66.42567   20.71272
   Fe       32.23628   25.18819   61.75564
   Pt       26.91384   67.96617   44.19173
   Pt       48.69400   27.53738   16.97392
   Fe       63.62546   14.27023   41.66832
   Pt       23.12969   75.74194   32.61951
   Fe       43.99991   62.04247   79.07734
   Fe       63.94338   49.13802   30.62528
   Fe       67.88557   52.94010   30.48320
   Pt       64.82749   11.94897   61.67229
   Fe       73.59025   58.67595   27.07553
   Pt       26.57596   40.68045   67.57308
   Pt       69.42967   68.29031   17.42471
   Fe       59.67624   64.40888   34.48513
   Fe       38.63466   70.07915   49.79022
   Fe       54.25709   41.17032   55.65120
   Fe       47.91005   46.44525   82.77770
   Pt       67.47211   77.81106   55.68051
   Pt       60.74703   73.46369   14.78025
   Pt       23.06954   69.58437   73.50426
   Pt       30.74768   87.12372   56.07311
   Pt       24.89810   71.78597   42.30659
   Pt       29.05528   65.95830   52.37544
   Pt       36.44164   60.68528   11.57039
   Fe       34.39210   48.55834   59.79872
   Pt       65.23731   83.44378   67.63823
   Pt       32.73317   64.14095   57.62274
   Pt       24.76623   46.45755   63.79730
   Fe       36.63964   85.24721   71.18012
   Fe       61.44755   72.17784   24.72711
   Fe       63.57385   34.97101   71.21686
   Pt       61.66264   83.60886   47.99266
   Pt       38.64459   56.64298    9.52366
   Pt       22.75354   31.18683   57.71543
   Pt       38.13772   34.81648   80.85676
   Pt       58.15802   60.76577   13.22673
   Pt       28.78857   60.09233   69.37159
   Fe       48.12849   29.45298   69.15458
   Fe       46.16043   60.34733   47.79262
   Pt       22.84727   42.75861   65.48207
   Pt       78.96239   33.50108   38.32058
   Pt       40.82696   77.67639   52.11851
   Fe       66.01691   50.96968   30.60382
   Pt       26.45107   27.27083   61.62659
   Fe       58.03048   32.04924   15.26618
   Pt       88.45937   54.58131   61.77446
   Fe       79.26421   60.70197   49.81667
   Pt       21.15069   58.36375   25.00522
   Pt       69.15659   33.13725   82.74360
   Pt       28.71642   75.54398   54.22515
   Pt       28.90376   69.81203   82.87857
   Pt       59.73490   87.46413   34.62922
   Pt       42.53959   51.00817   11.17718
   Pt       84.64741   40.83935   71.10355
   Fe       37.11724   70.11304   16.90148
   Fe       29.21635   62.19150   25.08729
   Fe       49.91066   68.15049   67.12702
   Fe       56.12562   44.84715   38.41669
   Fe       48.23393   37.37511   61.30385
   Pt       82.90166   43.11558   40.32110
   Pt       69.90214   72.46065   24.62740
   Pt       38.41717   56.58361   70.98812
   Pt       42.81329   76.02834   13.02470
   Fe       31.00228   64.20226   40.28328
   Pt       24.87508   71.35884   81.21276
   Pt       79.39272   77.82032   55.70257
   Fe       52.51285   35.44589   36.32296
   Pt       22.86901   71.77533   48.31092
   Fe       44.09858   62.11425   75.39134
   Fe       52.20245   78.02374   32.42268
   Fe       55.86131   29.46917   49.91193
   Fe       52.15877   38.96028   82.84665
   Pt       22.76721   75.39501   60.03019
   Pt       52.01033   82.97592   77.60844
   Pt       26.47822   23.27429   61.69023
   Fe       44.21675   29.36058   57.63761
   Fe       38.38154   66.04556   61.63031
   Pt       26.94776   37.23319   20.99577
   Pt       63.67563   64.22735   42.15754
   Fe       73.14063   33.22980   24.99755
   Pt       22.85843   54.46453   53.79068
   Fe       51.85655   21.68472   53.67565
   Pt       58.13964   53.15114   13.27721
   Fe       28.50730   31.20736   55.75533
   Pt       58.41902   54.73812   11.50483
   Pt       50.09184   64.31386    9.44679
   Fe       44.52319   29.58302   26.62552
   Pt       24.58497   25.03367   57.94121
   Pt       81.18531   73.97510   57.59530
   Pt       28.24605   40.69959   65.46771
   Fe       65.80404   62.31256   49.85605
   Pt       61.92776   85.71307   45.89916
   Pt       26.70912   77.67741   26.98177
   Fe       73.71090   66.53360   30.56108
   Fe       42.46319   52.75371   40.09072
   Fe       36.83464   74.15082   16.92127
   Fe       32.64623   50.64086   32.57007
   Fe       42.23852   66.13399   57.47235
   Pt       81.40960   53.07930   28.72502
   Pt       22.78809   46.65034   61.61634
   Fe       79.16402   68.20908   53.95062
   Fe       52.17526   77.99043   36.39577
   Fe       47.99658   50.40240   79.12030
   Pt       20.86977   29.07028   57.80815
   Pt       73.74403   81.58055   61.34783
   Pt       55.98876   58.59762   13.21718
   Pt       48.11461   35.14830   90.70904
   Pt       67.49010   75.76790   73.16017
   Pt       24.82345   71.73224   65.47688
   Pt       59.69074   83.53637   53.62986
   Pt       88.46212   44.80829   56.00212
   Fe       55.89961   78.03056   36.40560
   Fe       24.94298   56.42890   34.37382
   Fe       63.58439   25.63836   34.35656
   Pt       69.23359   70.07596   57.73657
   Fe       40.85390   31.61598   20.84625
   Pt       77.62600   70.37761   30.69329
   Fe       24.77086   73.24571   60.37043
   Pt       24.86655   48.50118   61.82453
   Pt       19.50658   44.77512   59.82567
   Fe       28.72499   46.74731   40.37227
   Pt       38.69484   89.15891   49.68312
   Pt       26.87285   61.95937   53.95063
   Pt       24.86125   75.62032   50.16988
   Fe       65.81228   56.35161   71.23433
   Fe       48.32613   77.81331   47.84923
   Pt       88.36945   39.07749   54.10199
   Pt       33.11000   77.61417   52.36524
   Pt       61.96172   72.03787   13.13096
   Pt       76.85639   62.13659   81.03225
   Pt       19.63113   60.30844   40.23479
   Fe       42.05393   11.77695   57.73254
   Fe       28.82289   31.28802   32.74163
   Pt       29.83904   23.10199   80.93297
   Pt       30.33880   23.36203   61.57579
   Pt       79.24924   35.41076   32.62761
   Fe       59.70907   39.00546   74.94198
   Fe       66.00307   62.26219   53.68043
   Pt       24.60791   36.86527   65.41940
   Fe       63.15508   17.49550   73.53548
   Fe       77.17904   37.49241   28.77231
   Pt       75.64037   79.84514   53.85567
   Pt       81.17858   52.99027   40.34894
   Fe       60.05845   54.56966   59.59489
   Fe       86.48897   44.89098   57.68122
   Pt       21.04572   44.50412   65.66388
   Fe       67.49106   37.24447   57.63534
   Fe       71.29512   79.53345   65.68375
   Pt       32.54382   40.54804   92.55821
   Pt       24.63919   21.27625   58.20547
   Fe       42.63766   37.34412   36.34314
   Pt       24.89583   75.25777   73.45914
   Fe       40.25107   62.12834   67.37002
   Pt       20.86233   33.11891   34.59017
   Fe       28.49196   39.00789   59.56971
   Pt       39.93188   40.19934   92.76359
   Pt       21.54223   68.21875   30.64181
   Pt       28.70301   25.55226   34.34093
   Pt       88.32261   41.09136   44.64731
   Pt       80.85537   29.60704   40.32202
   Fe       32.52809   58.14337   75.21254
   Pt       53.88160   89.54390   30.43683
   Pt       86.56782   35.13927   55.83673
   Pt       22.57969   34.84033   73.10978
   Fe       57.64850   62.31879   49.74521
   Fe       32.65816   29.41065   30.70389
   Pt       28.07937   23.29839   55.79679
   Pt       61.93865   62.32279   57.54955
   Pt       30.85036   64.15291   51.81240
   Fe       63.24946   29.09937   77.01207
   Fe       30.44987   48.58266   67.39080
   Fe       32.73461   46.91038   20.74441
   Fe       28.40527   40.92954   30.44762
   Pt       72.94196   19.99217   68.95733
   Fe       67.69645   81.74729   47.82340
   Fe       60.05758   31.83508   24.89576
   Pt       48.41303   85.92448   32.28819
   Pt       21.36231   52.67649   22.91514
   Pt       38.45398   91.00155   52.08295
   Pt       74.85667   21.71631   65.31316
   Pt       53.97644   64.30899   32.38919
   Pt       80.74744   33.36975   44.34419
   Fe       40.23036   54.19521   75.34138
   Fe       44.44126   78.21189   17.00858
   Fe       36.11889   29.09134   65.55877
   Fe       28.67858   46.82149   48.04685
   Fe       34.57606   65.61812   88.61151
   Fe       30.36731   25.33700   48.10659
   Fe       52.28504   27.59735   28.62759
   Pt       70.01136   70.75845   19.05222
   Fe       51.94231   29.50875   46.00370
   Pt       24.67101   23.24787   59.81375
   Pt       75.50984   72.09603   49.96290
   Pt       65.38917   13.95824   63.32954
   Fe       79.17873   64.47966   57.71952
   Fe       32.40524   57.97016   79.50278
   Pt       77.38520   62.56581   30.71491
   Fe       20.90907   42.40170   56.37818
   Pt       48.01051   46.53938   86.80787
   Fe       75.25364   64.42142   57.57336
   Fe       25.16342   46.78470   24.91074
   Pt       24.47162   34.79144   79.16702
   Pt       36.44366   19.37191   83.01069
   Pt       61.59482   38.94459   92.29962
   Pt       84.83952   70.21691   57.70882
   Fe       82.92342   52.83927   50.02367
   Fe       38.46626   33.21449   48.05085
   Fe       50.39110   29.72083   20.81933
   Pt       67.23749   83.62446   30.46957
   Pt       42.34727   31.14492   76.92344
   Pt       67.30421   81.58536   67.41510
   Pt       24.71060   48.51357   73.35932
   Fe       34.61941   56.43497   40.17428
   Fe       65.61769   31.81103   15.24661
   Fe       52.13259   70.06418   47.76962
   Pt       24.53078   46.23255   87.02892
   Fe       36.16214   36.71786   73.35123
   Pt       22.63768   36.71794   71.28587
   Pt       71.06528   37.07520   84.55734
   Fe       46.03606   50.51720   61.48043
   Pt       38.41720   12.09441   49.81610
   Fe       63.16849   21.35508   73.37874
   Fe       48.37373   17.87042   34.54290
   Pt       51.88345   19.71727   83.23370
   Fe       26.53890   39.05593   34.23797
   Fe       59.58106   21.69331   42.16179
   Pt       63.88626   70.71637   32.25856
   Fe       30.99554   77.59822   80.66800
   Pt       23.02001   60.22938   55.94015
   Fe       82.90407   64.54199   65.32678
   Fe       74.68902   38.98086   79.20371
   Pt       85.08027   66.49373   38.58468
   Pt       82.90058   70.06987   63.36527
   Fe       50.13982   81.63736   69.09821
   Pt       30.89195   23.65545   30.51581
   Pt       21.10075   58.09244   75.43009
   Fe       67.59485   64.22676   61.46313
   Fe       28.64948   46.77944   51.89851
   Pt       40.06855   54.30285   67.56647
   Fe       36.06674   25.12140   65.73255
   Fe       75.21144   31.77586   28.86233
   Fe       24.73631   42.53044   44.50017
   Fe       40.19936   62.05467   74.86796
   Fe       40.59486   47.04394   20.76993
   Fe       42.30693   69.98138   57.61186
   Pt       25.07902   29.67116   30.52356
   Fe       75.05910   29.42571   61.62507
   Pt       65.67995   17.97541   28.58417
   Fe       48.17379   58.61873   28.57404
   Fe       23.04522   69.75026   77.00433
   Pt       19.61546   60.30156   32.56326
   Fe       37.99983   23.19726   76.97096
   Pt       69.46975   14.09226   44.12687
   Fe       44.47305   81.80423   36.18939
   Pt       22.60008   29.02219   67.43810
   Fe       45.91103   58.25523   53.48352
   Pt       40.22603   65.72315   90.46684
   Pt       79.49273   66.49739   28.78883
   Pt       88.34709   58.35374   61.72563
   Pt       76.58287   23.53597   65.36096
   Pt       24.67309   38.75085   67.44927
   Pt       63.52948   74.01119   36.24882
   Pt       32.52532   66.03889   59.56856
   Pt       42.13206   30.96368   88.59660
   Pt       32.89722   73.69953   55.92519
   Pt       86.87688   56.90415   49.95115
   Pt       24.79926   42.59677   59.84003
   Pt       20.98029   37.12955   26.63841
   Fe       32.61482   61.68319   86.74876
   Pt       30.87319   66.01233   54.15128
   Pt       62.09226   43.06655   34.45872
   Fe       64.05376   49.31684   22.79740
   Pt       25.24399   33.51384   26.71053
   Fe       71.40722   35.81919   20.90092
   Fe       75.35476   54.59093   71.27150
   Fe       67.76080   56.74278   42.11312
   Fe       71.54328   52.74770   61.60240
   Pt       21.43723   69.62471   48.52125
   Fe       28.44922   40.68661   77.11373
   Pt       21.09327   37.16019   30.54752
   Pt       75.36388   53.13782   38.35839
   Pt       23.35279   52.90220   16.94926
   Fe       51.99262   66.41694   28.56301
   Pt       65.64084   62.45491   19.08184
   Fe       53.97619   46.95858   38.27934
   Fe       48.38912   82.01298   20.71111
   Fe       28.75721   57.88651   79.53381
   Pt       88.56110   54.75888   50.11419
   Pt       23.00711   60.02155   67.74713
   Fe       52.03802   85.68424   51.64479
   Pt       28.38800   73.37089   56.02425
   Fe       38.65649   23.66752   46.06388
   Pt       88.70816   66.21005   61.72989
   Fe       36.22235   28.83417   77.24393
   Fe       34.30172   48.80686   63.32853
   Pt       24.72147   59.73984   84.94108
   Pt       22.59062   32.85823   71.27059
   Pt       22.85239   44.70871   63.49422
   Pt       49.95541   25.51566   86.73080
   Fe       81.04334   77.70370   61.59012
   Fe       71.20684   40.78435   73.09364
   Pt       67.71260   37.50590   19.03057
   Pt       69.65504   77.52055   26.99283
   Pt       26.96802   56.44532   44.17810
   Pt       26.95825   61.78483   69.81176
   Pt       26.48179   25.28989   63.62704
   Fe       75.38641   60.55592   46.10207
   Pt       51.76197   81.32006   79.70985
   Pt       66.42135   81.96872   41.98197
   Fe       79.16513   56.66892   61.52052
   Pt       30.57405   17.56812   55.91919
   Pt       22.79183   32.82167   79.08678
   Pt       19.03619   42.61106   54.07539
   Fe       46.39208   81.93081   34.31549
   Pt       57.76304   56.49238   44.03612
   Fe       48.21217   73.92225   43.97589
   Pt       88.46858   45.03739   44.43140
   Fe       38.38030   56.28164   48.16365
   Fe       42.11174   62.21274   61.22256
   Pt       38.37280   15.86208   76.90943
   Fe       30.76678   56.41734   44.09729
   Pt       21.01580   48.62185   50.17228
   Pt       82.87764   73.86688   63.48587
   Pt       69.78606   68.75964   43.77514
   Fe       52.08286   73.93395   43.92667
   Pt       46.56837   87.71520   24.68475
   Pt       32.21446   21.11626   77.53098
   Fe       30.64436   25.36794   44.44727
   Pt       26.82495   60.26849   63.49199
   Pt       86.45693   56.55834   61.48865
   Pt       23.33324   35.48225   30.49502
   Pt       67.11776   27.23085   78.74809
   Fe       44.56049   46.90670   28.58545
   Fe       48.09585   66.40052   20.95020
   Pt       26.56145   81.31080   46.61687
   Pt       22.69279   36.77681   79.12310
   Fe       55.66809   43.01448   90.41270
   Pt       75.52821   74.09354   47.82223
   Fe       51.98008   66.24179   59.41110
   Pt       22.88492   52.20448   71.51085
   Pt       63.87022   87.42771   50.00805
   Pt       22.99781   60.27716   59.66196
   Pt       69.91972   56.91153   13.57556
   Pt       23.08980   68.07520   36.32473
   Pt       77.85376   74.18761   30.71400
   Fe       83.07895   64.49584   49.89650
   Pt       30.42349   42.35193   88.93120
   Pt       61.93112   83.66687   36.39858
   Fe       55.82858   37.16473   49.80832
   Pt       24.87928   64.17892   38.24537
   Fe       36.49838   50.65705   32.51741
   Pt       26.47941   46.26727   84.83399
   Pt       63.77511   74.10947   24.77577
   Fe       69.70573   58.53991   46.00521
   Pt       23.35064   66.37780   22.92510
   Fe       38.41224   60.23283   48.00142
   Fe       38.68622   83.30024   78.73848
   Fe       55.81871   38.95494   86.64399
   Pt       63.68368   56.36933   53.81819
   Fe       69.56855   35.92062   15.27397
   Fe       67.68655   31.98500   20.91684
   Pt       21.03301   44.98580   26.54790
   Pt       27.25022   73.95876   38.34716
   Fe       52.32930   39.32608   36.39166
   Pt       24.96246   56.42903   46.02291
   Fe       32.73711   62.21927   32.70019
   Fe       28.89708   54.62756   20.65955
   Fe       71.52049   43.38528   17.35952
   Pt       22.81631   75.40260   63.75316
   Pt       30.48362   38.87000   69.16263
   Pt       70.48645   83.84350   39.93571
   Fe       67.90174   66.42758   40.20761
   Pt       32.63996   75.55800   61.86424
   Pt       22.68269   36.94390   82.62556
   Fe       32.19122   24.93358   77.38944
   Pt       75.21745   32.06273   24.96423
   Fe       55.47554   65.95666   83.19001
   Fe       42.86091   33.53713   20.83794
   Pt       85.05556   76.07264   48.02444
   Pt       22.62208   31.20357   61.46795
   Fe       79.04659   72.18791   61.56449
   Pt       81.31029   49.20241   32.57968
   Pt       26.32994   28.91629   82.69432
   Pt       63.75390   68.25298   42.12175
   Pt       81.10752   41.35400   25.07909
   Pt       26.72847   55.78293   86.97810
   Pt       23.14327   40.99103   20.93294
   Fe       64.00331   51.27788   20.95422
   Fe       32.84171   58.64587   17.04813
   Fe       40.24698   54.36610   63.57723
   Pt       19.22498   62.16154   42.38724
   Pt       79.02374   33.52212   34.50154
   Pt       57.84211   83.51649   59.61520
   Fe       63.23300   13.92714   69.27463
   Fe       59.50345   25.40248   77.18027
   Pt       74.79251   19.82135   63.49228
   Pt       63.63036   27.55865   40.35763
   Pt       19.10813   50.69134   34.45334
   Pt       77.56417   68.53111   24.80200
   Pt       85.04098   58.71815   42.34045
   Pt       81.06988   43.30361   23.15602
   Pt       23.11509   77.43443   54.22173
   Pt       59.47429   11.89265   71.34998
   Fe       44.58363   25.87452   26.64593
   Pt       48.10273   19.47676   79.16777
   Fe       86.38649   40.99356   57.92716
   Pt       75.57806   60.96835   22.87109
   Pt       72.02029   29.12964   79.00081
   Fe       48.32208   18.12449   30.61093
   Pt       34.68513   89.07127   46.43453
   Fe       29.13529   62.29866   28.65849
   Pt       28.85812   65.96152   55.85321
   Pt       34.55931   44.87247   67.14459
   Pt       51.98316   64.21660   61.41975
   Pt       32.76799   73.69565   59.89895
   Pt       34.85592   70.03707   61.38652
   Pt       24.66632   23.15727   63.84907
   Pt       26.71294   67.59463   82.85723
   Fe       36.25358   48.45533   69.79383
   Fe       47.98004   58.37199   79.00154
   Pt       52.14451   23.94644   20.97190
   Pt       61.53875   89.47880   34.77398
   Pt       19.16870   70.05886   38.38047
   Pt       42.69675   87.55083   55.52712
   Fe       63.77062   35.83815   24.80655
   Fe       51.99822   17.93353   42.08494
   Pt       30.66946   85.29342   34.89085
   Pt       65.87849   85.89134   38.03684
   Pt       68.77218   56.29650   90.22273
   Pt       21.03810   52.32020   65.67963
   Pt       86.28391   37.11818   61.53398
   Fe       52.39565   47.20795   24.67043
   Fe       55.94273   77.89361   44.15715
   Pt       57.80619   83.74415   24.79512
   Pt       76.97146   23.80213   34.52307
   Fe       40.57809   77.86097   17.04301
   Pt       75.07735   27.60926   51.91694
   Pt       82.69699   35.09050   44.27831
   Pt       18.83891   33.45172   40.04640
   Pt       77.33755   50.91918   34.58012
   Fe       71.72706   62.32930   67.01231
   Pt       30.71988   61.87194   73.31149
   Pt       36.47318   89.18522   55.83699
   Pt       26.77189   73.47711   50.51368
   Fe       63.27829   29.39147   65.30050
   Fe       52.28919   52.84703   42.15021
   Fe       44.08902   54.38506   82.93079
   Pt       34.89692   21.82150   28.54752
   Fe       55.84370   33.30046   61.41939
   Fe       60.07574   39.42621   32.48173
   Pt       19.10488   39.00212   42.16636
   Fe       61.96813   47.11453   45.96693
   Fe       36.67730   54.51884   24.83065
   Fe       26.41843   36.65786   86.65690
   Fe       40.54347   29.34645   30.76706
   Fe       43.99215   48.32890   73.35976
   Pt       28.91410   68.10857   49.94609
   Pt       59.87167   77.82391   24.83308
   Pt       32.28008   54.32597   67.43669
   Fe       52.43481   52.97099   26.76038
   Pt       81.05352   31.78295   30.51719
   Pt       42.45010   12.09594   42.14546
   Pt       19.29260   64.05531   44.37465
   Pt       24.64879   38.76561   71.32950
   Pt       79.33985   51.22906   24.84279
   Fe       60.10440   64.88781   15.10822
   Pt       26.35704   25.13435   71.17562
   Pt       42.43462   12.17432   34.49857
   Pt       68.62317   85.75977   39.78909
   Pt       81.08358   45.22778   36.61925
   Fe       42.69422   27.68749   18.91824
   Fe       30.45905   52.53616   51.88388
   Pt       30.59615   71.64008   55.98635
   Fe       40.61849   66.23124   36.24103
   Fe       30.89579   83.40445   59.67210
   Pt       20.98881   41.04094   30.42719
   Fe       52.00275   78.03543   28.62364
   Pt       18.89289   31.13326   53.82502
   Pt       57.56830   78.67847   80.15258
   Fe       34.58037   68.05624   74.85929
   Fe       42.43310   37.15402   90.34858
   Pt       23.11721   58.09416   62.08252
   Fe       63.61957   38.84839   71.20432
   Pt       78.85656   31.33362   40.46206
   Pt       30.52499   77.43934   65.39046
   Pt       28.93364   81.25667   60.17702
   Fe       67.38115   31.73467   28.77646
   Fe       59.49833   46.57559   86.62415
   Fe       36.80187   81.53137   67.51463
   Fe       67.65815   43.58098   28.72928
   Fe       26.86460   52.57830   47.91391
   Pt       57.61339   72.06632   51.68218
   Fe       32.57598   62.03137   71.26074
   Fe       40.11501   58.04972   90.51181
   Fe       53.95646   58.48660   57.50493
   Pt       67.60358   64.05565   84.64781
   Pt       19.18538   44.71970   52.02879
   Pt       75.15046   52.35061   85.12981
   Pt       65.67183   79.76962   25.02609
   Fe       32.95317   62.28305   28.85847
   Fe       36.91450   66.16146   28.87360
   Fe       36.13546   40.60879   77.30264
   Pt       23.03795   73.65176   54.10140
   Pt       20.77386   31.23159   44.03273
   Pt       24.80684   64.00302   54.02902
   Pt       38.65847   91.05470   55.91594
   Fe       44.43077   78.05638   32.51661
   Fe       36.68410   35.18820   25.00278
   Pt       67.75649   62.53629   17.16011
   Pt       67.46914   66.21864   17.12978
   Fe       38.33436   40.92717   59.43176
   Fe       67.88144   76.25927   30.69238
   Pt       84.62667   38.92176   69.25465
   Fe       53.63666   15.83843   57.52695
   Pt       75.66593   70.44585   28.66704
   Pt       21.07136   60.16331   61.64336
   Fe       59.51884   25.52372   61.55219
   Pt       29.14867   83.48096   34.45525
   Pt       84.78158   39.11896   46.18483
   Fe       31.15657   70.20567   22.74806
   Fe       63.23367   25.26383   73.26682
   Pt       88.39535   58.50569   65.56457
   Pt       67.52998   70.12847   47.98966
   Fe       59.67222   29.50839   53.68884
   Pt       31.12540   77.69835   61.50643
   Fe       44.09215   54.30994   67.51638
   Pt       59.92080   91.29427   42.79533
   Pt       69.23297   75.78480   51.85848
   Pt       59.67297   81.75970   55.50120
   Fe       40.05496   53.98730   90.77302
   Fe       81.32592   70.25105   42.20059
   Pt       76.48408   27.44890   73.06258
   Fe       36.38325   65.78446   82.97228
   Pt       32.69678   64.13939   61.42796
   Fe       32.64083   25.56164   34.52340
   Fe       43.91550   54.26957   86.96403
   Pt       19.58385   56.60307   24.91054
   Fe       52.04057   81.60227   63.62766
   Fe       30.60255   37.09519   44.05887
   Pt       23.28758   62.39016   38.26537
   Pt       42.02795   64.10491   67.12023
   Pt       19.26553   54.47220   34.47028
   Fe       47.86553   69.77681   79.03160
   Pt       24.81651   27.42689   32.76614
   Fe       75.07405   41.26767   38.45497
   Fe       48.07799   56.60818   34.21042
   Fe       57.50290   17.64951   75.32035
   Fe       55.85410   77.77983   59.67872
   Fe       34.40741   36.98205   63.52718
   Pt       26.96994   79.40030   48.54988
   Fe       32.56526   62.06348   67.35557
   Fe       43.87262   36.55873   92.52042
   Pt       28.81778   61.87609   79.37951
   Fe       71.18666   37.05993   65.37742
   Pt       86.91504   70.34615   44.03333
   Pt       48.03397   21.56317   84.93588
   Fe       30.71312   37.16801   40.15698
   Pt       19.30953   56.46409   51.86197
   Pt       24.98257   64.39401   61.27494
   Fe       63.55164   72.05765   34.37681
   Fe       67.30175   17.88041   69.47017
   Fe       44.16830   27.34566   90.55029
   Pt       31.02681   75.73282   51.93666
   Fe       67.23856   75.68277   57.94150
   Pt       18.93083   69.46194   54.43183
   Fe       52.15752   77.73743   63.40151
   Fe       48.30151   52.86686   30.38415
   Pt       21.19704   58.09876   67.82128
   Fe       36.79582   81.50534   74.95580
   Fe       82.75458   44.97306   50.13993
   Fe       32.74301   66.02810   44.36846
   Fe       26.53092   32.75285   86.65934
   Pt       44.43211   85.36659   78.72136
   Pt       71.58358   68.24074   73.19471
   Fe       67.07269   33.07839   73.07095
   Pt       48.40106   70.56323   13.06288
   Fe       44.36626   78.04654   28.65101
   Fe       40.72646   25.75462   30.55788
   Pt       25.06364   73.63926   40.64203
   Pt       46.60769   25.84473   20.83647
   Fe       78.96788   52.86088   57.80587
   Pt       59.71266   87.48697   30.70356
   Fe       48.44234   85.68663   43.86576
   Pt       84.69496   50.64992   73.49225
   Pt       86.65816   58.35950   67.42299
   Pt       20.87597   44.65607   69.41332
   Pt       65.94016   79.91397   40.22287
   Pt       83.13280   66.68286   44.11467
   Pt       30.70795   63.88184   82.86410
   Fe       71.42549   44.96367   65.44221
   Pt       65.53741   83.62807   40.27440
   Pt       63.44587   77.83151   43.96050
   Pt       78.68476   48.44814   80.96688
   Fe       48.11164   81.35561   67.65690
   Fe       44.40093   73.98578   36.24994
   Fe       44.67451   85.90827   20.69785
   Pt       63.89711   50.65712   67.31149
   Fe       38.54963   31.39840   38.41864
   Pt       20.99839   73.55791   48.46291
   Fe       23.47785   72.07662   24.79119
   Pt       19.37535   62.17444   46.29006
   Pt       28.24319   23.21682   59.64877
   Pt       85.05070   73.95083   53.87110
   Pt       81.08581   45.28325   28.91099
   Fe       67.72010   56.52137   61.57993
   Pt       51.70558   63.71936   92.48661
   Fe       44.55479   82.09294   24.49022
   Pt       54.33988   25.90290   17.21882
   Pt       36.34587   48.51500   77.19619
   Fe       36.72029   77.62990   75.10834
   Pt       81.10559   46.90592   23.44279
   Pt       26.94754   56.44779   47.91594
   Pt       69.67708   62.48467   22.81559
   Fe       75.14980   39.39213   32.73199
   Fe       75.60513   72.21894   42.41213
   Pt       65.71505   72.10015   47.86378
   Pt       57.43969   21.46656   82.66271
   Fe       30.62667   48.72903   47.98109
   Pt       26.33795   19.69976   49.69807
   Fe       38.52316   19.70378   69.19358
   Pt       24.80233   71.70101   50.11943
   Pt       21.36229   65.79400   52.36450
   Fe       67.26256   34.76902   75.27762
   Fe       48.12974   77.73970   67.31951
   Fe       29.10532   54.71360   16.94412
   Pt       36.98922   83.48830   65.42705
   Fe       42.27350   17.91238   78.94258
   Pt       86.66122   62.27944   67.32123
   Pt       86.46340   44.89455   53.88733
   Pt       84.43575   54.46909   73.11023
   Fe       44.40041   21.86993   53.54912
   Fe       83.25271   60.71174   46.13166
   Fe       50.44175   52.83810   55.57403
   Pt       23.31403   66.32762   38.17280
   Pt       28.99878   75.59495   69.31762
   Pt       22.81884   36.95709   51.94278
   Pt       63.35312   77.82933   28.68393
   Fe       63.46528   30.74741   79.02052
   Pt       86.65456   48.84657   50.13952
   Pt       71.57287   54.93796   17.22219
   Pt       24.87394   79.30627   46.44797
   Pt       86.51956   50.60998   55.86061
   Pt       25.12291   71.93046   34.45781
   Fe       36.85231   78.00824   20.82670
   Pt       20.98918   48.53046   46.20794
   Fe       30.40526   50.45774   69.27292
   Pt       28.72528   19.81928   36.31371
   Pt       34.44908   89.25608   39.03139
   Fe       44.51227   50.94916   28.52734
   Pt       39.28366   47.19922   10.80726
   Pt       34.66927   71.87281   55.63414
   Pt       86.66449   52.70591   53.96914
   Pt       35.13092   90.42731   61.01305
   Pt       82.75344   39.06780   40.44411
   Fe       48.21950   54.57889   70.98400
   Fe       52.03761   78.04675   40.19931
   Fe       69.80303   58.68979   19.11262
   Fe       55.94801   42.72277   74.97459
   Pt       19.26589   56.50305   40.30835
   Fe       65.98993   55.16443   15.20084
   Pt       21.02726   58.04045   71.71853
   Pt       77.26565   58.50478   77.15753
   Pt       74.80058   25.83096   65.38902
   Fe       36.42393   62.10624   79.02828
   Fe       44.44099   77.80257   51.71533
   Fe       46.41916   45.11948   51.70859
   Fe       71.75440   53.28366   22.92886
   Pt       32.80629   85.22694   44.36249
   Fe       60.00426   43.53155   24.86423
   Fe       44.37484   73.84729   40.09961
   Pt       44.35915   33.36575   34.49515
   Fe       36.13785   52.39378   65.50350
   Pt       48.30924   44.62807   80.88690
   Pt       71.39501   31.52320   32.64000
   Fe       28.23287   21.21154   65.59228
   Fe       55.97002   25.81332   42.09378
   Fe       44.24698   81.36252   79.11683
   Fe       34.52725   37.05383   47.98525
   Pt       88.72642   60.52051   59.57234
   Fe       63.59347   79.77671   34.45373
   Fe       48.59410   29.57094   30.55451
   Pt       31.20017   74.14733   18.95895
   Fe       67.35430   35.49915   32.59473
   Fe       63.57530   44.92807   84.55751
   Fe       36.44658   37.16915   30.59120
   Pt       84.68656   33.17599   51.90189
   Pt       48.20811   91.20212   69.54404
   Fe       67.87752   68.46630   23.30321
   Pt       24.48733   27.12876   71.29371
   Fe       54.23329   48.73071   71.08574
   Fe       53.86585   31.22768   57.56471
   Pt       28.98391   64.10978   53.84195
   Fe       52.12586   66.53573   20.83561
   Fe       44.45956   25.69875   34.29324
   Fe       81.22609   70.13869   49.93298
   Fe       46.27729   56.67083   36.29993
   Pt       69.00179   19.78410   46.04883
   Fe       71.58067   53.11375   38.30582
   Fe       48.35754   25.74736   34.15019
   Fe       38.27849   58.26269   57.67606
   Fe       30.75099   56.47467   47.93230
   Fe       51.87558   60.37535   57.41966
   Pt       22.91881   64.04520   59.77855
   Fe       54.20421   54.40836   73.05343
   Pt       30.96156   83.54831   48.02900
   Pt       28.30079   25.04747   77.15982
   Fe       48.09714   56.62227   38.19140
   Fe       67.48271   68.15877   46.00196
   Fe       59.81756   27.95392   21.05347
   Fe       79.67540   75.95377   42.26909
   Fe       36.68329   29.52503   30.53610
   Pt       28.98920   68.03490   57.67238
   Fe       40.66791   74.11504   20.82183
   Pt       88.55311   48.78428   52.10749
   Pt       79.34130   68.20937   42.34390
   Pt       22.72663   29.49392   40.07224
   Pt       40.54755   90.99994   69.35267
   Fe       31.08623   74.03164   30.72110
   Fe       79.17223   64.09408   73.55392
   Fe       44.32146   44.96177   42.22550
   Pt       81.21584   79.69531   47.91994
   Fe       40.05802   50.14254   90.64901
   Fe       26.49309   25.50107   40.21917
   Pt       23.23776   73.65989   77.09955
   Fe       78.91061   41.14089   53.97300
   Fe       44.44562   81.59739   63.85704
   Fe       36.65719   66.12837   40.22586
   Fe       36.48825   25.34925   42.35708
   Fe       82.62068   33.23699   54.05562
   Pt       18.71727   36.91480   74.87510
   Fe       58.01838   39.20793   42.23758
   Fe       28.93114   77.69221   36.69243
   Fe       44.30896   73.77369   59.55191
   Pt       22.69851   27.23907   57.73204
   Fe       38.58964   71.88936   59.59404
   Pt       32.18201   25.01607   81.12914
   Fe       52.03413   33.44731   65.16993
   Fe       36.25962   25.14361   54.04185
   Pt       73.33377   27.74840   19.29931
   Pt       69.08068   85.47681   58.11317
   Pt       51.50565   65.70490   90.91043
   Fe       40.16633   40.59956   81.33355
   Pt       84.49834   60.27956   71.23284
   Fe       34.48667   15.81324   61.58694
   Pt       28.68587   64.08669   50.04931
   Fe       30.57491   48.56253   52.01719
   Fe       30.68489   60.25238   44.10056
   Fe       40.22571   61.93303   79.41602
   Pt       75.12798   27.68262   44.21656
   Pt       73.36390   41.22843   17.23079
   Pt       22.96943   71.60365   59.93817
   Fe       46.70249   50.99020   15.18425
   Fe       55.99749   74.18373   24.71086
   Pt       57.83827   83.66905   32.50091
   Pt       25.35018   62.24406   21.03287
   Pt       23.29121   58.48840   19.20516
   Pt       20.83909   33.07397   57.56953
   Pt       36.89977   85.53261   32.41131
   Fe       55.71241   42.59026   86.83768
   Pt       53.51687   73.70910   84.62730
   Fe       44.78659   27.63720   24.82017
   Pt       21.08240   52.62274   34.53307
   Fe       79.58955   72.27424   38.29576
   Fe       67.84150   47.22815   24.85064
   Fe       71.58981   60.55865   53.78614
   Fe       75.08575   45.06916   38.35766
   Pt       48.15471   81.42131   51.65026
   Pt       28.98455   25.61396   30.68818
   Fe       29.03702   73.63501   75.29601
   Fe       32.89126   54.64944   20.90389
   Pt       19.00269   73.42047   50.38349
   Pt       82.76607   37.25846   38.42714
   Fe       25.28895   62.28186   28.74010
   Fe       71.71530   51.14097   32.56383
   Fe       60.05543   49.54235   22.76341
   Fe       49.98669   56.35336   71.08356
   Pt       26.75837   63.57328   83.13426
   Pt       57.24259   75.34062   83.66879
   Pt       21.62474   61.94125   48.89356
   Pt       76.97930   60.14154   82.72521
   Fe       83.46926   79.63227   53.97286
   Pt       19.19054   44.84887   40.22623
   Pt       63.72455   70.16112   59.40569
   Pt       63.90232   60.46322   45.99161
   Fe       79.15406   56.87363   49.85844
   Fe       25.07205   50.55067   32.82590
   Fe       48.10961   36.73597   81.13426
   Pt       19.03552   33.24986   44.10069
   Fe       55.77881   25.77756   57.55986
   Fe       26.80337   44.84655   44.14259
   Fe       30.43845   54.34282   57.68082
   Pt       73.87289   74.12916   30.44072
   Pt       61.68839   64.21348   71.23659
   Fe       52.27961   54.49575   59.69654
   Fe       24.88700   35.07433   28.85951
   Pt       23.10152   65.99117   54.05771
   Fe       48.12793   70.17324   24.58384
   Pt       24.85257   62.07655   59.78513
   Fe       75.41527   57.05167   38.25093
   Pt       28.76621   75.28286   73.37469
   Pt       73.64532   80.07403   32.43088
   Pt       63.79635   70.46605   40.03413
   Pt       59.43149   71.76765   84.99916
   Fe       63.98358   64.16725   61.49826
   Fe       34.60884   83.43058   59.59424
   Pt       57.74164   75.73004   79.02309
   Pt       23.12769   67.56969   79.13012
   Fe       36.79273   77.74130   40.63456
   Pt       34.41957   87.18059   51.88205
   Fe       25.06107   54.42186   24.93674
   Fe       42.27888   77.67405   69.13801
   Fe       40.14777   13.77750   61.71613
   Fe       61.36778   17.46557   63.62104
   Pt       19.13106   52.42008   52.11019
   Fe       71.25752   37.15835   38.41972
   Pt       36.18724   50.40675   59.65670
   Pt       24.82912   46.44826   59.93870
   Pt       19.05950   56.29610   48.08858
   Fe       40.76739   85.57196   36.30848
   Pt       75.75620   70.39388   24.83706
   Fe       40.02313   36.63862   84.96696
   Fe       29.14487   77.74667   28.91321
   Pt       76.99781   22.11724   43.97681
   Fe       78.82696   41.03285   65.63378
   Pt       21.23062   64.10974   34.70712
   Fe       55.82161   77.85384   48.19418
   Pt       65.35292   85.49603   61.70619
   Fe       40.30206   69.50513   86.68693
   Pt       24.87274   63.72668   81.17091
   Pt       21.36896   44.97401   22.90846
   Fe       78.66942   29.34204   69.24196
   Pt       22.97265   52.56654   55.80374
   Fe       48.36770   77.81897   43.94025
   Fe       32.59876   61.92036   79.21044
   Fe       44.50007   82.04433   20.80166
   Fe       56.00295   74.26896   28.49809
   Pt       64.09090   66.50734   43.89133
   Pt       19.15373   39.09572   30.51317
   Pt       73.32070   29.61091   24.90658
   Pt       22.99292   60.35441   47.88402
   Fe       30.47920   48.55179   55.80711
   Pt       21.05197   29.11827   50.10417
   Pt       65.75148   83.56381   51.88842
   Fe       38.37836   62.12738   61.60424
   Fe       36.55977   29.36850   38.38160
   Fe       28.88767   42.88401   20.83766
   Fe       71.46636   43.35850   24.94510
   Fe       32.83712   85.57895   71.16254
   Fe       71.67180   49.19141   22.85065
   Pt       21.13067   65.90361   75.28073
   Fe       56.12800   48.89839   46.00775
   Fe       34.31572   50.19678   84.69994
   Pt       71.13815   25.42361   73.05206
   Fe       28.61345   50.54603   55.79239
   Fe       67.65713   39.60744   24.85536
   Pt       23.09269   65.80971   65.96573
   Fe       36.79506   69.97901   44.40212
   Fe       44.70102   89.33442   63.27188
   Fe       60.12497   35.67414   28.56485
   Fe       32.87927   77.61572   75.23999
   Fe       34.72681   66.00193   50.15123
   Fe       55.83597   31.03056   82.86426
   Pt       59.61565   62.39826   67.17470
   Fe       36.81900   77.69206   67.34539
   Pt       79.14147   37.69294   22.99390
   Fe       28.59613   31.28103   28.69076
   Fe       37.78863   30.77568   88.62625
   Pt       22.78131   25.33727   59.90281
   Fe       78.98293   37.24419   53.97484
   Pt       67.63168   70.33836   20.89173
   Pt       63.73653   68.19286   15.18318
   Fe       71.08861   17.98681   53.58167
   Fe       82.61319   41.04844   50.09355
   Fe       46.03981   64.08162   78.75467
   Pt       22.73097   42.77195   69.28262
   Pt       17.56810   58.03923   44.77817
   Fe       71.75583   64.51247   34.62784
   Fe       36.59134   50.59457   28.79233
   Pt       84.99373   64.52232   40.46609
   Pt       81.48007   74.08222   38.46524
   Fe       63.59122   28.07000   24.83749
   Fe       31.98936   28.95078   73.26712
   Fe       36.68142   62.23068   32.71088
   Fe       40.19610   65.81701   75.23653
   Pt       22.92510   37.26272   32.37980
   Pt       28.88259   75.77147   49.88213
   Fe       30.15817   46.28237   84.63293
   Pt       26.87266   58.13954   57.99601
   Pt       18.96789   71.71081   52.19864
   Fe       75.71640   73.87300   55.51582
   Pt       81.21024   66.30504   46.15419
   Pt       26.42144   27.00183   77.08618
   Pt       22.70963   73.55775   46.47805
   Fe       59.40244   21.45200   69.42108
   Fe       28.67679   52.15352   84.91773
   Pt       34.72422   11.95634   57.75195
   Fe       44.41046   17.98908   42.05376
   Fe       71.37793   35.37815   36.56408
   Fe       40.20658   33.16355   57.71848
   Pt       88.48968   50.78291   54.00778
   Fe       44.25453   46.62356   59.66062
   Fe       59.44190   21.45974   81.35055
   Fe       44.09246   69.77985   71.65561
   Fe       75.40190   56.92086   46.05610
   Fe       34.36957   58.25829   57.81400
   Fe       59.43567   75.87773   38.14598
   Fe       82.80436   52.78180   57.74961
   Fe       59.91764   29.54336   34.38679
   Fe       51.84711   33.20456   69.09912
   Fe       84.90454   66.14241   61.50808
   Pt       28.72259   57.89774   86.82622
   Fe       67.78034   64.15207   49.94181
   Pt       34.33971   25.30540   59.78886
   Fe       30.67053   58.28622   49.92288
   Pt       24.55830   36.69341   69.41550
   Pt       83.13900   60.79355   38.27046
   Fe       40.66656   69.91918   40.11837
   Pt       27.03798   71.84098   48.15187
   Fe       75.04991   48.68540   73.14722
   Pt       26.91884   65.97205   53.89263
   Fe       51.89528   25.61280   69.08823
   Fe       63.73173   33.47839   30.69937
   Fe       56.39423   43.44159   20.93487
   Fe       92.23191   48.75219   56.23064
   Fe       33.07909   62.35031   20.79960
   Pt       22.85263   48.47372   71.29497
   Fe       28.47120   44.40775   73.45707
   Pt       24.74832   37.14505   26.63666
   Fe       63.25803   79.62466   61.51340
   Pt       82.94045   39.27194   28.83999
   Pt       42.37925   21.98804   86.65444
   Pt       69.36564   26.07800   17.32630
   Pt       26.54397   21.32242   56.00205
   Pt       67.12527   81.60011   28.45137
   Pt       19.41547   48.80430   24.80078
   Pt       20.68056   33.09564   61.31205
   Pt       63.60239   25.87681   45.85773
   Pt       22.55974   29.18838   52.03665
   Pt       19.48297   64.18572   40.29104
   Fe       59.71305   31.27180   79.03593
   Fe       32.23605   51.98602   88.73938
   Fe       34.62972   19.66969   57.72180
   Pt       85.16091   68.48551   36.64068
   Fe       77.23165   70.22243   57.72563
   Fe       71.87339   72.18092   31.07447
   Fe       75.27471   33.37892   42.17272
   Fe       55.88111   81.71426   36.24893
   Pt       19.04754   35.00907   53.85401
   Fe       55.78072   35.25399   74.92961
   Fe       69.73602   58.53271   57.62455
   Pt       58.13417   51.02999   11.17612
   Fe       44.20088   29.44611   53.74733
   Pt       63.79437   17.98249   26.84991
   Fe       71.30874   29.49263   38.32125
   Pt       28.90930   64.12752   57.63166
   Fe       75.45195   43.45063   24.87102
   Fe       28.92177   69.80626   71.27315
   Pt       19.12525   48.76489   36.38345
   Fe       75.73255   68.46788   30.71541
   Fe       36.76991   54.76118   16.95126
   Pt       78.83484   26.02928   34.59403
   Pt       40.83375   39.72246   12.90891
   Fe       67.84724   52.91284   38.30109
   Fe       42.15940   52.47236   70.98844
   Pt       85.06184   60.78907   40.26870
   Fe       71.54375   64.36145   49.88577
   Pt       57.24885   11.93967   73.25471
   Fe       25.00335   50.57063   28.87442
   Fe       63.52477   33.34103   61.49785
   Pt       26.71145   67.76720   59.92257
   Fe       67.52752   40.97217   76.95424
   Fe       40.68354   74.04528   32.50870
   Fe       75.79453   76.14268   38.54009
   Pt       85.01810   77.73091   57.76225
   Fe       36.91215   81.85966   20.64845
   Fe       63.82022   52.73581   46.07096
   Fe       48.34683   17.97138   38.32048
   Fe       56.39268   49.18413   34.50325
   Pt       28.73949   71.79027   61.58727
   Fe       22.83328   33.20911   44.15881
   Pt       84.68446   56.41944   71.32713
   Pt       24.70122   42.65908   63.62714
   Pt       67.28191   85.57524   51.54469
   Fe       48.06048   25.42520   77.09248
   Pt       26.71164   54.29197   61.68069
   Pt       63.48168   87.26507   38.26991
   Pt       23.03623   69.80517   42.41508
   Fe       83.01484   52.77245   46.25405
   Pt       26.31476   23.28686   65.42350
   Pt       44.37982   78.12815   13.05044
   Pt       25.14470   46.77825   20.93662
   Fe       71.14185   79.58119   69.74726
   Pt       20.98370   50.18345   67.94970
   Pt       56.07631   48.85860   38.35023
   Pt       84.75166   43.00023   42.40581
   Fe       71.08054   33.22387   73.27487
   Pt       24.81747   69.77147   67.43690
   Fe       40.82723   27.64826   20.82915
   Pt       41.68487   42.07583   96.62670
   Pt       72.92257   81.48483   65.89762
   Fe       82.80287   44.96139   46.27871
   Pt       30.20279   23.07722   77.08888
   Fe       25.20277   54.37686   29.01019
   Pt       64.96844   27.16066   80.72880
   Fe       69.56002   54.55995   61.48688
   Pt       31.07505   77.77308   53.80500
   Pt       79.02860   35.26577   36.47818
   Pt       22.60976   32.96025   63.54004
   Pt       19.40194   54.57185   22.99865
   Fe       79.06954   45.04385   53.71805
   Fe       28.59606   42.75440   55.91317
   Pt       19.15356   73.24552   58.48907
   Fe       55.87346   44.81777   53.70202
   Fe       44.24699   33.39458   53.59808
   Fe       52.29200   33.49077   34.43130
   Fe       19.27111   44.87212   32.47849
   Fe       26.66610   58.24718   76.86968
   Fe       49.87218   71.82255   74.97389
   Fe       71.55506   49.25380   19.21700
   Fe       48.09545   25.67259   80.92090
   Pt       34.60058   17.80804   71.22559
   Pt       80.51592   31.35794   42.26215
   Pt       25.04017   59.95784   69.61093
   Fe       57.94701   64.60474   21.06049
   Pt       57.70224   85.72361   26.87165
   Pt       67.38906   12.26051   51.92565
   Pt       67.90358   78.00233   43.97483
   Fe       67.80398   43.55297   21.13716
   Fe       75.46008   68.23303   46.30861
   Pt       37.03046   20.03770   28.61801
   Fe       78.84056   37.16689   69.31039
   Fe       44.45601   74.16118   17.08043
   Pt       61.27758   12.06122   69.14692
   Pt       82.69394   46.60131   75.11574
   Fe       34.12685   32.79911   90.50427
   Fe       48.44319   58.86902   17.00850
   Pt       63.83689   70.20114   47.78967
   Fe       40.02211   48.51300   61.65219
   Pt       57.19664   67.57087   90.31415
   Pt       86.60770   50.76131   48.21674
   Fe       81.32745   77.77711   53.88812
   Pt       24.56058   38.67982   63.45363
   Fe       55.79445   21.50545   49.87330
   Fe       56.33304   57.03289   19.01929
   Pt       30.73554   64.16110   59.48541
   Fe       48.11835   69.91357   63.29597
   Pt       84.99273   52.93510   40.51890
   Fe       75.45374   49.47949   22.81745
   Fe       40.22459   33.22081   53.77640
   Pt       28.92419   73.51973   71.39912
   Fe       40.07195   17.50126   77.33746
   Fe       28.71146   56.27919   69.33499
   Fe       24.72189   42.62415   48.28825
   Fe       59.61893   38.72271   86.70761
   Pt       65.87013   64.28153   47.95398
   Fe       50.13420   64.17737   67.16846
   Pt       22.89568   56.23132   63.74804
   Fe       26.34526   44.28303   86.94461
   Pt       23.34309   50.83862   18.91246
   Pt       50.62457   60.67502    9.26911
   Fe       40.17411   62.07466   71.38307
   Fe       48.41479   58.64863   13.39274
   Pt       72.99111   29.18051   74.99466
   Fe       21.13578   67.70283   62.07414
   Pt       75.22016   43.21080   17.42169
   Fe       67.58564   14.24896   41.87012
   Fe       75.77828   72.32686   30.60760
   Fe       36.75877   21.80151   38.23200
   Pt       59.65241   70.19656   51.69858
   Pt       61.54735   16.13070   26.77510
   Pt       78.97496   31.36466   36.70044
   Pt       57.61979   75.97788   16.99649
   Fe       26.36933   46.15648   88.97014
   Fe       48.34228   21.80985   38.18081
   Fe       40.77608   43.27495   32.31544
   Fe       44.38685   35.34557   43.89083
   Fe       48.56529   43.14914   36.39368
   Pt       35.38266   19.97513   30.34523
   Fe       77.56246   73.88832   53.80191
   Pt       75.86619   78.20318   36.45040
   Fe       52.06667   62.33474   36.21477
   Pt       48.45420   31.61696   16.95964
   Pt       51.86365   73.79965   67.63934
   Fe       44.43781   54.81586   24.59380
   Fe       63.35989   29.43898   61.48804
   Fe       42.11833   52.56335   47.89965
   Fe       42.22483   62.28361   53.57766
   Fe       79.13839   64.44579   69.46299
   Fe       28.93688   58.41537   24.84443
   Pt       60.08511   85.68497   55.47101
   Pt       19.04244   33.14129   63.56463
   Fe       60.18655   35.78982   20.76150
   Fe       71.71346   49.40241   26.72193
   Fe       55.70205   25.67690   49.91053
   Pt       63.70686   52.53425   76.98552
   Fe       48.71421   55.09309   16.91267
   Fe       54.01818   72.09545   43.93096
   Fe       78.92455   44.95703   61.59483
   Pt       21.06500   40.61266   50.18929
   Pt       81.23240   74.08913   45.98253
   Fe       39.98229   44.54841   73.28338
   Fe       79.12752   64.59879   53.68609
   Pt       34.59256   87.06602   59.89838
   Fe       61.89411   39.16615   46.17363
   Fe       56.04792   35.20432   90.67032
   Fe       67.31765   14.21283   49.57284
   Pt       73.77552   80.09289   36.32013
   Pt       26.60181   54.27990   53.90078
   Pt       73.58201   19.59897   31.03282
   Fe       79.23843   68.30782   49.92442
   Pt       21.11813   58.03785   79.51883
   Pt       84.63382   33.25612   48.10419
   Pt       30.37687   23.38314   53.88202
   Fe       59.97090   68.39916   15.19178
   Pt       84.79954   45.14619   32.90085
   Fe       71.23554   42.65291   79.04520
   Fe       38.18561   44.84223   48.08196
   Pt       60.78447   44.78802   94.21414
   Pt       22.78385   50.27866   84.87674
   Pt       22.79695   50.51267   49.97862
   Pt       86.61070   48.89509   53.96696
   Fe       44.20925   66.39471   20.77506
   Fe       36.54420   17.95081   34.32656
   Fe       44.30445   25.58593   77.03888
   Pt       52.06949   11.75621   32.85111
   Fe       67.40925   44.93848   69.40342
   Pt       22.91569   71.71592   63.72171
   Fe       36.82779   81.39298   55.89371
   Fe       73.26040   29.34212   55.73154
   Fe       71.46873   17.80673   38.49337
   Pt       21.19489   65.79351   56.40239
   Pt       24.71543   52.23481   77.13606
   Pt       22.74374   36.86407   59.73385
   Pt       31.05740   66.50685   15.11863
   Fe       36.80040   35.34739   28.64038
   Fe       48.29206   35.38794   36.27002
   Pt       75.16818   71.83599   73.07489
   Pt       38.69826   27.40092   84.57150
   Pt       22.51352   32.89848   75.01262
   Pt       19.19696   46.96011   30.48997
   Pt       70.77335   16.29458   36.54253
   Fe       44.06067   48.42574   81.05043
   Fe       52.13073   77.80269   47.85954
   Fe       76.61698   21.63652   63.49679
   Fe       50.49793   39.22890   42.14862
   Fe       69.64328   66.32735   45.98993
   Fe       55.67306   77.80122   51.75062
   Fe       32.73442   35.30449   24.75649
   Pt       82.68657   50.52955   75.43718
   Fe       30.53420   40.73661   67.33301
   Fe       33.08193   43.05558   16.95784
   Pt       22.84278   46.66318   53.88379
   Fe       40.35434   50.04998   94.50315
   Pt       63.69384   22.12026   30.35040
   Fe       75.19980   37.13283   57.60494
   Pt       23.13320   64.49405   20.40332
   Pt       82.89327   70.00438   67.32584
   Fe       40.46368   69.91904   55.77141
   Pt       28.85949   60.25972   65.35492
   Fe       52.06650   31.30145   90.59253
   Pt       33.83065   26.88567   84.74353
   Fe       40.32437   58.24041   67.43305
   Pt       81.05390   33.42883   36.70046
   Pt       82.99464   43.00601   36.37189
   Fe       65.71727   47.42045   15.28623
   Pt       79.35043   71.83013   69.28738
   Pt       24.54181   75.43413   58.03830
   Fe       52.19382   70.34079   24.76452
   Pt       88.52668   60.48851   63.53047
   Pt       69.24009   21.58741   71.21059
   Pt       42.49012   85.44423   57.43281
   Fe       63.26198   75.80072   57.74371
   Fe       59.40327   38.87607   90.61330
   Pt       20.92965   50.29335   71.47712
   Fe       50.26012   37.39902   55.62009
   Pt       77.64465   75.97960   32.76508
   Pt       26.59355   48.50254   67.31722
   Pt       57.96122   70.79416   87.82078
   Fe       51.70353   50.29076   94.37747
   Fe       48.17700   50.89379   24.70148
   Fe       34.67887   36.97837   40.50808
   Pt       77.24401   71.77630   71.30736
   Pt       59.88143   89.55501   33.31830
   Fe       63.93130   45.09757   19.19800
   Pt       34.54978   41.20184   43.83704
   Pt       32.66340   19.78954   40.37962
   Pt       71.78056   74.03453   44.09357
   Pt       26.53358   46.53509   65.39707
   Pt       86.67944   42.91742   67.35302
   Pt       55.93007   44.88629   46.05804
   Fe       67.74412   48.97615   46.03742
   Fe       27.00213   67.94966   78.85321
   Pt       65.50912   54.44766   92.24326
   Pt       26.74393   21.32195   71.07184
   Fe       63.41355   68.00916   61.45509
   Pt       88.66915   64.56609   48.05936
   Pt       45.73123   67.44585   90.59705
   Fe       75.56136   57.05559   34.39925
   Pt       76.52497   42.61687   81.04003
   Fe       56.33395   57.10588   15.16054
   Fe       63.41989   42.81258   90.62649
   Fe       34.42557   58.23170   54.00149
   Pt       88.34069   62.28683   61.57859
   Fe       40.13288   28.93102   73.30611
   Fe       36.25226   33.04757   61.72347
   Fe       75.34643   56.61725   65.41525
   Pt       19.28356   62.19904   50.10213
   Pt       79.17329   39.56655   24.87702
   Fe       44.06739   52.41417   42.07838
   Pt       17.21252   36.73464   38.73654
   Fe       30.36544   29.07156   59.79729
   Pt       32.80140   79.15713   80.69654
   Fe       52.07825   77.79827   59.31823
   Fe       43.93823   44.52405   61.61684
   Pt       31.20056   72.15902   17.07130
   Fe       44.31785   74.21605   28.38111
   Fe       67.76650   56.84895   34.36233
   Pt       88.65967   66.19767   57.81197
   Pt       29.00019   54.91739   13.33853
   Fe       77.82974   74.06239   38.32786
   Fe       59.82075   22.09160   26.65645
   Pt       21.16414   52.58889   38.52078
   Fe       30.44253   29.24879   44.16231
   Fe       75.16352   41.01997   57.72975
   Fe       79.01558   41.15366   49.97581
   Fe       26.77293   37.11428   40.25530
   Fe       42.21064   35.18647   76.76548
   Pt       24.90976   77.50518   28.97713
   Fe       67.47319   37.14526   46.13721
   Pt       27.01339   81.46785   73.07920
   Pt       41.98401   11.77369   73.14593
   Fe       43.90386   28.94601   88.96345
   Fe       73.47968   58.60941   65.36552
   Fe       52.41809   50.95272   13.17816
   Pt       34.57612   13.83647   51.94919
   Pt       85.07030   66.38497   46.14698
   Pt       35.18869   31.54411   19.01070
   Fe       75.52067   60.77599   34.41461
   Fe       30.39046   50.49333   61.57292
   Pt       54.00690   29.92027   90.58570
   Pt       75.36769   31.80998   21.08198
   Pt       61.66353   71.98511   59.46750
   Pt       88.47160   41.00298   59.64487
   Fe       67.54645   39.33087   32.76106
   Fe       44.25088   17.85261   53.74206
   Pt       31.08309   45.16751   13.20328
   Pt       35.03972   81.78772   57.48346
   Fe       28.59651   58.00441   82.96139
   Pt       83.03079   56.97087   42.17077
   Pt       65.76500   60.55103   13.62441
   Fe       32.67564   46.68428   36.91245
   Fe       28.91544   50.53451   28.85046
   Pt       70.75716   29.91311   15.75756
   Fe       52.09209   81.74705   55.58345
   Pt       88.51716   64.41361   63.56305
   Fe       75.37955   56.81549   53.77052
   Fe       59.37899   25.39008   57.63636
   Pt       24.64309   79.27538   57.92476
   Pt       79.56995   81.69960   55.73122
   Pt       88.53427   58.62013   46.18257
   Fe       52.14189   62.53935   32.43935
   Fe       38.52549   87.34535   55.60188
   Pt       19.19439   48.60115   60.01157
   Pt       38.00657   28.84980   90.46068
   Fe       28.73160   35.09229   44.09406
   Pt       42.40302   23.79046   84.92520
   Pt       19.30052   66.14565   38.46986
   Pt       28.76129   81.38628   52.34831
   Pt       65.36277   87.47918   44.07347
   Pt       24.79576   65.61655   63.88977
   Fe       54.39816   68.10708   86.28656
   Pt       19.05820   37.36617   39.94895
   Fe       29.30469   66.38834   16.89493
   Pt       19.18253   65.98968   30.72033
   Pt       77.49907   77.74953   42.21248
   Pt       24.52974   27.18395   59.80042
   Pt       19.30484   31.21379   46.15720
   Pt       84.74258   37.28785   40.70848
   Fe       38.87728   66.55093   15.14426
   Pt       76.89281   21.70225   48.08998
   Pt       26.82572   23.59061   34.33215
   Pt       61.58716   87.53274   40.69056
   Pt       20.74883   32.88392   73.25168
   Fe       61.76504   31.96429   15.31644
   Pt       86.35338   35.08879   59.58111
   Fe       44.46723   43.16475   20.87312
   Fe       32.25849   40.52259   81.18267
   Fe       56.03246   25.85778   26.67491
   Pt       63.72357   81.68376   59.54008
   Pt       61.81514   91.36956   44.54801
   Pt       21.01145   41.01975   34.30365
   Fe       55.89533   29.44397   61.37333
   Pt       22.80777   41.00195   55.86773
   Pt       81.20429   66.48114   34.48672
   Pt       21.07799   73.65145   44.59923
   Pt       51.76116   76.69632   83.76271
   Pt       21.69390   60.40187   26.61668
   Fe       82.77170   52.81464   61.42182
   Fe       65.31692   33.01139   79.03795
   Pt       22.83120   35.19341   38.25373
   Fe       48.37870   21.91607   34.29893
   Fe       58.05648   28.01165   19.08502
   Fe       36.80939   14.03575   46.13668
   Fe       40.71014   70.30319   20.70368
   Pt       46.32825   72.09795   13.22889
   Pt       59.89428   74.11745   17.02323
   Pt       26.52850   81.43000   38.58156
   Fe       37.90902   48.13320   90.52352
   Fe       51.85262   60.39857   45.87178
   Fe       46.41360   37.38745   55.52862
   Fe       56.17608   35.67430   20.72891
   Pt       42.73461   37.89068   13.14409
   Pt       28.83660   62.03708   71.29057
   Fe       44.33859   29.47041   46.13839
   Fe       63.62635   21.75159   38.22904
   Pt       25.44311   50.54345   17.32786
   Fe       48.42894   89.46198   47.71596
   Fe       36.53929   13.70479   50.19685
   Fe       75.09599   46.71027   79.20814
   Pt       25.51896   73.86661   24.84391
   Pt       21.36231   50.52928   24.98730
   Fe       38.43183   52.35039   40.27073
   Pt       42.47053   31.42286   92.43297
   Fe       52.35093   66.66261   24.79210
   Fe       38.73216   33.35298   40.19678
   Fe       59.65373   61.92649   86.71882
   Fe       78.96547   44.93085   57.73494
   Pt       84.61713   65.81859   65.44492
   Pt       75.73171   76.24952   30.77738
   Pt       28.57675   46.52394   59.90734
   Fe       48.01020   38.64731   86.85403
   Pt       49.58712   67.50747   90.72365
   Pt       38.35199   19.60398   77.01863
   Fe       40.41820   62.51583   16.90966
   Fe       75.36443   64.24859   53.72091
   Fe       44.50341   76.15939   30.39973
   Fe       36.62293   19.80642   47.95214
   Pt       19.28453   54.36150   50.12772
   Pt       63.63812   58.58247   13.33009
   Fe       47.95037   33.51367   69.03015
   Fe       63.82245   49.31543   19.03402
   Pt       85.01487   60.84374   36.66389
   Pt       77.37451   56.89617   17.61950
   Fe       48.25331   77.79997   56.01823
   Fe       44.08782   54.46022   59.53413
   Fe       40.57427   89.38868   67.24792
   Pt       37.09226   91.36209   49.76439
   Pt       24.93575   57.89785   79.38422
   Pt       65.78347   79.76982   51.77133
   Pt       22.70328   27.67407   49.90025
   Pt       20.97258   71.75472   46.28791
   Fe       24.79791   56.01629   84.86137
   Pt       40.61896   83.48955   61.38211
   Fe       40.75645   77.98454   32.55209
   Fe       32.74614   54.56299   32.43126
   Fe       53.78661   62.39592   45.91780
   Pt       23.00625   50.34407   61.84135
   Fe       40.80324   89.21275   59.42374
   Fe       32.65547   50.73833   28.46965
   Pt       73.73918   76.09110   25.30175
   Fe       48.51845   89.11138   59.30238
   Fe       51.75882   60.30870   49.68757
   Pt       24.67054   75.75166   38.22715
   Fe       28.74237   39.16881   24.70558
   Pt       73.70337   70.30926   34.59959
   Pt       22.99624   67.72306   71.45672
   Pt       26.67860   48.61165   63.46566
   Pt       41.01194   21.95721   22.85799
   Fe       36.41544   53.99294   90.62888
   Fe       36.91714   25.69923   30.53170
   Fe       34.30187   23.49264   49.98364
   Pt       71.21648   67.95438   80.86726
   Pt       79.07511   27.81422   32.63287
   Pt       69.73295   72.59820   21.02464
   Fe       44.43178   81.57443   55.78596
   Fe       38.65441   37.34424   40.13685
   Pt       85.04001   54.83798   42.40502
   Fe       77.20094   46.99375   34.51539
   Pt       79.50809   72.22133   30.70271
   Fe       59.53163   75.97885   49.84037
   Fe       26.52740   25.04696   56.32492
   Pt       32.25207   15.51468   67.37287
   Pt       24.90507   62.10341   67.62153
   Pt       24.83219   54.20933   63.91263
   Pt       22.68995   42.55296   77.02973
   Fe       75.26825   48.81055   57.78032
   Pt       22.78804   54.05527   80.94993
   Fe       56.34875   53.01005   30.55890
   Fe       53.99252   83.45031   75.02609
   Pt       77.42497   33.66540   21.17722
   Fe       38.15614   44.72600   52.15676
   Pt       28.33576   19.36087   55.77054
   Pt       52.06891   35.17948   94.53451
   Pt       25.06148   79.19323   69.50756
   Fe       52.15446   56.75174   26.72679
   Pt       79.60701   76.09336   38.39874
   Fe       24.95449   39.14015   32.61362
   Fe       40.10620   36.63248   81.28043
   Fe       82.92231   56.66988   49.92990
   Fe       40.63684   39.35905   16.99787
   Fe       32.89416   81.48135   63.63091
   Fe       53.77763   62.33063   49.77689
   Pt       40.66062   70.30803   16.89189
   Pt       69.23183   69.88136   81.07815
   Fe       64.02172   64.44522   19.13257
   Pt       19.47464   60.32652   44.15433
   Pt       26.77207   50.50307   65.55893
   Pt       21.09656   36.78307   50.15348
   Fe       40.61000   81.44532   78.85423
   Fe       55.97346   18.02921   30.69087
   Pt       28.91512   81.46011   32.65948
   Pt       24.87567   63.94242   65.75016
   Pt       24.62627   44.46609   61.77831
   Fe       28.54150   35.12355   32.41269
   Fe       58.10779   39.11745   38.34187
   Fe       48.10805   29.42606   72.98652
   Fe       40.66858   27.59540   24.94630
   Pt       23.12223   57.97830   69.78745
   Fe       44.14382   58.07210   75.44057
   Fe       86.49355   40.90279   61.80643
   Fe       44.50631   27.59302   20.85470
   Fe       48.03308   25.38356   69.22645
   Fe       75.55839   72.14022   46.29389
   Fe       55.79435   25.63251   53.71681
   Fe       56.22952   64.84335   15.02704
   Pt       28.36025   21.13592   57.96165
   Pt       85.11031   70.21581   42.24928
   Fe       67.31622   56.21756   92.26018
   Fe       38.61653   29.49756   24.90339
   Fe       78.98934   41.05160   61.72977
   Fe       59.58594   25.68287   45.95129
   Pt       77.01570   21.65457   51.86117
   Fe       45.53177   48.10377   94.30322
   Pt       28.89928   65.80901   79.26810
   Pt       79.51833   70.33769   28.73716
   Fe       30.68380   33.22275   36.34238
   Fe       44.62139   14.05824   34.66255
   Fe       52.09909   78.12563   24.50707
   Pt       52.13307   28.04880   16.80518
   Fe       71.74888   60.89679   34.34466
   Fe       59.99963   31.74195   28.59313
   Pt       88.33936   42.93483   54.00924
   Fe       59.92370   31.59556   32.60090
   Pt       80.98971   46.95303   38.52799
   Pt       21.21118   29.44184   34.62454
   Pt       65.10517   63.76657   90.28914
   Fe       40.38059   66.14170   40.10858
   Pt       23.22388   69.50368   81.25589
   Fe       56.18084   35.63154   17.10853
   Fe       71.01263   36.82603   73.22193
   Fe       28.53461   46.67544   55.69004
   Fe       86.36221   48.67697   65.53790
   Pt       78.88892   29.63745   30.60786
   Fe       59.26963   17.30087   69.50608
   Fe       67.14224   33.19604   69.16344
   Fe       63.64379   17.93778   30.70307
   Fe       44.35962   70.14902   24.66518
   Pt       86.97586   54.92075   44.08003
   Fe       63.38869   71.97492   57.65120
   Fe       44.19121   33.29055   61.36301
   Fe       36.74273   21.77606   34.34572
   Pt       76.91061   23.58312   57.54075
   Fe       65.73561   50.79338   53.74368
   Fe       53.99505   56.62955   36.29100
   Fe       19.08945   46.77975   38.39105
   Fe       30.58326   77.59171   38.45730
   Fe       54.18899   48.67159   67.14978
   Pt       22.69463   42.67487   73.07540
   Fe       67.43041   18.07555   38.29062
   Fe       75.14393   56.47668   61.65714
   Pt       86.38842   41.00607   65.65170
   Pt       19.19022   39.12951   26.77959
   Fe       38.29058   62.17321   53.68243
   Pt       67.58647   77.85948   28.67813
   Pt       67.59231   58.63391   67.18268
   Fe       44.02111   61.93675   82.83478
   Fe       58.13785   51.07845   42.06794
   Pt       75.74813   83.59868   46.54557
   Fe       28.73101   29.27714   30.74444
   Pt       24.81223   62.14845   47.91587
   Fe       30.44973   48.63568   59.46094
   Pt       19.22920   44.87722   44.22606
   Pt       20.87109   73.66222   32.83805
   Fe       42.50298   29.39845   78.79254
   Fe       65.37184   17.72801   63.42807
   Fe       48.38552   66.49979   24.61170
   Pt       20.98097   67.59454   73.63458
   Fe       82.74945   37.11691   57.83087
   Pt       82.80877   33.55547   38.29997
   Fe       55.96920   89.25746   64.21762
   Pt       81.19082   50.94755   34.64744
   Pt       81.22829   60.70306   28.94804
   Fe       30.47054   59.73987   86.83465
   Pt       88.85299   62.26252   53.99320
   Pt       71.68091   74.03919   47.79181
   Fe       44.50712   25.79301   30.49578
   Pt       71.29501   72.00250   57.85906
   Fe       36.16548   48.46703   61.77250
   Fe       75.31910   35.51760   25.09018
   Pt       34.43899   89.14486   49.96554
   Pt       28.58149   75.41933   65.72744
   Fe       71.59332   60.89508   38.19196
   Pt       59.84330   75.80730   57.58727
   Fe       75.49047   64.43665   34.58787
   Fe       34.42618   62.05871   57.73036
   Fe       38.13743   27.17872   73.13929
   Fe       64.01714   56.98381   41.95130
   Fe       67.37000   25.66426   38.16491
   Fe       44.43096   29.51317   34.33949
   Pt       65.17365   13.94164   67.34489
   Pt       88.42928   56.41665   63.61478
   Pt       77.45387   58.62056   26.91904
   Fe       36.93111   13.78875   42.40442
   Pt       19.24139   58.29496   57.98007
   Fe       63.45331   14.00414   65.65324
   Pt       44.03453   44.72988   69.21239
   Fe       34.66449   25.54454   40.24307
   Pt       77.13640   23.87701   30.74615
   Fe       32.55317   42.97943   28.65631
   Fe       85.11634   64.65046   32.99477
   Pt       24.68192   54.28085   79.08405
   Fe       50.41275   53.13219   51.54512
   Fe       32.26549   44.50799   73.53782
   Fe       36.48058   17.68905   54.05207
   Pt       28.80978   75.71413   46.18102
   Pt       82.95104   35.31027   36.57512
   Fe       44.81027   89.17390   67.12821
   Fe       44.30771   70.05746   44.00760
   Pt       67.30844   29.25245   80.70079
   Fe       22.81670   42.87944   61.42596
   Fe       40.19361   54.13163   71.13750
   Pt       19.88062   50.46169   19.61058
   Pt       85.03359   70.19184   46.09764
   Fe       50.30412   85.80064   19.45568
   Pt       22.73984   36.95860   55.71989
   Fe       54.22814   46.99278   34.30056
   Pt       19.42965   56.57694   28.61198
   Fe       51.94239   62.49258   40.28004
   Pt       39.70510   23.11898   86.66428
   Pt       40.54974   14.09857   34.49669
   Fe       75.48755   57.04872   42.09889
   Fe       44.19620   29.35908   42.15626
   Fe       53.89019   18.05969   24.98004
   Fe       75.36209   56.65241   57.61608
   Fe       86.46854   48.79921   57.87860
   Fe       47.82560   46.58395   90.75334
   Pt       42.86693   87.46172   20.95195
   Pt       69.32533   17.71975   71.21693
   Pt       74.62770   19.81461   67.15823
   Pt       69.20705   21.75058   44.11708
   Pt       40.50241   12.21905   36.40157
   Pt       22.82040   56.15644   67.59624
   Fe       67.45914   68.07417   53.80856
   Fe       52.08874   81.79583   36.21890
   Fe       63.63773   77.42277   75.68038
   Fe       51.99472   74.06797   20.94785
   Fe       52.22288   21.87746   34.30918
   Pt       22.58115   34.92126   69.12294
   Fe       48.34985   45.04499   46.02518
   Pt       23.00674   48.61874   48.23384
   Pt       34.61552   87.20868   48.41911
   Fe       78.92278   37.18667   65.45670
   Fe       30.43990   29.08776   86.53184
   Fe       30.33711   33.11176   59.75971
   Pt       88.47562   56.57676   67.52276
   Pt       20.94769   44.75782   54.22212
   Pt       43.85916   52.02989   96.32041
   Pt       21.18393   60.00985   38.72554
   Pt       30.52322   21.59355   63.38194
   Pt       21.22670   56.12253   73.54858
   Pt       19.39149   58.26267   50.14382
   Fe       79.15931   53.08191   42.22380
   Fe       36.44526   21.38534   54.09367
   Pt       22.68620   38.70559   69.29097
   Fe       88.50986   54.63506   53.98737
   Fe       63.47626   64.15007   57.55068
   Pt       30.67726   69.68101   69.41923
   Pt       55.98858   83.23911   73.42236
   Fe       46.35566   66.35806   53.45259
   Fe       58.12196   39.57170   15.21271
   Pt       23.48163   46.91635   18.99694
   Pt       24.76267   40.75382   54.08979
   Fe       44.25941   77.63662   71.58298
   Pt       35.74147   26.81698   86.69720
   Pt       22.78955   29.58734   32.38906
   Pt       25.02795   58.20874   44.48997
   Pt       53.87936   81.70322   76.84489
   Fe       25.41271   58.40840   21.18793
   Pt       20.98158   54.15714   67.70485
   Fe       44.23517   60.58730   15.14420
   Fe       28.35397   28.99351   65.66231
   Fe       52.06817   21.71346   49.96717
   Pt       86.85621   62.39568   55.78093
   Fe       82.93679   45.00657   34.69879
   Fe       32.84240   77.48382   63.81352
   Pt       63.10763   69.66992   83.24569
   Fe       25.04858   54.40680   36.71074
   Fe       75.37756   43.35103   28.75944
   Fe       46.01588   62.15661   57.46042
   Fe       32.63841   46.87911   28.56498
   Pt       88.83882   64.39624   44.55164
   Pt       27.05178   64.06909   44.18276
   Fe       60.00920   46.61990   71.17188
   Pt       32.90311   79.70346   49.83187
   Pt       19.23180   50.65277   42.36958
   Pt       63.99890   81.85808   47.77303
   Fe       81.09702   31.77471   23.05560
   Pt       67.53487   14.38138   37.71742
   Pt       88.46315   58.45637   57.86538
   Pt       83.27759   43.29327   24.97383
   Fe       32.26828   40.83733   65.58203
   Pt       86.55867   62.39370   63.39119
   Fe       32.27545   52.39248   65.47230
   Fe       39.03184   85.54893   41.96456
   Fe       44.25808   17.91010   61.48959
   Fe       32.64475   85.20346   48.26879
   Fe       38.32398   37.22520   47.86809
   Fe       44.19995   44.40540   84.90618
   Pt       73.34434   79.59601   67.43309
   Pt       90.35757   44.89400   50.18063
   Fe       34.30498   48.39710   56.03748
   Fe       32.19817   40.72157   61.65625
   Fe       48.22284   66.45886   28.67016
   Fe       34.68382   37.29836   36.26255
   Pt       26.59070   79.35425   56.05905
   Pt       78.99050   25.89857   42.19342
   Fe       51.83959   21.56237   77.15429
   Pt       76.01440   81.50044   59.27324
   Fe       40.76393   35.34063   24.68394
   Fe       79.30041   33.99133   22.98961
   Fe       48.02256   21.52736   73.27098
   Pt       19.00578   50.41002   61.79150
   Fe       44.50833   21.85250   34.31073
   Pt       28.67213   15.74052   59.55029
   Pt       28.61239   52.11916   88.66065
   Fe       40.37635   17.70611   61.57073
   Fe       48.23486   70.20928   17.32532
   Pt       20.87446   37.01605   34.46926
   Fe       56.45692   51.08462   17.01549
   Fe       36.30370   21.49209   50.13931
   Fe       67.40764   17.92776   34.41659
   Pt       80.95663   71.81373   71.40137
   Pt       36.21566   54.30829   67.67211
   Fe       46.13650   52.63353   51.65281
   Fe       24.71550   44.39335   73.47467
   Fe       40.92032   89.23328   55.47304
   Pt       61.17312   17.52098   75.21772
   Fe       32.18218   32.59889   77.26424
   Pt       26.96123   65.64725   73.39545
   Pt       21.28128   64.04852   69.36786
   Fe       65.62132   35.19215   53.79496
   Pt       26.91329   58.12719   65.68629
   Fe       52.12611   85.70749   36.37516
   Fe       46.22799   56.63092   32.45133
   Fe       67.39021   42.65941   83.00507
   Fe       75.24473   60.67150   49.80915
   Fe       52.12152   74.08060   40.11028
   Fe       59.54374   79.71576   53.66013
   Fe       71.27942   37.07815   57.72281
   Pt       65.11848   12.18350   42.13981
   Fe       32.68064   37.19721   30.63370
   Fe       51.97871   21.69246   57.58790
   Fe       71.46783   60.59310   49.90065
   Pt       26.51864   81.19467   61.70955
   Fe       75.73041   72.31494   38.50704
   Pt       34.73436   63.34728   90.73012
   Pt       69.15576   85.51794   42.63748
   Pt       63.58717   87.44609   31.03650
   Pt       74.69515   42.63398   79.19360
   Pt       18.93847   46.40823   62.04689
   Pt       18.75475   33.07214   55.62701
   Fe       52.07815   25.77152   53.68625
   Pt       69.47649   20.10157   26.75310
   Pt       21.36561   62.23318   25.12585
   Pt       75.43986   35.74440   17.05176
   Pt       19.27568   56.51859   36.35063
   Pt       23.03723   75.59218   40.67897
   Pt       83.16313   51.07200   36.48293
   Fe       48.25450   62.40913   28.45036
   Pt       22.86387   52.41097   59.58569
   Fe       30.50058   33.11811   48.01590
   Fe       30.84097   37.18467   36.32003
   Pt       23.02921   58.27495   58.00095
   Fe       34.11345   38.62818   88.68099
   Fe       75.42860   53.07473   30.72430
   Pt       81.25768   49.26209   40.34544
   Pt       39.16749   89.75330   26.53316
   Fe       59.99241   27.66609   24.96919
   Fe       67.55922   61.12966   22.84484
   Fe       18.88088   31.02885   57.67618
   Fe       67.26470   79.62436   57.79487
   Fe       30.47519   44.53098   60.00855
   Fe       40.51437   54.64647   24.72605
   Pt       59.63157   83.60353   49.81294
   Fe       30.46587   29.18443   55.89147
   Pt       56.04278   91.54478   34.55692
   Pt       24.71576   31.18151   52.00590
   Pt       78.94610   29.70173   34.49057
   Pt       34.12624   88.79522   58.24051
   Pt       24.87854   60.09522   61.70364
   Fe       48.15602   21.71507   53.70652
   Pt       63.71096   66.35293   20.87893
   Fe       36.21274   32.93342   69.47825
   Fe       36.03145   36.61655   88.73846
   Pt       65.53366   77.68816   27.06315
   Pt       19.26835   62.21558   34.43800
   Pt       17.06435   40.36117   54.64556
   Fe       38.21380   30.96620   84.77781
   Fe       28.59835   42.74573   52.03292
   Fe       67.42484   25.70479   42.05414
   Fe       40.24160   17.55847   73.26976
   Pt       24.94508   60.26213   53.74664
   Pt       25.52547   75.89884   26.54723
   Pt       67.78559   83.48615   34.37560
   Pt       23.01764   56.24980   59.87427
   Fe       30.56288   48.69377   44.06213
   Pt       23.03432   60.09978   71.53492
   Pt       33.28786   27.63406   28.65588
   Pt       34.49613   19.66556   72.98370
   Fe       29.10744   62.21551   32.81269
   Fe       63.56453   54.35648   86.61342
   Pt       69.79754   79.82950   40.36004
   Fe       44.23334   66.31569   28.32695
   Pt       86.50358   46.66393   71.13198
   Fe       37.91452   38.51734   92.47451
   Pt       63.52129   19.76961   24.64879
   Fe       62.09576   43.77999   15.18478
   Pt       70.59593   85.61711   38.16813
   Pt       69.77504   77.71269   61.57094
   Fe       44.85187   89.46758   36.22498
   Pt       20.86695   44.40177   81.02054
   Pt       37.14637   23.88227   24.73470
   Fe       42.01121   46.06430   92.51620
   Fe       79.23241   60.70679   53.68749
   Fe       52.11240   52.68893   34.51367
   Fe       30.52978   44.85469   36.47172
   Fe       36.40375   65.78504   79.05415
   Fe       32.59499   25.31243   46.23860
   Fe       42.26384   38.89514   80.76072
   Pt       83.00693   47.10401   32.72917
   Pt       25.17121   71.91611   69.22103
   Pt       22.62489   33.07506   55.69425
   Pt       88.27860   54.40506   69.63385
   Fe       24.93976   56.30069   65.46895
   Fe       46.48777   37.45222   47.87399
   Fe       79.05257   41.26973   46.04047
   Pt       63.73184   85.61407   32.78416
   Pt       79.09735   45.22281   26.94590
   Fe       32.49020   29.33731   26.79421
   Fe       25.00316   65.73120   79.14457
   Pt       29.03728   15.74783   51.99315
   Fe       48.14449   70.27357   86.55098
   Pt       78.53479   38.84950   78.94270
   Fe       59.84268   42.81736   90.61504
   Fe       40.76711   78.08149   20.82204
   Pt       77.42497   52.83794   17.66898
   Pt       70.30258   83.75206   32.58204
   Fe       52.21390   25.85244   26.67043
   Fe       71.46448   48.84565   46.14422
   Fe       46.02457   62.32276   53.44390
   Fe       85.09199   66.49762   34.77452
   Pt       24.47811   33.06787   65.42562
   Fe       32.93688   77.42521   82.81747
   Pt       20.84247   44.47766   77.35207
   Fe       55.83231   72.17503   26.52995
   Fe       40.70354   35.43485   20.71860
   Fe       55.86186   70.19400   44.08116
   Fe       25.18595   73.71543   32.77388
   Pt       71.03713   52.45129   88.36585
   Pt       23.02942   63.99761   63.84681
   Fe       26.27026   27.06734   80.72617
   Fe       83.02371   41.57389   26.69274
   Pt       26.59823   29.16352   59.90927
   Fe       26.67554   37.03939   47.93980
   Pt       76.87509   19.90793   42.25448
   Fe       48.22273   35.10533   86.78726
   Fe       28.68670   52.26496   65.68705
   Fe       69.33905   40.67319   83.01975
   Pt       71.90650   68.45436   19.38895
   Pt       19.35230   58.39874   46.09150
   Fe       82.65040   33.33915   57.77498
   Fe       61.98918   46.94704   49.94821
   Fe       51.85812   72.09704   18.79117
   Fe       40.35767   73.68605   75.42517
   Fe       85.09180   62.48668   42.42548
   Pt       26.72497   52.45879   63.66923
   Pt       57.88039   89.51412   42.15768
   Pt       22.67457   34.74430   76.98190
   Pt       79.35880   49.15791   30.75769
   Fe       45.91333   58.29693   65.16445
   Pt       27.16288   75.78901   40.36045
   Pt       21.13276   54.12228   71.77304
   Fe       40.65004   25.76327   34.39947
   Fe       48.25642   14.10353   38.45164
   Fe       44.33402   33.34547   42.26057
   Fe       79.23854   53.30587   30.60604
   Pt       30.58786   86.97185   52.30487
   Pt       59.75175   83.60677   19.50609
   Fe       32.14336   25.25411   57.88686
   Fe       56.03418   50.60657   79.08458
   Fe       77.43348   66.28444   42.19647
   Fe       71.67323   72.26214   34.42153
   Fe       42.10352   66.03336   61.43868
   Fe       82.78717   44.79001   57.76318
   Fe       30.56705   52.58255   55.59916
   Fe       32.81249   85.24425   56.17979
   Fe       30.60550   58.21879   57.86694
   Fe       67.76264   47.29375   32.51404
   Pt       46.47468   82.01721   14.90033
   Fe       60.08976   31.86200   20.97146
   Fe       62.22659   43.16540   30.64282
   Fe       69.05352   27.37430   57.61713
   Pt       21.04885   52.46478   42.54661
   Pt       54.54673   58.89455   11.13372
   Pt       19.51214   62.46963   30.53318
   Fe       40.70624   77.96076   28.67011
   Fe       43.92507   69.71071   75.39837
   Fe       55.79624   74.13861   40.09220
   Pt       82.44410   29.54657   50.16269
   Fe       50.34609   48.79552   51.80234
   Fe       52.30429   25.77949   30.38274
   Fe       38.87304   91.08151   67.17074
   Fe       40.03816   48.29885   77.11725
   Fe       30.56591   44.83248   63.56993
   Fe       46.35632   41.09342   55.60341
   Fe       30.36350   50.38416   73.23261
   Fe       29.01625   72.00462   26.68550
   Fe       36.89496   66.32371   24.61404
   Pt       86.91832   58.69349   51.98446
   Fe       63.89456   35.32466   36.17862
   Fe       36.32361   65.98162   75.09823
   Fe       75.06406   46.77237   75.18637
   Pt       38.49119   90.99443   59.51252
   Fe       52.14404   29.52636   53.67701
   Fe       52.03267   74.04288   55.52045
   Fe       83.09957   60.69948   49.84109
   Fe       52.07716   54.33446   63.32573
   Pt       61.58008   85.54829   34.50119
   Pt       53.25199   15.72812   80.82670
   Fe       60.32801   45.30501   26.74997
   Fe       17.20405   69.69104   52.14635
   Fe       67.27301   25.70789   49.68940
   Fe       23.01834   65.79899   81.01843
   Pt       48.65475   89.94650   24.82490
   Fe       37.08222   81.64647   28.53219
   Fe       36.45987   58.33994   32.46576
   Pt       81.46813   64.67371   28.84414
   Fe       44.17114   11.94995   78.82770
   Fe       28.85470   50.66903   32.67916
   Fe       34.56869   56.46613   44.17819
   Pt       83.05361   39.43940   24.91877
   Fe       61.90443   39.21670   42.25192
   Fe       59.83215   54.75194   90.22717
   Fe       56.29201   51.02230   13.22913
   Pt       61.66660   83.64118   24.87864
   Fe       59.54144   58.26913   71.20511
   Fe       46.12198   19.66769   72.94680
   Fe       56.28505   54.45168   67.50146
   Fe       30.74881   62.12365   61.91669
   Fe       51.78339   13.82254   54.00966
   Pt       42.65798   89.53548   30.41601
   Pt       22.91153   40.80658   63.59128
   Fe       42.17770   44.72860   51.93759
   Fe       65.56521   66.32542   19.09089
   Pt       19.04323   54.32314   57.70429
   Fe       55.77681   25.54993   61.54587
   Fe       55.93812   77.89293   24.76688
   Pt       19.53589   60.19143   48.26983
   Pt       22.96131   67.77653   75.22869
   Pt       65.80624   79.80032   44.13317
   Fe       75.16426   26.19019   34.43829
   Pt       63.36405   25.30766   80.87220
   Fe       25.15128   43.03095   20.96893
   Pt       18.96201   71.70456   48.18470
   Pt       23.06297   54.35815   50.03932
   Pt       64.07000   62.34723   44.00067
   Fe       20.92436   54.24683   79.26453
   Fe       36.12918   54.24161   75.20060
   Pt       24.69197   59.90013   81.12345
   Pt       30.83168   79.56535   55.75801
   Fe       48.05607   14.20456   61.49275
   Fe       36.74204   66.15126   36.59518
   Fe       67.34120   63.89472   88.49727
   Fe       64.10852   52.87499   30.37755
   Pt       77.55495   47.12249   19.29642
   Pt       27.18623   79.58932   74.93517
   Fe       40.24644   25.37605   53.87772
   Fe       40.33374   50.84672   20.81237
   Pt       23.11759   75.72527   29.05934
   Pt       86.60666   52.77831   57.84726
   Pt       19.20892   57.83399   73.78859
   Pt       75.59620   26.30779   26.55865
   Pt       57.75019   85.55033   19.45742
   Fe       52.05719   21.77941   38.22972
   Fe       19.04277   31.19910   42.16919
   Pt       75.68169   47.30635   21.00479
   Fe       75.14083   41.05933   61.53377
   Pt       73.06281   37.51105   13.33092
   Fe       79.13752   45.07279   46.14963
   Fe       32.39647   48.18807   84.89752
   Fe       55.68942   50.43060   94.46851
   Fe       71.49564   44.91272   57.68502
   Fe       71.66753   56.91182   38.37584
   Fe       34.57649   62.10321   61.74840
   Fe       17.17124   69.71900   44.45109
   Pt       88.30188   58.47346   69.37564
   Pt       40.97731   87.73177   22.60432
   Fe       55.93974   60.80229   22.79767
   Pt       80.95035   50.90319   42.30819
   Pt       59.86414   91.45012   38.99168
   Pt       71.83677   81.86665   40.30999
   Pt       51.11213   69.13036    9.01012
   Pt       24.66968   25.18564   77.12198
   Pt       25.51167   41.17369   19.03154
   Fe       59.92802   35.54823   32.44002
   Fe       36.70454   58.53010   20.90332
   Fe       28.70483   39.08071   47.86909
   Fe       82.94161   60.66241   61.38109
   Fe       28.89621   46.69518   28.95729
   Fe       51.74343   62.26625   63.17688
   Fe       75.52083   51.08896   17.24159
   Fe       75.74428   79.99658   42.38288
   Fe       55.72409   77.65456   63.49281
   Fe       67.72691   27.96380   21.05255
   Pt       67.96282   74.13855   32.32102
   Fe       36.72548   70.02941   32.50101
   Pt       61.83710   62.24591   73.04044
   Fe       82.84073   56.87890   53.71455
   Fe       67.65184   60.83822   34.38030
   Pt       19.49362   60.31288   36.36682
   Fe       36.33087   58.29226   67.23319
   Fe       51.62460   60.33700   53.58272
   Fe       40.61114   14.12986   38.32786
   Fe       34.52830   37.16348   43.91322
   Fe       32.92234   81.53950   67.45315
   Pt       57.66126   83.38240   71.25968
   Fe       44.29067   77.67705   55.77972
   Pt       45.72000   44.42945   94.35001
   Fe       69.73023   58.54306   53.77989
   Fe       34.90302   11.98283   53.78078
   Pt       82.97536   49.16098   34.51287
   Fe       46.23990   66.20538   57.54005
   Pt       59.64473   17.84675   23.05126
   Fe       61.98790   43.62173   18.92761
   Pt       19.13238   46.85928   42.08974
   Pt       81.31950   47.21397   30.75961
   Pt       30.22638   19.47532   57.88659
   Pt       53.80394   66.04357   84.64615
   Fe       44.32528   73.87052   43.82265
   Fe       75.21655   71.82394   57.68701
   Fe       65.89739   72.21040   24.72276
   Fe       85.07196   70.30418   34.65629
   Fe       30.89621   73.62162   84.55773
   Fe       34.42455   56.36188   48.02369
   Pt       35.88948   13.70762   69.29699
   Fe       59.86216   52.75178   42.22022
   Fe       51.89591   17.78255   53.82977
   Fe       36.60856   73.77097   63.63782
   Pt       25.17319   68.12770   46.10682
   Pt       21.05759   36.88752   46.26457
   Fe       44.13266   21.51826   69.29877
   Fe       40.12586   40.67090   61.85171
   Pt       30.96830   62.00603   57.80669
   Pt       29.59603   79.87782   26.85338
   Fe       34.83045   17.96606   32.42085
   Fe       59.62494   72.12918   26.78198
   Fe       63.11446   71.90748   61.52396
   Pt       26.64863   25.53176   32.57508
   Fe       43.96881   58.02601   79.09724
   Fe       47.98576   69.78117   75.23736
   Fe       48.34402   70.07925   44.08132
   Pt       30.85487   65.97269   50.02174
   Fe       32.54117   21.50627   46.25160
   Fe       46.30947   68.33694   17.21139
   Fe       52.00397   70.13797   55.48970
   Pt       51.92523   27.36248   86.58596
   Pt       21.11199   34.90005   40.58053
   Fe       40.52177   17.91509   45.97538
   Pt       77.60463   83.61129   55.84659
   Fe       42.46736   41.13810   51.77227
   Fe       32.63013   35.19395   28.81895
   Fe       75.57164   64.47976   38.29516
   Pt       19.29005   54.37538   38.68916
   Pt       77.34237   72.11273   25.26013
   Pt       81.13206   49.29113   28.74519
   Pt       29.89579   26.89295   84.67646
   Pt       61.42795   13.78924   36.66396
   Pt       39.83353   34.58139   90.71353
   Fe       28.91826   46.89323   20.86732
   Pt       78.09718   83.54837   48.09425
   Fe       28.91216   27.46874   32.54439
   Pt       19.44708   52.66457   28.80875
   Pt       53.82635   87.40706   67.58699
   Pt       19.54085   43.24422   22.76154
   Fe       28.29271   32.82004   73.36901
   Fe       38.16607   56.01625   90.56607
   Fe       47.81253   69.75242   71.29729
   Fe       75.16252   56.47100   69.41819
   Fe       40.22203   32.88260   73.34804
   Fe       32.30622   21.38028   50.10335
   Fe       71.30020   35.69951   24.72478
   Pt       28.73424   65.97952   48.31788
   Pt       48.27125   14.16414   30.77910
   Pt       77.58779   83.64766   51.98253
   Pt       65.52834   83.58188   44.23396
   Fe       75.21253   64.23320   69.30374
   Fe       40.89749   85.32298   74.90178
   Pt       30.32070   19.72325   42.19204
   Pt       24.62442   23.31078   55.83866
   Fe       40.33240   62.29741   36.22413
   Fe       44.66528   81.61868   47.77601
   Fe       19.32843   52.69970   21.01530
   Pt       55.77519   83.77999   34.28933
   Fe       32.65616   42.87899   24.84569
   Pt       88.55798   72.18028   59.56878
   Fe       52.04659   79.78265   57.45584
   Fe       67.35348   29.44491   42.23608
   Pt       20.95419   42.48973   63.88052
   Pt       38.87176   19.94344   26.63685
   Fe       37.05924   81.47144   44.63191
   Fe       85.20504   70.29856   38.63632
   Fe       80.43317   27.45167   61.57938
   Fe       82.82830   49.13385   46.11466
   Fe       78.28861   79.68784   36.56405
   Fe       72.08179   72.27879   26.90917
   Fe       56.23714   52.89556   38.35489
   Pt       23.05405   58.01453   73.62576
   Pt       88.82547   58.48966   50.21601
   Fe       51.79475   44.56240   57.70256
   Pt       77.55923   58.82796   23.06166
   Pt       23.07138   56.37815   48.02971
   Fe       44.71062   39.22843   20.99526
   Fe       55.98399   66.45797   32.45677
   Fe       36.97260   81.92645   24.53535
   Pt       31.04346   79.60762   48.20689
   Fe       51.90842   64.49111   26.57792
   Pt       20.94684   67.81653   38.42319
   Fe       75.83273   81.75006   63.52237
   Pt       19.10652   73.47209   46.61807
   Fe       59.57049   33.17817   69.29504
   Fe       40.29989   29.18019   57.74997
   Fe       79.14014   56.55589   69.31620
   Fe       55.61993   25.38191   80.98203
   Fe       19.40113   56.49310   32.54939
   Pt       61.62438   89.41629   46.19100
   Fe       86.42752   48.68442   61.77489
   Pt       79.41771   35.64899   21.16004
   Fe       36.69751   21.66956   42.11443
   Pt       24.64280   34.89448   63.50059
   Fe       52.15768   52.81662   38.33423
   Fe       67.78432   56.62978   30.63108
   Fe       51.82072   17.76166   77.16345
   Fe       62.00494   39.07302   38.42956
   Fe       32.88880   70.23874   17.00114
   Pt       26.92991   69.54048   65.95361
   Fe       21.05529   41.13337   26.56389
   Fe       63.42657   79.71287   57.69242
   Pt       55.93029   91.42328   30.92340
   Fe       36.86021   89.22021   47.85433
   Pt       22.43609   23.42358   53.67399
   Pt       38.52865   68.21527   13.17053
   Pt       26.48652   40.77402   63.47718
   Pt       22.77325   29.28359   63.44206
   Pt       80.98284   37.40019   40.38327
   Fe       75.35575   49.27434   26.70132
   Fe       67.58925   48.91602   61.53167
   Fe       22.94862   52.51611   51.93330
   Fe       43.94409   66.13372   63.12077
   Fe       36.14709   25.19596   61.90241
   Fe       59.87209   25.77536   34.38527
   Pt       20.90201   69.67251   36.65748
   Pt       59.58103   79.62133   18.75883
   Fe       40.33218   65.98121   82.93807
   Fe       74.73370   36.86241   73.22369
   Fe       44.52806   77.93565   24.64190
   Fe       35.93809   36.76871   69.39400
   Fe       63.89095   58.36616   67.36414
   Fe       71.07541   35.08032   75.15573
   Pt       30.75415   75.73376   82.59099
   Fe       35.98144   32.76931   88.92579
   Fe       86.67164   45.08773   42.40177
   Fe       40.77420   74.08457   28.52013
   Fe       42.07185   48.52127   51.99284
   Fe       29.02127   54.40398   24.97579
   Fe       51.91069   25.52082   73.13110
   Fe       48.18904   78.01930   24.66132
   Fe       59.40184   71.98167   45.85678
   Fe       77.14675   41.38884   17.44151
   Pt       22.84257   43.05550   30.38399
   Fe       79.43594   64.47659   38.34375
   Fe       44.04606   58.52502   82.51112
   Fe       52.05398   38.94621   86.81934
   Fe       71.56695   43.28358   21.05196
   Fe       59.70131   34.86501   79.11195
   Fe       26.62520   44.77838   47.93302
   Fe       82.74944   52.96611   53.78203
   Pt       50.45990   27.16563   15.44762
   Pt       21.05562   67.81269   50.36254
   Fe       88.64863   48.97164   44.51472
   Fe       40.57735   77.40402   75.24679
   Pt       56.34359   72.61156   11.06967
   Fe       32.84193   66.10717   36.44797
   Pt       64.03681   62.54921   13.42408
   Fe       67.09302   25.21704   73.25234
   Fe       51.78356   58.39442   78.89940
   Fe       59.96600   24.15054   20.89006
   Pt       30.89960   83.51025   40.45589
   Fe       50.39851   39.11701   38.33860
   Fe       63.74661   31.52911   32.57179
   Pt       19.26340   73.83822   42.30350
   Pt       30.81741   83.50519   36.47189
   Pt       67.38155   85.45439   48.53590
   Fe       86.49887   52.73338   61.74786
   Pt       19.64076   58.35874   23.21928
   Pt       17.23001   65.64687   56.38461
   Fe       59.29170   21.51646   73.38578
   Fe       80.81639   29.30991   63.49563
   Fe       19.17628   39.10400   38.29504
   Pt       68.87010   50.37838   15.32860
   Fe       59.78124   72.17860   22.81792
   Pt       88.57138   50.58128   69.47391
   Fe       30.51119   44.81819   40.31113
   Fe       40.54671   50.93486   24.57714
   Fe       32.90109   66.40809   13.04743
   Fe       51.70230   46.74072   90.53314
   Pt       36.54269   61.83109   90.56484
   Fe       40.01205   48.47405   65.59593
   Pt       48.26573   66.15596    9.18643
   Pt       80.91794   54.59436   69.34259
   Fe       52.20197   48.79417   30.72731
   Pt       31.38589   15.90484   46.05715
   Pt       21.20145   60.20666   46.16316
   Fe       19.07333   34.94028   57.64205
   Fe       84.84195   54.82278   30.85903
   Fe       40.37792   29.12789   69.35304
   Fe       44.37640   48.68801   38.34582
   Fe       42.84393   85.73456   41.95842
   Pt       25.05808   63.98081   45.83575
   Fe       40.73876   85.38272   67.22592
   Pt       24.64255   34.97565   55.68678
   Pt       82.76172   34.81538   40.54946
   Pt       68.98334   25.26717   75.13843
   Pt       75.57584   53.16764   19.14290
   Fe       75.44744   66.26377   67.31060
   Fe       32.62932   25.62445   30.65724
   Fe       30.82983   83.44223   71.14106
   Pt       22.86110   25.58815   44.12896
   Fe       25.04508   50.56351   24.97947
   Pt       19.22366   48.49607   63.96672
   Pt       85.00827   66.31100   42.39265
   Fe       44.52152   78.08842   20.55094
   Fe       36.38046   21.38166   57.91427
   Fe       26.65425   29.23350   48.19175
   Pt       79.71419   81.60126   47.95264
   Fe       71.38483   50.36517   83.15209
   Pt       30.65371   73.75659   45.79783
   Pt       20.72479   69.63693   52.24098
   Fe       47.96735   39.05545   94.51569
   Pt       65.45596   87.41419   52.09184
   Fe       40.35684   17.84988   57.65684
   Fe       63.72644   17.81384   23.32977
   Pt       59.73951   87.46494   27.02197
   Pt       86.88128   66.19342   59.62725
   Fe       34.78662   14.04742   40.17358
   Pt       20.91376   44.52385   50.27966
   Fe       32.55031   57.68657   90.75349
   Pt       72.14242   81.89926   36.41220
   Fe       75.53526   53.36432   22.87675
   Pt       88.58153   62.28795   57.70779
   Fe       36.86448   73.73521   52.19725
   Pt       67.93739   72.34053   23.25003
   Fe       46.37113   41.24868   17.19843
   Fe       63.63476   70.14791   44.05086
   Fe       33.06532   74.08178   20.80609
   Pt       21.10587   60.37817   30.58892
   Fe       42.49268   68.36581   20.90103
   Fe       44.21145   48.71434   42.07407
   Pt       78.92795   41.30848   42.27640
   Fe       46.09498   56.40625   51.70932
   Fe       25.36113   52.55244   15.31267
   Fe       63.95348   39.54387   28.69013
   Fe       40.19255   54.31269   78.96722
   Pt       51.88188   79.38299   80.80610
   Fe       28.68766   51.98715   81.19163
   Fe       34.95816   69.95009   53.78618
   Pt       22.82511   36.92490   48.17573
   Pt       25.14289   56.32520   61.67757
   Fe       78.85161   29.52822   57.72404
   Fe       52.00925   62.35759   67.05498
   Fe       55.43585   21.54166   73.30038
   Pt       20.94405   36.84168   53.75351
   Fe       30.43305   36.90600   63.56630
   Pt       20.89346   52.30554   57.87196
   Fe       40.72113   43.10926   20.87084
   Fe       36.01007   40.60471   61.70572
   Fe       74.69279   21.87651   46.33118
   Pt       77.28651   81.55779   61.50282
   Pt       19.19063   67.77735   56.13967
   Fe       51.95899   85.58299   43.95493
   Pt       73.17894   83.49273   63.70140
   Fe       59.71981   18.19981   26.85778
   Fe       40.20846   44.28249   85.00952
   Fe       82.98499   35.42261   24.93428
   Pt       28.86415   68.04960   46.00061
   Fe       44.37829   37.24678   61.30911
   Fe       71.09875   42.65802   83.31542
   Fe       44.07576   73.60986   75.09865
   Fe       29.07166   66.13897   28.43596
   Fe       71.46433   53.19439   34.46344
   Fe       34.30221   33.09453   40.24659
   Pt       21.02282   73.32908   52.38965
   Pt       61.85075   79.76945   24.86609
   Fe       44.70639   31.70459   24.65248
   Fe       32.96749   69.91846   44.30016
   Pt       28.82192   69.67232   59.89210
   Pt       67.62374   81.70792   44.12693
   Fe       36.63457   54.64964   28.56919
   Fe       24.73405   52.07156   81.21193
   Fe       26.61387   32.95131   63.61370
   Fe       36.57473   62.55540   13.17631
   Fe       79.23669   60.74184   45.94771
   Pt       19.00484   71.53491   56.08383
   Fe       26.21322   42.37337   88.46522
   Fe       78.92248   37.22933   46.35968
   Fe       40.43182   58.39372   13.11237
   Pt       26.60449   21.38565   48.29344
   Pt       26.64270   75.51191   55.95651
   Fe       63.36595   75.86174   42.20055
   Pt       79.40778   58.74408   28.78387
   Fe       55.93109   34.97121   86.68753
   Fe       41.91660   11.80412   69.14494
   Pt       79.56566   58.79958   24.84438
   Pt       17.40000   61.75624   52.56775
   Fe       44.46875   66.36999   17.00368
   Fe       56.22226   25.88107   30.49903
   Fe       67.33039   39.07742   74.95939
   Fe       71.59653   31.75683   21.21598
   Pt       88.24141   44.72519   63.55117
   Pt       19.08453   35.03618   49.91420
   Fe       60.17154   39.86110   24.67908
   Fe       79.18035   56.77785   57.56775
   Pt       59.44053   75.66572   81.56746
   Fe       79.00912   37.18106   50.10038
   Fe       24.99604   73.67191   29.01190
   Fe       80.19716   58.04697   80.94142
   Pt       28.39589   21.26048   61.79225
   Pt       32.78586   67.99789   61.42370
   Fe       52.11112   40.90089   69.32371
   Pt       81.15719   66.44002   38.46425
   Pt       33.92891   19.42597   69.60981
   Pt       86.34571   58.36433   71.20795
   Fe       48.10687   69.97649   59.46473
   Fe       32.35414   21.32701   61.83535
   Fe       38.91500   16.11656   30.55740
   Fe       55.94688   29.51032   65.37550
   Pt       86.85265   56.88903   53.72770
   Fe       48.14818   21.68387   65.22460
   Pt       44.47205   73.97260   13.35293
   Pt       19.35742   70.06045   46.30262
   Fe       51.73835   62.10025   86.72910
   Fe       29.18212   70.07910   20.94402
   Fe       32.97566   70.04692   36.62439
   Pt       69.21627   30.13209   13.47062
   Fe       35.84033   28.81454   80.98837
   Fe       67.61254   45.04134   57.67365
   Fe       48.33861   82.03038   16.84276
   Fe       59.78633   62.49683   13.40414
   Fe       32.82134   69.82464   75.31114
   Fe       28.60408   44.39214   77.30922
   Fe       40.49906   73.77371   55.96924
   Fe       51.91531   31.09050   86.78182
   Fe       40.83106   39.48277   20.76132
   Pt       22.94595   63.62139   83.18801
   Fe       65.89677   62.12498   88.34706
   Fe       44.35664   48.67848   34.56014
   Pt       88.82787   64.55707   40.49448
   Pt       81.25752   49.22822   36.55592
   Fe       22.55766   52.14361   79.01385
   Pt       81.40904   62.54169   34.73582
   Fe       33.09799   70.01728   28.68988
   Fe       28.66190   35.27791   28.78149
   Fe       32.70491   65.75379   78.97704
   Fe       40.71192   21.95648   30.44146
   Pt       17.52185   42.40655   52.46831
   Pt       32.92788   85.50930   36.48797
   Fe       44.25944   21.79132   80.91924
   Fe       28.72249   42.89134   44.18103
   Fe       82.76292   48.75581   65.65011
   Fe       51.76486   14.09732   61.58666
   Fe       48.14822   32.90389   81.01716
   Fe       48.24359   73.84626   55.53577
   Pt       86.75538   46.89315   44.26631
   Fe       44.28181   62.38508   17.00373
   Fe       32.98477   58.50999   20.91799
   Pt       61.79955   91.24282   48.44080
   Pt       26.60322   50.43101   69.11075
   Fe       50.89942   70.27986   88.05927
   Fe       84.95694   70.16917   53.83118
   Fe       79.08324   41.25604   38.45970
   Fe       33.28343   73.87180   32.75911
   Fe       36.64068   43.03119   20.96950
   Fe       28.94012   35.28368   20.88984
   Fe       69.42806   23.13243   77.38773
   Fe       34.65368   66.12838   53.80094
   Fe       83.21823   58.89144   36.54933
   Fe       67.26312   25.81088   53.61501
   Fe       73.65114   29.95230   17.09632
   Pt       22.60858   27.27181   61.56758
   Fe       35.27467   85.24430   76.54541
   Fe       59.71114   33.28522   57.70588
   Fe       33.01013   58.45364   24.65279
   Fe       44.45860   81.46851   59.78767
   Pt       36.36325   67.37905   88.40040
   Fe       88.71552   54.80292   42.48963
   Fe       83.05206   60.66252   53.72641
   Fe       32.21400   21.29305   65.92158
   Fe       67.45889   33.40016   42.14042
   Fe       67.34785   42.51840   79.25183
   Pt       22.67409   44.45570   71.31320
   Fe       48.27882   29.79944   53.59119
   Fe       36.41101   25.32079   46.21133
   Pt       48.03561   70.26113    9.64915
   Fe       75.38059   28.27346   28.61620
   Fe       57.91612   54.75901   46.01185
   Fe       22.96187   57.98775   77.21567
   Fe       67.53744   37.19787   61.54624
   Fe       82.87751   56.75191   57.66744
   Fe       68.02438   72.65650   26.79556
   Fe       59.61073   21.66218   46.16308
   Pt       34.92907   12.06482   61.55447
   Fe       38.30701   56.26831   52.10778
   Pt       21.04664   48.49480   54.12537
   Pt       36.63131   23.30301   71.49779
   Fe       55.83206   60.50340   38.21473
   Fe       48.04887   21.48704   69.27411
   Fe       56.18590   50.41991   71.22175
   Fe       48.45281   85.69462   36.09732
   Fe       63.50039   44.65271   65.63199
   Pt       56.00411   21.78477   19.37842
   Pt       79.20698   70.11104   71.25002
   Fe       67.25210   39.17043   71.30198
   Fe       65.67890   35.72176   15.17427
   Pt       26.73734   81.38868   42.49298
   Fe       57.96421   44.70108   71.00331
   Fe       22.62368   25.41093   48.00815
   Fe       67.78842   68.11491   34.62693
   Fe       44.37151   66.33491   24.55413
   Fe       42.35774   66.27376   45.88557
   Fe       55.76568   77.80984   55.64062
   Fe       59.89614   68.31330   30.58994
   Fe       54.12500   31.61693   15.33632
   Fe       34.22541   44.79819   48.07582
   Fe       48.07250   29.40176   65.31349
   Fe       39.95271   40.71489   65.41358
   Pt       79.34579   35.51888   28.90017
   Pt       19.16208   62.05910   62.00096
   Fe       71.27941   33.20072   61.48291
   Fe       32.87369   81.59756   71.25642
   Fe       44.24370   21.68546   49.84544
   Fe       36.38192   38.99639   55.62746
   Fe       20.73175   42.57605   79.05227
   Pt       75.24170   24.17020   28.60708
   Fe       66.93585   25.34319   65.44014
   Fe       40.74225   81.45429   74.84166
   Fe       55.90678   58.37359   67.27936
   Fe       55.96210   73.96117   16.81497
   Pt       25.04078   77.41495   60.05946
   Fe       75.29038   52.82931   53.79207
   Fe       44.34824   29.34508   84.58290
   Fe       71.50155   53.09329   49.77734
   Fe       84.95711   45.06522   36.85892
   Pt       23.12091   54.53902   38.36319
   Fe       48.23929   77.89290   51.75746
   Fe       38.97014   79.75173   48.12382
   Fe       40.89093   85.09666   78.63542
   Fe       58.00961   35.32840   42.06737
   Fe       82.75365   44.88681   65.70065
   Fe       78.60917   33.19961   77.11593
   Fe       48.27177   17.75115   42.24274
   Fe       59.59132   72.09604   42.07661
   Fe       20.95414   29.28143   42.16612
   Fe       79.40673   60.91060   30.52494
   Pt       36.84025   90.95190   53.91896
   Fe       59.48757   13.92977   54.00071
   Pt       32.95872   83.12341   76.86920
   Pt       48.28259   75.95715   11.25643
   Pt       80.89010   33.41860   40.46758
   Fe       36.65792   85.29072   44.50743
   Fe       20.97262   29.37297   38.28589
   Fe       61.98482   49.35586   13.23034
   Fe       24.26227   21.26329   53.94404
   Pt       25.12991   67.84092   73.26282
   Fe       29.27661   62.41161   17.01398
   Fe       55.78645   21.56340   53.79682
   Pt       30.66276   75.64513   59.69769
   Pt       56.25159   32.95533   92.34863
   Fe       55.49368   13.71596   73.41110
   Fe       49.93836   19.59458   84.77372
   Pt       19.14536   40.95282   47.97373
   Fe       48.13460   29.27118   80.96745
   Fe       78.77547   40.84781   76.99516
   Fe       21.27170   77.47926   36.66506
   Pt       69.82378   66.76244   18.95913
   Fe       71.59868   46.96983   28.68040
   Pt       34.40617   90.80453   52.23656
   Pt       30.62043   87.00516   63.43955
   Fe       44.53606   18.03023   26.78036
   Fe       71.35607   41.14079   42.34368
   Pt       63.67109   83.42665   45.99099
   Pt       83.13266   68.56872   41.99402
   Pt       20.88599   40.54998   77.60261
   Fe       42.42642   37.42964   51.76511
   Pt       19.43110   64.42125   36.31122
   Fe       63.72176   66.38256   74.97841
   Fe       48.20862   74.24347   13.43169
   Fe       32.30178   44.59400   65.80432
   Pt       72.16074   72.35361   23.20800
   Fe       79.04368   68.44404   61.39069
   Fe       24.69354   40.62214   73.37243
   Fe       28.88798   31.30038   24.69066
   Pt       74.98647   21.80039   57.75571
   Pt       55.91612   87.60337   23.19207
   Fe       51.88549   60.51715   26.56858
   Fe       48.48290   39.31358   36.29883
   Fe       67.96319   55.07944   13.71660
   Fe       71.23169   50.56988   79.09841
   Pt       77.32152   54.81116   26.97599
   Fe       24.91042   56.51039   53.70945
   Pt       57.25316   17.25970   79.05893
   Fe       57.72680   16.14090   26.82988
   Pt       21.00021   48.44457   57.93105
   Fe       34.38693   52.43261   40.28393
   Fe       79.00662   60.33780   73.25521
   Pt       83.00562   41.23903   30.82141
   Fe       56.03361   81.81862   40.06477
   Pt       34.90499   39.22378   30.40312
   Fe       75.48276   61.12831   38.17244
   Fe       21.25264   50.55306   29.02970
   Fe       33.06489   74.05288   24.59646
   Fe       46.19439   48.59834   51.74448
   Pt       32.77393   79.47858   54.08893
   Fe       63.79615   39.79287   24.74159
   Pt       19.13218   42.83182   50.13527
   Pt       22.75697   27.30399   69.06955
   Fe       40.53304   66.29724   20.66238
   Pt       24.88553   71.85425   46.09068
   Pt       59.26019   56.23016   95.91493
   Pt       82.92650   64.40686   38.41095
   Fe       42.22369   62.29904   57.41481
   Fe       51.70002   17.80653   73.18614
   Fe       57.57366   71.82629   71.19274
   Fe       80.99341   43.07648   38.51397
   Fe       37.02594   74.11291   24.68075
   Fe       28.96177   50.68999   21.02785
   Fe       36.87129   43.07968   17.12599
   Pt       40.32947   11.92185   74.91046
   Pt       82.71795   33.54255   42.17592
   Pt       81.04059   45.28744   32.66427
   Fe       75.21186   49.34340   38.29455
   Fe       67.34300   33.24655   50.04013
   Fe       57.00582   69.11253   11.13225
   Pt       24.93397   73.43370   56.46112
   Fe       71.30398   64.30229   46.13067
   Fe       73.55074   62.44120   22.89603
   Pt       36.87188   79.80205   61.40610
   Fe       79.40541   62.69572   28.58031
   Pt       32.06240   36.69849   69.45542
   Fe       71.96085   76.02399   30.53969
   Fe       32.75163   65.69404   75.25092
   Fe       31.26093   85.33683   72.84038
   Fe       52.08397   21.77385   45.93321
   Pt       76.12605   56.16592   86.45618
   Fe       33.07915   17.91878   46.17497
   Pt       19.22693   56.49894   44.05360
   Fe       25.04670   61.90393   83.10394
   Pt       21.25372   60.25485   42.20101
   Pt       84.73894   41.20210   40.35182
   Pt       75.55678   56.94880   19.04972
   Fe       55.61467   68.23574   26.66416
   Fe       32.66954   29.21655   34.62765
   Pt       23.41306   66.09362   46.19564
   Fe       26.54492   29.30815   40.38288
   Fe       40.72070   17.95674   38.18886
   Fe       67.34275   73.66703   75.48941
   Fe       29.14037   58.40336   28.73226
   Fe       63.87217   60.69193   34.50190
   Fe       30.55012   25.28142   55.97994
   Fe       26.80733   48.67687   55.83061
   Pt       24.95058   67.90093   53.88878
   Pt       54.16777   85.44133   19.57425
   Fe       72.78925   37.03079   79.09250
   Pt       24.61957   29.04431   61.85220
   Fe       59.99370   89.44657   29.40873
   Pt       86.44128   37.10985   46.34037
   Pt       25.14260   65.87554   48.82034
   Pt       34.62818   23.75975   26.64272
   Pt       25.14056   81.19642   67.51711
   Fe       61.24340   69.92287   84.92728
   Fe       36.05777   13.75592   65.51171
   Fe       18.97876   33.22814   47.98085
   Pt       32.51219   88.94015   59.95427
   Fe       44.27122   54.20716   71.52644
   Pt       88.80211   53.00586   48.08591
   Fe       48.41776   46.98361   28.60805
   Fe       53.60342   17.67726   82.76889
   Fe       59.56959   81.63566   63.61475
   Fe       44.14720   62.22207   40.13865
   Fe       36.12874   44.65562   65.43920
   Pt       86.89327   66.50341   44.17945
   Pt       82.65311   56.44142   73.21670
   Pt       76.76612   38.74906   80.98935
   Fe       44.66738   81.57065   40.25252
   Fe       83.05192   72.40067   49.79375
   Fe       36.70425   21.37459   84.97923
   Fe       44.11197   48.33241   65.60118
   Pt       46.38172   21.81591   86.66254
   Fe       61.93947   58.32309   53.72435
   Fe       59.45618   13.98382   69.66580
   Fe       78.91829   33.27846   61.58126
   Pt       20.79429   71.57288   50.32553
   Pt       67.81296   57.04022   15.28141
   Pt       24.65001   27.35648   51.90426
   Fe       34.30088   44.09990   94.77827
   Pt       22.47310   27.33286   65.16056
   Fe       50.08030   35.20937   61.40386
   Fe       40.63933   25.66381   26.66044
   Pt       75.27943   67.90866   77.26090
   Fe       67.17182   21.73625   38.53572
   Pt       75.63570   76.04487   27.13452
   Fe       44.03788   25.22163   73.32544
   Pt       71.87226   78.43107   28.43292
   Fe       38.15887   62.11007   57.46185
   Fe       60.19410   49.21553   30.68031
   Fe       26.44342   36.74740   63.47363
   Fe       48.58116   39.37457   32.48632
   Pt       36.75594   89.17442   63.42411
   Fe       92.55960   60.60641   48.27470
   Fe       71.46510   54.53126   71.19244
   Fe       86.61843   38.98220   67.40151
   Pt       17.28823   59.84160   50.76208
   Fe       36.09234   17.30462   69.44258
   Pt       75.08906   19.77423   59.63780
   Pt       57.92586   85.63139   23.29872
   Fe       38.24161   41.00825   51.82588
   Pt       61.57738   91.22652   52.28029
   Fe       79.09541   68.03600   69.61303
   Fe       56.13262   60.79496   26.68884
   Pt       34.26482   42.15183   92.68991
   Pt       88.74710   58.58630   54.10578
   Fe       51.66632   62.17035   71.04000
   Fe       63.35749   72.01311   53.98840
   Pt       20.90679   52.21429   53.80648
   Fe       48.18531   77.77454   59.67052
   Fe       71.11134   27.79932   28.85266
   Fe       42.52933   37.55856   47.83687
   Fe       75.24844   53.22399   42.16720
   Fe       44.52927   35.34407   24.62793
   Pt       23.25658   42.76340   19.19407
   Fe       43.96825   28.99876   81.02040
   Fe       82.83493   49.09601   38.37240
   Fe       59.35325   25.35847   73.17701
   Fe       48.27958   29.61093   34.40509
   Pt       83.06626   75.97284   42.49509
   Fe       73.66881   58.99004   22.89448
   Fe       36.96350   81.77069   36.59037
   Fe       59.87401   41.19211   61.56417
   Fe       63.41176   75.80253   46.03986
   Fe       39.88836   29.14199   85.25779
   Fe       79.00957   50.52560   75.43159
   Fe       40.73330   78.06325   24.85350
   Pt       20.96487   38.59978   48.59894
   Fe       51.99292   37.42339   65.19757
   Fe       26.69897   54.23873   80.90098
   Pt       67.86502   74.16116   20.86357
   Pt       80.67492   27.61201   38.54234
   Fe       20.72972   31.06517   55.82542
   Fe       55.95317   62.58543   32.52819
   Fe       32.36761   21.22007   54.08887
   Fe       75.55758   57.23743   22.84739
   Pt       25.06740   25.61994   34.66131
   Fe       48.37100   82.02984   28.38227
   Pt       22.57357   33.23346   47.74649
   Fe       17.41635   48.27470   54.56108
   Fe       67.57065   41.04821   57.67957
   Fe       63.84459   62.55280   71.01236
   Fe       55.97253   77.98442   32.37021
   Fe       28.42272   36.85252   65.45455
   Pt       84.77046   46.94300   42.35486
   Fe       79.37904   68.28530   38.46256
   Fe       48.43301   50.83018   20.74480
   Pt       31.10983   85.22639   46.21713
   Fe       88.35447   39.10415   57.71718
   Fe       74.98344   54.24282   83.60018
   Fe       58.09867   50.76518   61.50904
   Pt       43.95170   35.22750   94.37320
   Pt       19.09152   63.95352   59.97884
   Fe       67.83995   57.11865   38.18340
   Fe       40.08411   40.61404   69.50240
   Fe       48.07260   17.89550   69.35944
   Fe       39.85840   40.57708   73.40009
   Pt       28.71132   79.48037   46.38873
   Pt       34.10320   19.32977   76.94445
   Pt       21.30032   61.89752   56.39456
   Fe       79.49367   64.59526   34.62515
   Pt       24.91839   60.12225   65.47324
   Pt       47.68616   34.92178   94.48701
   Fe       73.78152   77.95467   34.56444
   Fe       35.13803   82.10081   22.63910
   Fe       40.04661   48.29927   69.58559
   Fe       48.34264   54.83978   12.97692
   Pt       52.00953   91.37749   27.00247
   Fe       34.01584   36.60805   71.30519
   Pt       28.47694   48.52008   69.36701
   Pt       19.01184   65.86799   50.25471
   Fe       59.61851   29.40974   65.35547
   Pt       20.82206   52.31377   46.26877
   Fe       48.44714   31.61845   24.71464
   Fe       32.75580   50.71857   24.72645
   Fe       21.08268   63.40393   66.44542
   Pt       21.63866   61.79048   67.98558
   Fe       71.47070   56.71953   57.68021
   Fe       32.10458   44.59079   69.45412
   Fe       51.77048   54.07211   90.73535
   Fe       55.90085   46.72044   79.01416
   Fe       80.71809   27.44319   46.29176
   Pt       30.36854   25.24382   67.31871
   Fe       40.83884   85.67514   28.52948
   Fe       48.02640   21.62571   61.39105
   Fe       24.69193   27.41461   44.07734
   Fe       59.97314   66.44704   39.99668
   Fe       38.01493   34.86081   76.98193
   Fe       46.46373   37.38863   43.98021
   Fe       38.34525   48.57362   40.71789
   Fe       52.09416   48.73975   34.49705
   Pt       20.74540   31.27075   48.00756
   Fe       83.04729   72.09327   45.91025
   Fe       59.75987   35.26815   86.87711
   Fe       44.25645   14.00523   50.11928
   Fe       84.73975   41.03492   36.78655
   Fe       55.78362   33.18386   53.79264
   Fe       79.01284   37.27024   42.28041
   Fe       55.95921   74.27273   32.37004
   Fe       59.36703   21.51114   65.72531
   Pt       83.16552   72.13073   42.15726
   Fe       71.44377   52.98771   53.74235
   Pt       28.88526   62.11272   51.97817
   Fe       36.09860   32.91237   65.66932
   Fe       79.08632   49.14691   49.87734
   Fe       56.31181   39.22982   28.63043
   Fe       44.16965   25.49976   42.06971
   Fe       48.23400   77.90295   20.62054
   Fe       29.26672   66.21006   20.97793
   Fe       32.21913   48.52274   61.70873
   Fe       63.15639   21.28343   69.31340
   Fe       59.78540   58.16709   75.30859
   Fe       71.61454   57.06457   34.38043
   Pt       82.69238   37.32939   34.69682
   Fe       28.94798   54.50032   32.57403
   Fe       55.71665   33.23437   69.09838
   Fe       20.76533   31.05247   63.50093
   Fe       69.45552   45.29570   13.32079
   Fe       79.43916   64.50955   42.20184
   Fe       36.46273   39.21352   28.45336
   Pt       77.41991   54.85917   30.78529
   Fe       40.65488   70.16818   28.63089
   Fe       24.64176   34.95670   32.65105
   Fe       59.74353   56.71461   22.91749
   Pt       86.99437   58.74581   44.27143
   Fe       50.20100   79.89799   28.56816
   Fe       78.93910   33.24640   69.36276
   Fe       19.12173   52.56971   44.03758
   Fe       75.49504   64.38314   46.11434
   Pt       38.61281   37.63588   13.21160
   Fe       52.05578   64.85110   15.13066
   Pt       32.58997   88.97166   51.87498
   Fe       82.63301   56.57216   69.32254
   Fe       62.05331   47.63613   15.14494
   Fe       44.38595   62.42915   24.53307
   Fe       55.64318   77.77446   16.71379
   Fe       40.00998   29.06813   65.43269
   Pt       60.05874   48.72352   95.97450
   Fe       28.99479   73.72440   44.51527
   Fe       38.46399   19.51431   84.77300
   Fe       71.68610   60.52464   46.07290
   Pt       81.33774   81.54413   50.40499
   Fe       33.00864   70.00437   24.71139
   Fe       24.65421   23.52945   44.14200
   Fe       71.24512   31.72687   28.84056
   Pt       19.31761   58.48506   34.41862
   Pt       19.28096   73.70552   34.85889
   Fe       20.80155   38.61678   79.11946
   Fe       32.12977   28.96173   69.48078
   Fe       48.39755   81.63623   63.43926
   Fe       63.58876   62.26527   63.38824
   Pt       83.26359   68.55268   38.32605
   Fe       82.79973   68.30531   65.32066
   Fe       63.43560   61.84156   86.69770
   Pt       24.96211   54.19481   67.71228
   Fe       44.33835   13.87982   38.52263
   Fe       67.55906   27.80208   28.77835
   Pt       26.76829   48.50597   59.75487
   Fe       88.37652   52.52400   67.45921
   Fe       71.05890   33.00448   69.21475
   Fe       44.15425   37.31132   65.24847
   Fe       56.32684   35.48481   32.49642
   Fe       26.64082   40.91328   55.56483
   Pt       71.21408   85.50345   59.86980
   Fe       37.15212   27.55256   20.78310
   Fe       67.65305   45.03321   49.95159
   Fe       75.43958   43.43109   21.05607
   Fe       60.04826   52.87380   23.06649
   Pt       25.10786   56.43498   49.86020
   Fe       36.30607   21.35080   46.35257
   Fe       59.78246   73.65646   75.14968
   Pt       81.01139   43.01806   42.31553
   Pt       26.76421   84.94025   58.27738
   Pt       32.12156   17.39561   61.80865
   Fe       88.41112   46.80545   69.34673
   Fe       73.85838   74.13754   27.10520
   Fe       71.20230   41.07735   61.64565
   Pt       17.25730   48.39133   58.28412
   Fe       75.39590   64.32321   49.89118
   Pt       18.93942   31.05675   50.00645
   Fe       22.91244   25.63738   40.19796
   Fe       63.86292   41.16809   53.86728
   Fe       44.06953   14.09613   69.29027
   Pt       82.92738   35.46003   28.83495
   Fe       48.46401   22.05619   26.63233
   Fe       36.76667   81.43497   59.76639
   Fe       82.74930   37.25604   42.36774
   Pt       21.29420   65.99050   36.69404
   Fe       52.25182   35.48834   24.66130
   Fe       67.23810   75.68504   49.97752
   Pt       26.40530   21.38718   63.40927
   Fe       36.89424   74.06744   28.79345
   Fe       73.82277   62.67563   19.09467
   Fe       48.25405   73.93023   51.59662
   Pt       76.41374   25.44902   71.14616
   Pt       38.44128   23.64492   84.67188
   Pt       53.93047   15.90916   27.12995
   Pt       24.38074   25.17480   65.54489
   Fe       75.65802   64.59889   30.41646
   Fe       21.54820   67.86386   42.39933
   Fe       67.20323   65.86978   86.81627
   Fe       38.85188   91.38866   36.28391
   Fe       38.21282   44.82240   44.33659
   Fe       75.47878   47.25269   28.78490
   Fe       71.53764   49.21716   15.28467
   Pt       25.00001   75.46191   61.79141
   Fe       26.64256   44.23114   90.68070
   Fe       51.93374   62.47834   28.48501
   Pt       86.52137   41.08273   42.62247
   Fe       86.99676   47.25192   32.82733
   Fe       32.04846   29.15712   65.55469
   Fe       19.26473   48.71529   48.31255
   Fe       56.25511   24.14419   21.03804
   Fe       44.35448   39.17500   36.29454
   Pt       47.65379   65.70593   90.74205
   Fe       32.95214   66.04149   33.01781
   Fe       32.57964   46.79338   24.85768
   Fe       44.20946   17.86000   65.43968
   Fe       38.16593   58.18300   61.77247
   Pt       25.46331   81.22924   64.04295
   Fe       63.84552   35.78275   28.49008
   Fe       36.34625   17.61757   65.67435
   Fe       75.39063   66.30464   71.19748
   Fe       22.75410   23.57156   49.87443
   Fe       51.79650   77.61816   67.25945
   Fe       63.23404   11.84963   67.59150
   Fe       36.41348   62.15680   71.19241
   Fe       55.86563   73.85157   71.29598
   Fe       48.56633   89.38075   36.23481
   Fe       60.25504   49.59627   26.67806
   Fe       67.77392   35.85811   20.97280
   Pt       30.90159   69.78178   50.11665
   Fe       32.66396   21.52518   42.35398
   Pt       28.68596   81.43692   40.75682
   Pt       88.71851   47.00508   46.25110
   Pt       23.17115   69.78382   54.34175
   Pt       52.14606   35.50655   13.48641
   Fe       67.42562   25.83649   34.24286
   Fe       51.98827   68.33245   11.47380
   Fe       48.24523   78.22576   12.56279
   Pt       81.34539   74.02453   42.32976
   Fe       55.73914   71.94174   22.53042
   Pt       55.37311   64.05567   11.02732
   Fe       75.52636   68.42906   42.19745
   Fe       78.86040   56.61494   65.47858
   Pt       26.71410   69.72621   54.17417
   Fe       32.01507   36.55205   77.34548
   Fe       38.39515   71.46803   86.78153
   Fe       83.04175   76.26159   57.51123
   Pt       28.46504   48.52189   65.39786
   Fe       67.18209   29.39369   61.32622
   Pt       22.62263   29.25485   44.18227
   Fe       34.26113   44.81941   55.82899
   Fe       48.41893   89.62665   28.29305
   Pt       25.10724   64.16544   57.59061
   Fe       36.83128   85.36239   59.93898
   Fe       86.81881   50.95414   44.25965
   Pt       84.55024   31.09714   54.00009
   Fe       55.90372   18.24587   26.93817
   Pt       61.89965   68.14977   13.32015
   Fe       32.92786   31.19388   20.88650
   Fe       40.57466   69.89353   44.14711
   Pt       19.21069   48.65591   56.01036
   Fe       69.71984   58.52930   49.91230
   Fe       52.01695   70.32379   28.67777
   Pt       65.21633   77.76969   19.09480
   Fe       63.48315   71.77466   46.08469
   Fe       51.91977   40.91336   65.29244
   Pt       66.63277   25.75578   15.10898
   Fe       52.07622   25.63233   42.08905
   Fe       44.32405   25.64068   38.08453
   Fe       32.95189   43.24981   20.57073
   Pt       19.16171   54.64964   45.92322
   Fe       59.70604   18.00199   34.57158
   Fe       29.08206   77.67929   32.86118
   Fe       79.47103   62.62411   24.91469
   Fe       44.70646   35.40315   16.88694
   Fe       79.23581   57.16436   41.98895
   Pt       44.00320   63.48226   92.25585
   Fe       64.12065   49.00709   26.73222
   Fe       73.01741   85.29657   58.49280
   Fe       67.54375   41.12825   53.86374
   Pt       37.01177   85.19809   36.35544
   Fe       44.23801   17.73385   69.30424
   Fe       40.03530   21.28870   84.98594
   Fe       46.19322   58.26836   61.38235
   Fe       75.17415   44.87542   65.43906
   Fe       44.69147   85.60084   40.13093
   Fe       38.49592   66.06686   53.84227
   Fe       75.81466   81.79962   40.30787
   Fe       40.80568   81.80420   32.42940
   Fe       59.29340   13.62666   73.27676
   Fe       25.50545   70.17125   20.67088
   Fe       63.90464   39.55082   20.89911
   Fe       63.46852   29.41677   45.89786
   Fe       63.90070   53.23629   18.96658
   Fe       71.51279   45.09827   38.40962
   Pt       25.20394   75.55593   69.52227
   Pt       71.34437   28.05655   17.30588
   Pt       21.13769   73.53356   56.31546
   Fe       48.44930   85.78942   40.09018
   Fe       33.00153   85.33655   67.37131
   Fe       25.13996   46.46444   29.11011
   Fe       65.30768   78.91951   75.82537
   Fe       52.06143   74.22323   16.94572
   Fe       78.94162   52.93544   53.84917
   Pt       30.41960   81.33557   54.03193
   Fe       34.42916   48.60973   44.32779
   Pt       31.24489   79.89600   24.76988
   Fe       26.92505   65.50174   85.06397
   Fe       52.36367   51.00185   20.64866
   Fe       33.05478   73.72363   52.28005
   Pt       19.06260   52.34344   59.68831
   Fe       40.16969   69.77166   75.27567
   Fe       30.12562   50.29621   77.00010
   Fe       34.32487   48.70844   47.97024
   Pt       19.03554   69.58620   42.80143
   Pt       74.47375   23.46003   71.18569
   Pt       84.93734   66.22775   50.03592
   Pt       35.09804   89.44763   65.15452
   Fe       59.65123   33.28348   65.33708
   Fe       52.11676   25.66539   38.13971
   Pt       34.94532   58.58493   11.40965
   Fe       54.05653   77.99349   11.47784
   Fe       48.44550   54.49051   59.48800
   Fe       51.94640   21.79443   61.43432
   Fe       44.19909   25.62698   53.63048
   Fe       81.20664   77.72772   57.85107
   Pt       83.08436   43.31215   32.49895
   Fe       28.31420   32.74625   84.87855
   Fe       82.91876   39.15740   36.71527
   Fe       32.57296   11.98692   63.34087
   Pt       22.96351   50.43732   57.86103
   Pt       19.00464   44.92720   28.46317
   Fe       30.28426   38.53489   88.78561
   Pt       87.01991   74.04370   51.77213
   Fe       37.02113   35.37458   20.95281
   Fe       40.58790   77.77720   48.32957
   Pt       79.32476   64.50521   26.73149
   Fe       32.60852   42.94834   32.67440
   Fe       28.36304   36.62989   77.16063
   Fe       75.50287   57.06588   26.92026
   Pt       23.15216   63.91758   67.88775
   Fe       56.08455   44.93706   65.32635
   Fe       83.23340   64.67640   34.36265
   Pt       86.91728   66.41965   51.91991
   Fe       24.59708   27.41950   40.10682
   Pt       19.22590   35.08062   42.28720
   Fe       44.21027   62.31757   36.14032
   Pt       29.01118   69.83843   67.40737
   Fe       48.16743   62.56462   17.11222
   Pt       40.94025   89.55502   28.54679
   Pt       74.81766   19.97159   55.64590
   Fe       33.03409   77.93245   24.71754
   Fe       27.01847   54.89260   15.01539
   Fe       44.43717   54.81385   20.66780
   Pt       40.23370   17.62778   81.17829
   Pt       38.76744   81.63333   61.47707
   Fe       36.67833   81.49441   71.25774
   Fe       59.69403   14.16608   46.06759
   Fe       36.97957   77.51245   71.26217
   Fe       36.89993   73.78005   48.51623
   Fe       48.03402   36.70166   77.11819
   Fe       40.57471   62.31596   32.44636
   Fe       92.63568   68.23127   55.95243
   Fe       40.04087   44.56398   61.69675
   Pt       88.55069   50.82841   50.26830
   Fe       30.46599   44.74225   51.99012
   Fe       35.80784   29.05612   69.30258
   Fe       53.70792   79.47415   13.04762
   Fe       44.11560   61.76383   90.48380
   Fe       48.11183   54.35647   79.04088
   Pt       36.47831   17.64468   77.15518
   Fe       45.94800   58.34292   57.37888
   Fe       75.25001   49.45088   34.48784
   Fe       40.31935   66.06015   43.99951
   Fe       40.51184   21.68041   38.32063
   Fe       55.46420   18.04764   69.35081
   Fe       59.51644   79.80975   49.91510
   Pt       48.35764   55.88203   96.26320
   Pt       17.02526   63.28221   54.58642
   Fe       67.67074   49.11663   65.35937
   Fe       53.65447   19.77865   84.52223
   Pt       30.01353   19.53828   61.56762
   Fe       48.20127   58.87499   24.47719
   Fe       46.58982   35.59404   30.50699
   Fe       59.91362   41.08616   53.86989
   Fe       69.24284   60.14293   90.48543
   Pt       84.20302   52.44241   75.08718
   Fe       30.50120   25.27499   40.43044
   Fe       88.70087   62.47039   42.39923
   Fe       51.99858   77.95844   44.08795
   Fe       50.43424   37.43031   17.01209
   Fe       48.10394   17.84386   57.65092
   Fe       84.70197   39.40070   27.17083
   Fe       59.78607   66.34302   36.22665
   Pt       21.16353   77.19883   56.38498
   Fe       63.47376   46.55973   86.61858
   Pt       63.62978   83.44638   49.89114
   Pt       19.48064   57.88784   66.16077
   Fe       32.23616   17.51969   65.67602
   Fe       79.29777   72.05990   53.93282
   Fe       52.45689   39.54974   24.64121
   Fe       67.60940   37.15551   50.04978
   Fe       24.82325   46.66905   36.67970
   Fe       40.64637   58.53305   32.30261
   Fe       34.35212   44.79609   51.94947
   Fe       47.99681   52.59279   34.33027
   Fe       29.67110   41.34052   14.97015
   Pt       21.32557   58.24068   36.61420
   Fe       75.28005   52.70650   65.52353
   Fe       17.75418   65.94268   36.80337
   Pt       22.77598   39.11741   65.31493
   Pt       48.09470   71.68740   88.52307
   Pt       24.73059   38.68985   52.14636
   Fe       34.43096   44.85250   44.25226
   Fe       42.11998   56.37831   47.93835
   Fe       40.13784   36.87733   65.59641
   Pt       63.91047   81.74651   32.66075
   Fe       59.53815   14.02748   50.01272
   Fe       48.06914   87.33967   64.96380
   Pt       25.05448   71.63687   58.25670
   Fe       46.42918   45.52344   55.55627
   Pt       26.54160   48.54079   71.17475
   Fe       48.58954   89.29828   51.80300
   Fe       40.55974   21.77189   26.71534
   Fe       81.18485   56.86347   21.63750
   Fe       57.78894   54.53461   49.85946
   Fe       19.18405   44.73501   63.80321
   Fe       36.23423   44.55790   77.29716
   Fe       75.05055   29.53565   69.39374
   Fe       24.77000   35.02776   44.32507
   Fe       17.40275   36.80762   42.74391
   Pt       37.19397   89.45757   28.51539
   Fe       51.81750   21.68675   85.06461
   Fe       28.49651   54.13210   79.31404
   Fe       28.54435   38.99003   55.72920
   Fe       55.84181   74.07890   43.98637
   Fe       63.89709   45.21404   38.23596
   Fe       71.52971   68.05306   50.04226
   Fe       48.12482   13.88090   34.65327
   Fe       59.57443   29.35303   57.73906
   Pt       21.34856   56.53611   38.26983
   Pt       86.78855   60.77791   49.89895
   Fe       26.96733   79.40745   59.88264
   Pt       20.88481   73.51705   36.86170
   Fe       81.20920   37.29275   21.53799
   Pt       19.07303   40.96221   39.88085
   Fe       51.45337   53.67458   94.22637
   Fe       90.35582   46.80558   59.75280
   Pt       69.82134   70.19131   22.86645
   Fe       51.79494   58.43040   63.28173
   Fe       40.05201   44.50456   77.11906
   Fe       78.93182   54.57768   75.14541
   Fe       75.49502   30.00706   27.03655
   Fe       63.02058   79.37361   22.70019
   Pt       30.07674   19.46709   72.96377
   Pt       82.70526   41.03796   38.49680
   Pt       44.61474   83.68014   80.58231
   Fe       88.27994   39.05357   61.63650
   Fe       20.89118   48.36297   73.35059
   Fe       47.89003   29.04951   84.84624
   Fe       24.55082   44.43356   76.94267
   Fe       26.90825   61.86350   73.48192
   Pt       30.88706   87.23203   40.80875
   Fe       48.55825   51.05358   13.18893
   Pt       55.61304   12.04003   75.05785
   Fe       40.32159   25.45415   57.78198
   Fe       36.67508   31.53375   24.82489
   Pt       76.74406   29.41633   74.96237
   Fe       79.30653   39.54249   21.07200
   Fe       29.07218   69.98862   36.50765
   Fe       63.52482   50.44089   86.69561
   Pt       22.56088   29.27126   59.65231
   Fe       86.70167   73.86673   59.59341
   Fe       69.11622   85.30105   62.36458
   Fe       36.91887   85.44996   28.50591
   Fe       34.42371   48.68392   40.38532
   Fe       65.72532   56.27650   94.14891
   Fe       56.10047   45.06775   61.43958
   Fe       71.45110   83.75512   35.50693
   Fe       40.32037   65.86301   71.50138
   Fe       82.80566   44.88557   53.81284
   Fe       40.98346   51.21350   12.90278
   Fe       55.81669   40.94311   57.57034
   Fe       71.34423   75.87207   65.63435
   Fe       48.11893   40.52931   73.69748
   Fe       63.69014   76.04254   30.79431
   Pt       35.42286   39.51556   15.11445
   Fe       25.44639   58.56717   17.08767
   Fe       73.24900   37.57391   17.25013
   Pt       55.89002   89.44065   59.83036
   Fe       28.56588   42.46352   90.78616
   Fe       24.91915   63.51034   85.46699
   Fe       28.76381   39.01954   44.11769
   Fe       61.56319   83.66643   21.17908
   Fe       63.93804   52.91921   38.24443
   Fe       83.36654   74.28627   47.89125
   Pt       75.33367   39.65048   17.41264
   Fe       48.13429   25.61294   57.49283
   Fe       18.91011   46.53974   54.13201
   Fe       79.20415   60.62761   61.43252
   Pt       26.95545   62.09635   50.02859
   Fe       59.67977   38.89217   82.75022
   Fe       22.77902   40.56041   71.51780
   Fe       48.25202   73.78120   59.34763
   Fe       24.98049   65.78573   82.95621
   Fe       56.00397   50.79635   86.53692
   Pt       21.48583   58.31597   21.03865
   Fe       67.27338   33.29180   61.45281
   Fe       59.51697   17.78255   57.71484
   Fe       42.33942   37.21556   55.62377
   Fe       25.09022   62.31499   24.60568
   Fe       50.52539   48.74808   59.45602
   Fe       49.99322   83.32432   79.06410
   Fe       52.46024   41.16676   42.20779
   Fe       28.84713   62.21207   48.07013
   Fe       73.37010   33.22538   44.33569
   Fe       34.43148   52.52361   55.66409
   Fe       48.11320   70.21773   32.52365
   Fe       44.76513   85.84479   28.60036
   Fe       52.26736   81.96531   28.37600
   Pt       28.70566   15.70749   63.45366
   Fe       64.17882   56.88971   30.47574
   Pt       77.39206   81.57733   42.53506
   Pt       32.73076   69.89097   48.16740
   Fe       19.03552   37.15948   47.84606
   Fe       22.78862   55.73367   83.50567
   Fe       40.09700   36.76354   61.67865
   Fe       52.16347   21.75356   42.00451
   Fe       62.05617   43.15451   38.33533
   Fe       65.83304   58.42135   49.81184
   Fe       67.64759   45.07917   42.15354
   Fe       32.94515   81.62142   32.83497
   Fe       42.01544   44.64680   55.86721
   Fe       84.64251   39.12594   42.29313
   Fe       51.95186   37.18728   72.94008
   Fe       44.32760   47.01949   24.73135
   Fe       55.82941   70.21541   39.91824
   Pt       17.43261   57.92761   52.40096
   Fe       48.45688   66.58861   13.19394
   Fe       84.98937   56.99555   40.29560
   Fe       56.00738   22.13041   26.66117
   Pt       20.98556   36.64658   58.08444
   Fe       63.50457   14.30650   49.61249
   Fe       73.10944   29.51221   36.56882
   Fe       56.15759   47.06168   24.85734
   Fe       55.57693   68.13024   49.71060
   Fe       28.97308   66.06109   44.49500
   Fe       36.88374   47.08879   16.79741
   Pt       84.81157   37.20314   44.38113
   Fe       56.02336   66.37034   44.07297
   Pt       51.94666   91.27990   61.55912
   Fe       59.74270   74.14725   59.58183
   Fe       30.32291   33.08151   51.96590
   Fe       59.60365   75.97678   34.41938
   Fe       51.89124   43.08272   13.35632
   Fe       28.84490   65.74691   83.16120
   Fe       36.60931   50.82121   24.51931
   Fe       59.93664   64.62393   22.93759
   Fe       70.96852   64.04335   65.48600
   Fe       28.96046   65.84153   71.27962
   Pt       32.68242   66.06024   67.29013
   Fe       67.37164   54.35133   82.76479
   Fe       71.25923   29.35481   61.40228
   Fe       76.92840   54.49844   84.65842
   Pt       21.00365   34.61834   48.51985
   Fe       40.38449   48.60715   38.46206
   Fe       36.79936   25.66216   22.83889
   Pt       26.86228   69.57406   58.06792
   Fe       74.95844   31.82240   17.34003
   Pt       19.13240   54.69261   53.90823
   Fe       18.86239   69.58852   50.40912
   Pt       84.98154   77.63281   50.20484
   Pt       74.96561   20.16410   36.39792
   Pt       28.67514   81.17017   63.82303
   Pt       63.42395   85.50274   47.90097
   Fe       40.22511   58.20181   78.94981
   Fe       79.26504   52.97238   38.40443
   Fe       51.73150   14.09651   65.58178
   Fe       34.99828   73.77887   61.47725
   Fe       43.89335   48.33621   69.29670
   Pt       69.84628   81.92067   34.26984
   Fe       52.28217   26.06265   34.22783
   Fe       44.09338   54.28451   75.31911
   Fe       67.48791   52.64904   65.34227
   Fe       40.60387   21.64606   80.81755
   Fe       71.01784   29.22680   69.32638
   Pt       71.83301   76.10853   23.26936
   Pt       24.85599   77.39606   56.37667
   Fe       70.99299   25.75704   61.36668
   Fe       82.65491   31.32357   43.96493
   Fe       78.87697   25.59967   61.50708
   Fe       38.08884   52.45135   51.83957
   Fe       20.54775   69.57486   32.26214
   Fe       20.80608   52.32861   77.30590
   Fe       82.56911   48.62218   61.76473
   Fe       55.92403   56.80718   22.82545
   Pt       56.42342   39.25532   94.57549
   Fe       63.77282   46.56961   71.24311
   Fe       71.81002   74.25243   71.27274
   Fe       63.67893   48.69072   61.47924
   Fe       32.11732   36.84393   65.48947
   Fe       43.81667   46.23768   94.51310
   Fe       36.16478   57.76056   86.86490
   Fe       55.94676   70.39691   36.10339
   Fe       71.15280   33.21606   49.90509
   Fe       44.40777   77.82761   67.16111
   Pt       29.03701   77.66069   44.77245
   Fe       40.41038   25.68029   49.91371
   Pt       71.98734   80.49122   34.43197
   Fe       67.08795   54.47335   90.43602
   Fe       76.95657   21.87085   36.49659
   Fe       48.14702   33.19755   76.89452
   Fe       51.92519   44.67098   61.58678
   Fe       25.16926   69.76177   75.30508
   Pt       23.13649   65.90010   69.77308
   Fe       42.23585   41.09876   47.95267
   Pt       22.98133   63.94889   56.13803
   Fe       38.16830   44.70212   55.81453
   Fe       79.03077   33.58145   30.49025
   Fe       71.73994   60.62902   23.11274
   Fe       67.59162   45.06667   61.47483
   Fe       71.26779   31.82103   25.00413
   Pt       21.20204   54.28442   32.88255
   Fe       24.41768   46.42407   67.37081
   Fe       75.68704   75.98787   42.23646
   Fe       44.20959   25.64634   49.69965
   Fe       36.64384   58.54612   12.97266
   Fe       55.67029   72.00511   49.87553
   Fe       78.84546   44.82920   73.13979
   Fe       60.11899   44.90711   61.47317
   Fe       44.66427   89.18426   59.55612
   Fe       44.54286   77.83705   44.05156
   Fe       19.16397   40.97596   24.61938
   Pt       21.00913   40.64998   61.93613
   Fe       55.85060   29.52854   42.11645
   Fe       82.49968   37.09789   65.45181
   Fe       48.15474   18.02132   61.41847
   Fe       51.87465   25.56958   77.07357
   Fe       34.38904   36.94217   59.69768
   Fe       73.11757   64.10227   75.17614
   Fe       48.22165   25.69680   38.22109
   Fe       67.50373   31.46407   32.53339
   Fe       48.58759   47.26783   13.17238
   Fe       78.91625   52.97899   61.49548
   Fe       55.84785   74.17016   36.28071
   Pt       21.18486   56.61037   42.07605
   Pt       21.24269   54.19491   60.00603
   Pt       65.02702   75.43297   79.36825
   Fe       26.98536   83.04422   60.28159
   Pt       86.90779   39.31810   51.83696
   Pt       28.90311   83.34485   65.33234
   Fe       46.35883   45.06172   17.13838
   Fe       24.77913   46.47951   44.37637
   Fe       36.71228   73.60343   71.52290
   Pt       28.99123   77.49577   67.43874
   Fe       30.42747   29.22674   51.92876
   Fe       82.65661   52.51987   69.44561
   Fe       34.47009   62.01516   53.94526
   Pt       23.37218   61.88894   73.42473
   Fe       59.26571   17.45886   73.51789
   Pt       67.05695   75.81481   18.86133
   Fe       48.03628   70.09184   36.18472
   Fe       44.33786   21.77951   41.90117
   Pt       74.86218   21.78031   69.07579
   Fe       75.25308   52.94817   49.97723
   Fe       34.40455   37.03678   51.96910
   Fe       63.49238   50.81043   90.35072
   Pt       81.23117   54.91206   27.05644
   Fe       40.49364   25.21936   42.40988
   Pt       19.41343   62.27301   27.00086
   Fe       19.18598   38.92711   46.19385
   Fe       49.93378   75.59010   74.96566
   Fe       17.60362   65.74599   40.65637
   Fe       38.56431   66.15015   45.97496
   Fe       59.80628   42.67681   71.15158
   Fe       75.03947   29.50750   57.66363
   Fe       58.19437   41.19585   32.57210
   Fe       75.23632   49.04779   46.12954
   Fe       79.13375   52.81607   46.19095
   Fe       72.94376   27.17566   77.01092
   Fe       57.59663   27.32974   73.11199
   Fe       64.08695   53.32793   22.85888
   Fe       56.05178   38.93854   79.04881
   Fe       44.25495   21.73440   45.90737
   Fe       75.14484   52.70544   57.64768
   Fe       55.74470   64.31386   30.44899
   Fe       67.35218   50.63910   90.57476
   Fe       58.09823   43.05897   42.19972
   Fe       80.48565   44.71340   78.86450
   Fe       63.88263   52.75042   49.80502
   Fe       19.26251   52.70374   36.26372
   Fe       56.19099   70.13467   67.16941
   Fe       65.77239   39.71521   19.05826
   Fe       42.35962   41.12962   44.02128
   Fe       79.07306   48.87690   53.85524
   Fe       44.00484   65.89521   79.23131
   Fe       36.25318   70.00446   86.70418
   Fe       28.81379   36.85451   88.85310
   Pt       19.12994   41.13279   51.63203
   Fe       23.18973   79.44264   36.79100
   Fe       28.29035   25.12318   65.71664
   Fe       44.13365   52.49004   38.11499
   Fe       40.64768   77.51899   71.65604
   Pt       31.04884   17.47477   59.80132
   Fe       55.80966   14.08304   30.93784
   Fe       26.58671   44.58256   67.49740
   Fe       36.60317   69.81081   63.88585
   Fe       71.59661   58.56673   67.27513
   Fe       22.97629   79.31790   40.76034
   Fe       26.47434   38.75931   84.59152
   Fe       88.30417   40.77995   63.56968
   Fe       69.92302   74.16103   30.99613
   Fe       17.22713   63.44445   50.83711
   Fe       48.14659   77.63442   63.41077
   Fe       32.78390   58.35272   28.75028
   Fe       20.83336   31.00227   67.62096
   Fe       62.10563   50.98753   45.99299
   Pt       77.02262   21.97098   39.95527
   Fe       17.15534   44.53491   50.32804
   Pt       26.92217   58.16395   62.09196
   Fe       79.13021   64.38464   61.74647
   Fe       21.08561   67.38448   81.15224
   Pt       24.85294   81.32985   48.34537
   Fe       71.14544   25.75329   22.96938
   Fe       56.00640   37.27109   46.01106
   Fe       82.75477   68.05603   69.37304
   Fe       17.41279   65.73961   48.43719
   Fe       35.92776   40.70254   69.36708
   Fe       59.52310   25.54062   65.38206
   Fe       63.69624   77.85649   36.24948
   Fe       20.62595   38.65668   71.24106
   Fe       56.33945   35.43848   24.73016
   Pt       32.70131   69.79770   63.57932
   Fe       48.08103   73.95508   28.36163
   Pt       44.46746   49.01327   11.31641
   Fe       43.96977   65.89040   86.96657
   Pt       86.74457   56.64393   57.82101
   Fe       80.98032   47.13837   27.17818
   Pt       86.46954   56.35588   73.33218
   Fe       67.93636   60.74669   38.36735
   Fe       78.83377   29.65282   42.34344
   Fe       59.70697   12.00159   32.97215
   Pt       34.76845   50.81827   11.46968
   Fe       59.68591   48.63622   65.38967
   Fe       30.89167   49.93529   92.60622
   Pt       26.48519   71.69945   52.02734
   Fe       22.68955   44.39067   86.88003
   Pt       22.88251   71.50589   75.19440
   Fe       63.66098   64.00968   53.76504
   Pt       61.11612   79.41671   20.70293
   Fe       71.16319   46.68343   79.07295
   Fe       19.03937   52.53966   75.24339
   Fe       28.75352   58.32373   36.33681
   Fe       39.98508   32.79742   77.25140
   Fe       48.11898   29.15061   76.98963
   Fe       40.22144   69.80569   83.00221
   Fe       51.97998   69.78807   71.60114
   Fe       69.00699   77.46981   73.59595
   Fe       57.97170   54.56604   57.53971
   Pt       28.71797   83.38164   42.44792
   Fe       63.49384   21.83188   42.00567
   Pt       28.30199   75.50142   61.73211
   Fe       59.37104   77.64807   20.66672
   Fe       44.33034   17.83550   57.68094
   Fe       65.73018   54.86125   53.72113
   Fe       26.67721   21.39754   74.80453
   Fe       67.59900   54.76937   71.10223
   Fe       44.66964   85.72417   32.16745
   Fe       47.84132   13.90197   73.15077
   Fe       68.96135   19.60907   49.89947
   Fe       38.50973   66.18823   49.79480
   Pt       77.71942   81.59128   49.93229
   Fe       40.56325   73.92993   44.43210
   Fe       42.53244   41.30333   17.07761
   Fe       83.31465   75.84254   49.91036
   Fe       86.63752   64.67636   53.66908
   Fe       52.34846   35.39764   28.58175
   Fe       44.60285   39.26093   28.54767
   Fe       76.93459   67.92396   75.30127
   Fe       88.51240   50.86239   46.44646
   Pt       36.80715   89.29670   67.19962
   Fe       51.99003   73.79436   63.56465
   Fe       67.43870   41.01614   65.45316
   Fe       53.95285   42.89536   49.86263
   Fe       28.13707   23.02060   78.89451
   Pt       55.55682   57.66849   94.27209
   Fe       35.99316   13.85741   57.83047
   Fe       82.86984   48.76852   53.97887
   Pt       32.47704   71.52331   84.57322
   Fe       17.02668   32.88203   38.59934
   Fe       28.91113   69.92841   79.17806
   Fe       21.16195   42.60324   36.77292
   Fe       65.73772   43.40391   15.30582
   Fe       40.37826   54.70169   28.44322
   Fe       43.81939   50.18196   94.46012
   Fe       40.27888   69.80225   79.03836
   Fe       20.96614   40.83259   46.23264
   Pt       82.81735   72.14504   65.27203
   Fe       63.17969   19.65745   79.02349
   Pt       21.12821   69.36913   72.33476
   Fe       63.49873   25.62852   42.03728
   Fe       40.86197   85.53211   40.30837
   Pt       23.40533   70.16202   22.93553
   Fe       36.92685   89.44175   32.24118
   Fe       67.37244   37.19774   42.24552
   Fe       37.58031   91.32350   34.32928
   Fe       26.53743   29.21758   52.08329
   Fe       67.33216   37.07846   53.73745
   Pt       22.86665   63.74297   71.66807
   Fe       18.91272   36.83720   67.29082
   Fe       44.37506   17.88392   46.07472
   Fe       17.30722   38.62941   40.63492
   Fe       79.37444   72.13103   49.79489
   Pt       61.17988   81.57240   19.28264
   Fe       63.67453   25.67907   38.13653
   Fe       67.26021   33.25550   65.30921
   Fe       24.87107   38.77978   44.39933
   Fe       67.67043   41.05844   38.61255
   Fe       77.11737   31.43460   42.30509
   Fe       71.46259   39.67119   24.79844
   Fe       88.59278   44.83086   67.37813
   Fe       61.47094   62.12595   46.04344
   Pt       70.07366   76.07521   21.51630
   Pt       38.71688   19.57195   80.73926
   Fe       55.78775   66.37429   36.29480
   Fe       26.61908   33.06215   59.74995
   Pt       40.55752   19.86101   24.87263
   Pt       19.26398   54.14923   65.81879
   Fe       84.78042   50.95928   31.07831
   Fe       44.55524   81.97759   32.43902
   Fe       36.13304   40.31634   88.84417
   Fe       36.83146   70.22229   24.71727
   Fe       59.50109   21.67686   53.70144
   Fe       28.44467   21.25245   46.43553
   Fe       48.44473   89.20607   63.61202
   Fe       63.63185   89.49609   51.99478
   Fe       58.41769   58.43460   61.38284
   Pt       51.95602   89.49899   67.32157
   Fe       67.61777   60.33441   61.49692
   Fe       49.99584   48.57035   67.22207
   Fe       36.53697   69.77733   75.25974
   Fe       47.98201   13.85972   65.54419
   Fe       54.38413   91.41809   29.00214
   Fe       32.09999   25.28050   50.12760
   Fe       32.80838   54.89810   13.36293
   Fe       44.43204   70.12088   28.53159
   Fe       19.46670   75.18954   60.28338
   Fe       44.42178   81.44704   67.81956
   Pt       19.39005   60.10306   59.98370
   Fe       90.28392   44.90424   58.00151
   Fe       82.75441   64.42352   69.27268
   Fe       32.84066   77.60639   40.78926
   Fe       92.16438   56.56845   59.70773
   Fe       75.15809   44.99240   53.89503
   Fe       75.28401   68.31927   61.57899
   Pt       86.80330   62.28513   44.35225
   Fe       59.61460   17.94996   42.02506
   Fe       17.14217   40.71275   38.70376
   Fe       63.19705   25.34355   65.38572
   Pt       73.35014   68.17038   21.28193
   Fe       44.37691   74.20824   20.72532
   Pt       18.90415   46.28179   58.12187
   Pt       44.67462   23.89561   20.91030
   Fe       75.58421   72.19648   34.32623
   Fe       75.26033   48.78518   65.49929
   Fe       67.21800   33.10015   53.80578
   Fe       48.05596   73.67819   67.25548
   Fe       81.12405   29.72333   36.40704
   Pt       41.96444   44.31832   94.44906
   Fe       86.69863   49.03911   38.68630
   Fe       21.24038   46.37832   44.68218
   Fe       71.73472   57.04940   26.74960
   Fe       67.57869   45.00237   53.81666
   Fe       36.91284   31.53229   28.59696
   Pt       28.85491   64.17564   61.43714
   Fe       63.55929   37.09885   65.44258
   Fe       33.91186   19.25036   80.86684
   Pt       25.10016   75.24796   77.20740
   Fe       44.47190   77.85710   40.01155
   Fe       46.49618   41.24219   51.68508
   Fe       63.18845   75.48768   34.34460
   Fe       26.88786   83.40019   48.12367
   Pt       19.40282   58.51934   30.69442
   Fe       65.80982   50.89555   49.88275
   Fe       69.88932   54.66377   22.90622
   Pt       19.05917   52.38835   55.79027
   Fe       29.07748   70.00185   32.58964
   Fe       67.07205   26.99695   75.24918
   Fe       34.81014   75.84590   82.53950
   Fe       79.26124   57.02218   45.91416
   Fe       21.27396   48.21051   66.12560
   Fe       59.34834   62.32428   70.96603
   Fe       32.30557   32.68690   73.33707
   Fe       60.24005   43.61286   28.64219
   Fe       48.22659   81.62603   55.55930
   Fe       48.15103   66.28823   36.33790
   Fe       75.37024   33.30263   49.90253
   Fe       78.83304   33.41253   49.94612
   Fe       38.28348   40.89414   55.74519
   Fe       63.47047   75.90971   49.91943
   Fe       52.16330   81.75040   59.78000
   Fe       22.91315   48.61621   63.67911
   Pt       35.22841   33.36756   17.28943
   Fe       26.83453   83.16696   56.17402
   Fe       75.42941   49.24498   30.51554
   Fe       71.60393   60.47216   57.64261
   Fe       32.06532   25.07753   69.37407
   Pt       22.76700   21.87409   55.53343
   Fe       85.08161   45.12011   29.06339
   Fe       30.60585   37.09846   47.96939
   Fe       71.50515   44.71372   49.96305
   Pt       71.69803   79.95558   38.50734
   Pt       30.56318   85.34673   38.53820
   Pt       17.43259   48.40935   50.62593
   Fe       52.46904   31.69511   28.62867
   Pt       65.48787   89.38089   46.65401
   Fe       48.16958   66.34736   32.32605
   Fe       42.14994   58.25524   61.47714
   Pt       81.33812   60.50010   25.20117
   Fe       83.20507   72.33439   57.70629
   Fe       22.85486   40.68537   67.47970
   Fe       88.78925   52.90127   44.45239
   Fe       55.75181   31.49532   90.54001
   Fe       40.82137   81.90205   28.45473
   Fe       47.99790   25.46374   73.10861
   Pt       26.98223   62.13203   46.12248
   Pt       24.98954   77.61034   32.64943
   Fe       48.50111   85.05076   71.20471
   Fe       51.86847   14.03904   46.16272
   Fe       44.53605   85.52177   43.99133
   Pt       63.53815   75.49734   81.29692
   Fe       42.60583   54.73916   11.10783
   Fe       56.41961   48.93131   22.92303
   Pt       65.65786   79.79717   28.77438
   Fe       48.40151   43.25117   32.54239
   Fe       75.08207   44.83917   73.24017
   Fe       20.67041   30.99620   59.72079
   Pt       21.39120   64.13635   42.12876
   Pt       19.18860   71.74833   40.58811
   Fe       44.76913   89.22803   55.54172
   Fe       61.39391   12.02558   38.33563
   Fe       67.22138   29.27639   65.17422
   Fe       86.45303   44.78566   61.63692
   Pt       23.17394   65.62374   73.62277
   Pt       21.02932   40.84816   42.54196
   Fe       32.93249   21.61967   38.50929
   Fe       56.18871   72.32159   18.60595
   Fe       80.92266   41.35070   40.38384
   Fe       56.26823   39.63841   24.69053
   Pt       29.10303   85.33226   48.19136
   Fe       48.01515   62.13035   71.14451
   Fe       55.78533   14.07813   34.71747
   Fe       86.53132   48.71814   69.40683
   Fe       52.08072   52.75471   30.66698
   Fe       36.08302   21.11912   77.46124
   Fe       36.83708   73.81941   36.86599
   Pt       21.09272   65.42344   64.47091
   Pt       21.17834   73.21756   60.02555
   Fe       19.21675   67.72962   44.76442
   Fe       53.98908   10.17732   59.57383
   Fe       55.67908   42.86761   94.42246
   Fe       48.32177   85.37588   63.48716
   Fe       60.07383   57.06480   19.04274
   Fe       75.42618   64.38484   42.41202
   Fe       30.55227   40.99155   47.86362
   Fe       92.12276   52.41835   67.62471
   Pt       38.87980   91.25737   44.17895
   Fe       36.44783   65.45995   90.32426
   Pt       31.01042   79.74089   44.13585
   Fe       25.25555   77.59111   36.85074
   Fe       21.15650   56.13122   69.67105
   Pt       28.73806   84.98093   63.26479
   Fe       51.67980   42.73522   90.47772
   Fe       32.62182   60.20161   49.93764
   Fe       63.57244   79.63972   53.64136
   Fe       63.80967   23.81226   28.74585
   Pt       23.19730   62.21739   57.94992
   Fe       81.31499   58.62041   34.62225
   Fe       51.97107   25.63174   49.81865
   Fe       44.75995   81.31734   74.94205
   Fe       84.92661   50.93151   34.74810
   Fe       36.41460   58.05378   71.53143
   Fe       29.04576   73.80771   40.65566
   Fe       63.65793   50.45068   82.82037
   Fe       40.78279   77.89629   36.50374
   Fe       75.18602   40.98331   65.51350
   Fe       71.76672   53.19688   18.95377
   Fe       48.34896   81.89282   32.26084
   Fe       79.35777   68.33288   46.11689
   Fe       51.97832   62.61494   17.24822
   Pt       21.38391   64.21704   23.14309
   Fe       30.44888   36.98099   59.66703
   Fe       65.33983   32.79166   75.31331
   Fe       28.36358   25.21659   38.44553
   Fe       69.66541   39.49201   19.06642
   Fe       59.62333   38.80983   79.00937
   Pt       67.72566   79.67625   27.19271
   Fe       89.74859   54.33774   67.31522
   Pt       23.20872   75.90918   36.39913
   Fe       88.77721   68.50603   44.52995
   Pt       65.12879   85.49842   31.06363
   Fe       55.76396   66.00189   71.61048
   Fe       57.92645   54.56208   53.68914
   Fe       82.88247   64.58053   57.49109
   Fe       48.13084   38.81473   90.60519
   Fe       71.49794   66.42434   67.19536
   Fe       24.92796   58.26587   40.41311
   Fe       67.08022   73.48060   79.57323
   Pt       81.12159   45.26799   25.13698
   Fe       77.25884   41.45011   32.64992
   Fe       88.45449   60.33495   67.40706
   Fe       78.89620   44.89326   69.38237
   Fe       24.78184   52.25142   73.39408
   Fe       90.41331   46.94307   55.78878
   Fe       36.66726   85.27264   40.48333
   Fe       86.75462   72.68955   57.49436
   Fe       55.95134   42.82281   82.79012
   Fe       34.29800   17.43824   78.90667
   Fe       44.23328   50.93557   24.66188
   Fe       51.97204   37.40552   68.99977
   Fe       29.06765   54.48667   28.76676
   Fe       44.32550   43.14155   28.40662
   Fe       21.15875   48.50378   69.77876
   Fe       44.22507   48.42548   77.08754
   Fe       36.09186   44.19644   88.91427
   Fe       82.71963   44.96059   61.67523
   Fe       25.32313   66.00286   32.72612
   Pt       35.98391   24.97778   85.09457
   Fe       42.68917   77.50100   84.64326
   Fe       44.26812   77.42072   78.97612
   Fe       44.45117   14.07823   81.00081
   Fe       48.87222   30.12987   14.76723
   Fe       79.12244   56.77403   53.75557
   Fe       40.12615   58.30920   82.69232
   Fe       26.42517   25.24441   52.02206
   Fe       59.41416   75.96476   53.62886
   Fe       60.04925   54.77982   63.47340
   Fe       69.68128   52.96134   13.49596
   Fe       38.27154   48.57873   51.98710
   Fe       58.25691   43.95415   14.97095
   Pt       27.07976   66.11715   49.91462
   Fe       63.67634   54.47466   71.23776
   Fe       67.56217   44.97437   65.39695
   Fe       56.31437   46.99010   21.03341
   Fe       44.37918   66.29143   35.98711
   Fe       77.22901   70.24394   73.34441
   Fe       51.97845   58.51833   74.87573
   Fe       36.70492   17.86502   50.04838
   Fe       48.30273   77.86347   36.15697
   Pt       24.62447   31.13258   59.63235
   Fe       64.68717   79.63805   20.84793
   Fe       26.55564   29.34439   55.81597
   Pt       19.61788   73.25543   62.96830
   Fe       67.35277   75.83771   53.97967
   Fe       65.85334   58.56479   57.51083
   Fe       71.54693   66.33034   71.16770
   Fe       52.39925   37.09806   88.42392
   Pt       36.56716   89.10837   59.58771
   Fe       26.37344   34.74479   84.64703
   Pt       24.59475   69.62868   63.80724
   Fe       44.34064   74.01208   32.30854
   Fe       63.44991   83.55364   26.90583
   Fe       48.13148   17.96118   77.11546
   Fe       30.77923   13.91974   55.82586
   Fe       60.38526   52.98899   30.69383
   Fe       63.36532   18.02184   46.10597
   Fe       84.76123   50.93337   42.49311
   Fe       59.70903   68.28564   26.80629
   Fe       28.95850   81.19328   67.47628
   Fe       48.34261   35.68167   20.79382
   Fe       67.21435   29.29026   45.88145
   Fe       48.30058   74.05482   24.66879
   Fe       17.10437   36.64572   57.91251
   Fe       56.20032   43.32062   24.93685
   Fe       82.84270   41.18396   34.49001
   Fe       33.03267   73.83796   36.83782
   Fe       21.06860   32.99399   50.23639
   Fe       56.15489   43.44230   17.13250
   Fe       32.46313   21.31014   58.02804
   Fe       32.25558   13.76471   57.70344
   Fe       40.41588   17.81448   50.03914
   Fe       44.18637   21.75183   57.59095
   Fe       56.02931   66.11880   63.29396
   Fe       39.94687   32.80318   69.49059
   Fe       22.99100   73.51421   73.38260
   Pt       77.32144   50.85022   23.02225
   Fe       71.06393   44.76941   69.37282
   Pt       20.87678   50.17840   75.58760
   Pt       60.80868   53.77255   96.18873
   Fe       78.80586   33.30971   46.29964
   Fe       86.32113   37.23702   50.03790
   Fe       59.66679   83.41630   57.45366
   Fe       53.85546   50.67843   42.12993
   Fe       56.27330   39.34090   17.09780
   Fe       82.85990   33.38913   34.48545
   Fe       67.51260   68.30568   31.15921
   Fe       19.13990   38.72195   54.11391
   Fe       42.20809   66.24665   53.60098
   Fe       63.34064   13.96483   61.68505
   Fe       21.04834   35.04271   32.82672
   Fe       43.98599   44.45981   73.44102
   Fe       71.70959   57.12889   18.98909
   Fe       73.49349   47.24807   19.25493
   Fe       75.25899   44.92241   61.59169
   Fe       44.40638   81.00529   82.84872
   Pt       23.22192   61.80451   69.82100
   Fe       44.11991   54.17164   79.39840
   Fe       22.76546   52.07646   86.78736
   Fe       75.00037   29.49261   49.87798
   Fe       79.64227   72.34889   34.53832
   Fe       44.12815   13.90111   54.00205
   Fe       47.98261   73.64402   71.23024
   Fe       52.05508   14.01875   34.62229
   Fe       40.15705   32.85931   65.87939
   Fe       44.66120   43.22062   13.34099
   Fe       36.46647   47.06970   24.76073
   Fe       86.84068   64.50940   49.92950
   Fe       82.62328   29.48892   57.76591
   Fe       63.94597   60.75765   38.32507
   Fe       71.44950   52.59984   69.40715
   Fe       48.15506   21.76859   57.52831
   Fe       19.23913   58.40506   42.19572
   Fe       24.82264   52.39631   57.80656
   Pt       28.97873   73.55975   52.62354
   Fe       53.52527   44.85499   90.19593
   Fe       44.37428   29.43486   61.36997
   Fe       36.45151   65.85067   67.43114
   Pt       44.42055   21.85183   84.86786
   Fe       75.09670   45.06980   46.07425
   Fe       47.96227   62.41288   36.34165
   Fe       71.21769   37.08235   61.61608
   Pt       86.39773   50.47783   71.26483
   Fe       74.89793   61.98064   83.48782
   Fe       71.71225   60.68206   27.03831
   Pt       23.31945   67.85428   44.52189
   Fe       63.77252   60.54592   19.62131
   Fe       83.19702   64.37111   46.11092
   Fe       72.84193   15.86357   57.57872
   Fe       78.86240   52.59861   73.28885
   Pt       69.56034   62.48211   19.10094
   Fe       52.00653   66.27210   63.06497
   Fe       33.19278   81.61832   28.92335
   Fe       38.22773   48.56288   44.18336
   Fe       39.75702   13.78644   65.67641
   Fe       75.27551   41.06316   53.92980
   Pt       24.94792   19.59286   51.78241
   Fe       28.59024   38.89577   52.07573
   Fe       32.61934   29.19608   38.60066
   Fe       42.23547   41.07871   55.55501
   Fe       56.21939   68.67844   30.44298
   Fe       32.14006   25.17799   65.52573
   Fe       63.78102   43.58827   32.46943
   Pt       71.83886   80.02008   30.78547
   Fe       25.10373   65.79236   75.43226
   Fe       67.43152   68.23975   49.98783
   Fe       52.14556   47.10088   13.39580
   Fe       29.10651   66.10892   32.80002
   Fe       56.08864   22.13442   30.50830
   Pt       69.91377   79.77123   32.71738
   Fe       55.90191   74.08435   55.70437
   Fe       44.40618   77.78899   47.82937
   Fe       52.04799   50.62299   78.70292
   Fe       20.83771   36.79533   69.30356
   Fe       63.32617   75.76253   53.95275
   Fe       65.55207   81.70255   23.99736
   Fe       67.56141   14.26001   46.03720
   Fe       36.68523   17.89411   46.08500
   Fe       44.10053   40.91101   65.24911
   Fe       28.86714   46.71398   36.63466
   Fe       75.38932   85.59115   55.94587
   Fe       71.30041   28.09637   24.90398
   Pt       17.24062   44.44471   54.24247
   Fe       33.03019   73.71942   44.48069
   Pt       18.87345   69.83668   34.65098
   Fe       73.36074   77.81805   69.22266
   Fe       52.23335   74.14948   28.47899
   Fe       55.77814   25.39741   84.74127
   Pt       23.46170   77.67295   30.79427
   Fe       61.76343   38.97626   65.35530
   Fe       67.21332   79.58641   61.91713
   Pt       86.91447   56.93434   45.90579
   Fe       47.99764   44.73109   65.52430
   Fe       24.97467   81.24087   60.05069
   Fe       28.97994   75.78067   57.54021
   Pt       65.18614   77.60072   22.97839
   Fe       79.08725   37.35128   38.43586
   Fe       82.70298   54.58886   75.34957
   Fe       28.77105   46.75354   32.82010
   Fe       36.70605   66.14434   32.51680
   Fe       77.61467   70.23039   34.73981
   Fe       29.52143   83.64125   30.56698
   Fe       69.06125   85.50496   35.58085
   Fe       59.57657   30.98726   82.80216
   Fe       48.57489   48.90243   30.65179
   Pt       19.24997   48.77657   40.42532
   Fe       22.82202   50.40281   76.93502
   Fe       40.57279   47.19844   24.47061
   Fe       21.62665   69.59278   79.18022
   Fe       36.13404   25.08984   69.60081
   Fe       51.70552   69.90748   67.10722
   Fe       86.36742   64.18274   65.39508
   Fe       38.12939   56.18983   82.72103
   Fe       38.36684   56.34427   44.17634
   Fe       19.34965   62.48239   65.49856
   Fe       48.11066   21.69999   76.99278
   Fe       75.79291   68.43214   26.62002
   Fe       40.42147   73.72492   59.64747
   Fe       48.00826   52.55765   38.15020
   Fe       52.00230   81.60783   43.88924
   Fe       79.29400   64.54578   49.87358
   Fe       53.82861   10.32310   36.54554
   Fe       84.66344   33.48921   44.43265
   Fe       60.11335   74.02302   71.05692
   Fe       81.02459   41.43725   28.85582
   Fe       81.04032   35.57829   23.15942
   Fe       22.95316   69.55308   65.74472
   Fe       84.75330   43.23108   27.25365
   Fe       28.62935   21.14884   77.11412
   Fe       33.02834   73.60331   75.06784
   Pt       21.15630   65.79977   48.74189
   Fe       36.83964   50.93189   17.10367
   Fe       59.79626   66.25557   71.42426
   Fe       44.59718   89.48820   40.08320
   Fe       19.64592   61.83950   69.79450
   Fe       36.81679   73.65516   67.42836
   Fe       82.79361   60.60948   65.29832
   Fe       75.23549   62.23517   75.13859
   Fe       79.47885   83.68575   50.42495
   Fe       56.38086   61.07352   30.47226
   Fe       56.13905   54.51714   71.12704
   Pt       82.71150   45.08687   26.99273
   Fe       71.04495   14.20766   53.60284
   Fe       27.66896   47.08953   15.23079
   Pt       25.12614   50.36077   44.41199
   Fe       55.50737   17.73893   77.33214
   Fe       59.69239   77.94798   44.03581
   Fe       36.17626   48.40124   73.62927
   Fe       21.06030   40.39060   66.14625
   Fe       32.21021   25.19309   54.00050
   Fe       34.63476   33.25884   36.48783
   Fe       61.90229   85.74439   38.55545
   Fe       44.23748   73.74538   55.90197
   Fe       21.31534   69.84294   40.69053
   Fe       63.34016   29.27912   73.04637
   Pt       65.57330   73.85998   19.10236
   Fe       82.87138   64.60372   61.40324
   Pt       32.89611   21.76532   30.52606
   Fe       19.08532   69.69440   69.63694
   Fe       43.90113   40.56260   73.39796
   Pt       57.85611   76.21486   13.12565
   Fe       59.88473   62.51365   36.39603
   Fe       48.02891   11.91777   78.84792
   Fe       52.34493   39.39530   32.59928
   Fe       36.47636   39.11420   32.42105
   Fe       52.14993   66.49362   32.39781
   Fe       63.48000   83.43955   57.78267
   Fe       63.74768   35.35683   32.55316
   Fe       20.69542   34.76265   63.63264
   Fe       20.76111   34.63066   71.71256
   Fe       48.18297   70.24177   20.93866
   Fe       75.78263   79.77215   49.89154
   Fe       56.24496   54.55391   63.38344
   Fe       60.17883   27.62199   17.13330
   Fe       25.04051   67.94000   65.51475
   Fe       49.86835   52.45877   70.99209
   Fe       52.08766   17.98692   30.72423
   Fe       44.39931   73.76420   51.73879
   Fe       75.16872   45.08921   42.17589
   Fe       71.20057   87.41335   58.60853
   Fe       30.93367   69.86295   53.93012
   Fe       67.16458   38.63994   86.94544
   Fe       90.42062   48.64753   65.82318
   Fe       32.80260   81.38492   44.58069
   Fe       84.66406   54.87359   27.09426
   Fe       79.39106   56.95862   26.71815
   Fe       68.80769   15.89469   69.20575
   Fe       19.61215   66.38681   26.64086
   Fe       59.90433   89.51266   37.30628
   Fe       67.66616   80.45474   49.65135
   Fe       71.47270   56.69597   53.76513
   Fe       22.65529   52.10306   82.89270
   Pt       21.04907   40.65388   57.99775
   Fe       28.28812   17.54746   53.94205
   Fe       48.12849   25.36906   61.52275
   Fe       59.63677   33.35283   61.46934
   Fe       80.73407   31.69716   26.94091
   Fe       69.00422   72.30669   17.05485
   Fe       82.81699   44.47879   77.12930
   Fe       71.46440   39.50523   21.09227
   Fe       34.81988   69.93026   50.00131
   Fe       44.42063   43.08218   24.84654
   Fe       67.46733   25.59867   45.86593
   Pt       21.02591   46.28466   64.05869
   Fe       52.17694   27.94447   24.67319
   Fe       67.92987   47.39327   21.10480
   Fe       48.25664   74.01902   32.20411
   Fe       40.69746   46.98155   16.99256
   Fe       78.76457   54.35860   79.43977
   Fe       19.10123   67.97498   36.54061
   Fe       52.01813   52.23645   92.35407
   Fe       46.37356   68.25282    9.74664
   Fe       25.29817   73.63730   75.11915
   Fe       41.21459   89.28955   39.87378
   Fe       48.41208   78.11530   28.48937
   Fe       22.77617   53.95563   85.13108
   Pt       24.80153   38.82161   59.60421
   Fe       36.43482   42.94561   28.80565
   Fe       59.57077   54.50882   71.24001
   Fe       48.37957   85.53340   47.76987
   Fe       67.36501   50.34206   83.18330
   Fe       40.63642   43.25417   16.98506
   Fe       17.26175   36.71980   50.35536
   Fe       55.97061   40.76366   61.48467
   Fe       21.14888   46.23854   52.46574
   Fe       40.59696   43.07368   28.55711
   Fe       30.22760   15.55037   61.64115
   Fe       40.45777   39.19850   28.45944
   Fe       52.21557   77.73757   16.80587
   Fe       34.49073   89.12219   42.67216
   Fe       36.75027   13.95145   38.21420
   Fe       52.10297   85.81609   47.79535
   Pt       17.11357   36.63734   54.18385
   Fe       71.44797   87.26215   50.92518
   Fe       56.17898   29.54730   34.43543
   Fe       80.16424   27.32887   69.32543
   Fe       44.24785   17.74895   81.18870
   Fe       59.68907   79.67178   26.82665
   Fe       30.66912   41.14502   40.17934
   Pt       57.56518   85.54949   30.36310
   Pt       28.73038   61.85332   75.39281
   Fe       18.80253   29.23809   51.81856
   Fe       79.02793   29.47153   65.47620
   Fe       75.13468   29.40638   53.83999
   Fe       90.08295   41.10961   50.17233
   Fe       52.15424   41.34138   72.87880
   Fe       63.50661   79.77860   49.79421
   Fe       71.47308   75.61683   53.93822
   Fe       21.11457   56.26165   57.42342
   Fe       59.93452   64.75221   18.90026
   Fe       32.30631   17.34203   57.98023
   Fe       52.12159   29.74251   42.08618
   Fe       63.52347   25.48193   53.83349
   Fe       32.68569   85.20320   63.86948
   Pt       27.02077   65.66827   69.75490
   Fe       82.88481   27.61680   55.86940
   Fe       63.57691   38.91090   78.91774
   Fe       61.93603   62.34268   42.15648
   Pt       24.43516   27.24953   55.64996
   Fe       40.39433   29.36384   46.20589
   Pt       19.31558   62.06579   58.06624
   Pt       25.25762   65.91596   40.72950
   Fe       78.96994   45.02977   49.96950
   Fe       57.87962   58.60968   45.95549
   Pt       32.22355   32.78781   88.93736
   Fe       67.26085   60.29390   92.51702
   Fe       40.83149   35.69287   17.03158
   Pt       75.45733   60.39847   19.00666
   Pt       85.04200   72.18614   40.45121
   Fe       44.09857   29.14551   69.34686
   Fe       34.97340   29.69739   20.77141
   Fe       44.21610   73.73445   67.55284
   Fe       60.08074   39.59928   20.91678
   Fe       86.98044   50.97887   40.45475
   Fe       59.95660   21.83471   30.75663
   Fe       48.30507   62.59605   24.55152
   Fe       84.96944   47.15737   34.70550
   Fe       63.49675   34.71732   75.32172
   Fe       85.06403   58.77169   38.50975
   Fe       59.88310   85.59988   48.09489
   Fe       39.98579   44.51412   65.73822
   Fe       44.51433   82.04995   16.88199
   Fe       59.69370   46.63095   90.49368
   Fe       48.05289   65.88196   71.20128
   Fe       71.32371   25.81032   34.28022
   Fe       48.21305   21.77825   42.00124
   Fe       22.67141   46.29661   84.78693
   Fe       32.80420   69.88917   67.28559
   Fe       54.04593   89.69851   26.92968
   Fe       79.18725   60.53799   57.61501
   Fe       90.10907   50.53877   63.61085
   Fe       63.39038   25.69718   57.57117
   Pt       56.28214   25.87967   15.58565
   Fe       83.03297   64.88726   53.62825
   Fe       57.87888   62.23387   46.07410
   Fe       30.64206   67.78346   82.82549
   Fe       86.56135   35.02425   52.09217
   Fe       74.94490   58.12699   83.27683
   Fe       26.65868   33.15606   51.91883
   Fe       67.54984   68.39536   27.35517
   Fe       50.43047   48.53550   63.41969
   Fe       55.98438   46.86081   86.43545
   Fe       39.03100   25.36924   20.84763
   Fe       49.92574   58.37058   57.39123
   Fe       38.84266   21.79018   24.74155
   Fe       21.00306   50.25988   64.18174
   Fe       40.65939   54.86223   13.12114
   Fe       32.99978   72.02342   15.32540
   Fe       32.86287   17.72560   50.05963
   Fe       27.01736   71.86309   78.80583
   Fe       86.22216   34.99010   63.70550
   Pt       51.90923   17.74052   81.07165
   Fe       51.79721   62.11762   79.15414
   Fe       40.52015   17.80684   69.32454
   Fe       28.46287   50.14438   90.95766
   Fe       47.95075   73.64595   79.10387
   Fe       67.47545   42.76680   87.07747
   Fe       51.99016   58.48531   86.35782
   Fe       15.42623   46.75311   34.56907
   Pt       28.56012   73.42234   63.98224
   Fe       85.06699   74.05196   42.34679
   Fe       34.47093   59.56522   90.75377
   Fe       38.16098   48.66822   47.94950
   Fe       40.54535   77.63004   59.59390
   Fe       63.78488   39.49606   32.46741
   Pt       61.98567   85.61091   30.54500
   Fe       51.90168   17.82686   65.42582
   Fe       56.17917   45.27426   11.26777
   Fe       21.23153   54.04580   56.24317
   Fe       52.12229   81.94068   20.96264
   Fe       78.66147   25.81824   38.35501
   Fe       40.36985   25.57744   45.84375
   Fe       79.42787   43.31435   28.88478
   Fe       78.61473   25.59651   65.31450
   Pt       32.74787   79.47514   46.14700
   Fe       75.42136   68.13565   49.89620
   Fe       70.98369   21.69902   61.64787
   Fe       51.79595   69.98850   63.46074
   Fe       79.00915   41.33028   34.48189
   Fe       65.87181   58.77046   45.86138
   Fe       63.72638   33.39669   46.02201
   Pt       21.27078   61.97965   71.58336
   Fe       53.90111   89.39364   65.45514
   Fe       28.71368   65.89666   63.55951
   Fe       71.47611   57.03725   49.79059
   Fe       43.96646   69.86567   63.31660
   Fe       82.76534   60.37528   57.59098
   Fe       90.51586   64.84795   57.39060
   Fe       44.11774   65.83782   75.38440
   Fe       41.22807   85.08948   63.00719
   Fe       71.27996   40.97958   69.32812
   Fe       79.74085   76.17334   34.75223
   Fe       71.14980   17.80316   65.46217
   Fe       82.97489   56.62556   46.02758
   Pt       90.17866   48.58655   61.91571
   Fe       20.80784   57.85672   83.33242
   Fe       71.28628   46.65444   82.87670
   Fe       41.27528   89.67363   24.46591
   Fe       26.74561   48.75961   51.82426
   Fe       63.65540   18.00212   34.37636
   Pt       28.78660   71.75900   57.79229
   Fe       75.13147   44.86447   69.44662
   Fe       47.95745   54.15309   86.76212
   Fe       17.04079   42.09385   60.37457
   Fe       37.22782   21.95440   26.63121
   Fe       32.01520   19.19897   78.98264
   Fe       52.11887   89.35361   51.94320
   Fe       52.06241   70.06088   43.90170
   Pt       73.99212   83.64229   40.47192
   Fe       81.09494   54.75679   38.46185
   Pt       28.86481   85.16202   59.74904
   Fe       20.64289   27.15462   55.66724
   Fe       82.68818   33.26409   50.09041
   Fe       86.78461   39.42309   28.96255
   Fe       24.79143   54.05038   87.10810
   Fe       76.53229   23.28735   69.39299
   Fe       21.15872   24.98091   58.20694
   Fe       21.03777   44.71146   42.49041
   Fe       22.63710   42.49435   80.83224
   Fe       67.10381   29.24263   69.14807
   Fe       36.64889   42.99651   24.54834
   Fe       44.13627   69.79721   83.05138
   Pt       42.52763   29.70248   16.70792
   Fe       84.57014   69.98652   65.44511
   Pt       22.97579   71.57424   67.43900
   Fe       61.73388   17.93619   24.73971
   Fe       75.10832   64.22366   65.41968
   Pt       21.35359   62.05072   44.62086
   Fe       25.27586   58.23751   32.91924
   Fe       43.94402   29.01699   77.11225
   Fe       53.98041   54.53767   49.85139
   Fe       19.35793   60.38550   24.85831
   Fe       71.34609   48.82626   57.56446
   Pt       18.97929   71.70378   44.47503
   Pt       26.89680   79.39391   52.31594
   Pt       49.81737   73.33194   84.65251
   Fe       79.16331   45.13734   42.29902
   Fe       71.68757   60.57923   30.61138
   Fe       55.69843   25.48458   69.26271
   Fe       59.56731   25.82313   49.80676
   Fe       38.41719   66.12047   57.46027
   Fe       60.13500   60.82067   34.32173
   Fe       63.61901   72.22340   27.22804
   Fe       60.10065   35.65787   24.69862
   Fe       48.23037   74.00084   21.01184
   Fe       81.18071   50.94245   27.11148
   Fe       33.00967   70.01450   32.58688
   Fe       28.67716   81.32054   56.30602
   Fe       48.21555   25.67036   42.16937
   Fe       59.85730   50.67133   71.15740
   Fe       78.92493   41.03107   69.39731
   Pt       70.77500   71.78493   76.84456
   Fe       75.86782   68.51359   22.72668
   Fe       40.55987   66.50006   16.89352
   Fe       54.32179   47.15790   30.39712
   Fe       28.90323   69.97223   24.84377
   Fe       56.03378   31.73389   17.01542
   Fe       75.23464   29.71773   23.00227
   Fe       34.96897   54.99992   11.22242
   Fe       40.68729   18.00228   42.03790
   Fe       63.02291   54.51265   94.10989
   Fe       21.09936   27.17701   48.39133
   Fe       70.87921   22.00856   49.99857
   Fe       48.40746   17.98997   26.85740
   Fe       75.47644   68.10520   53.84975
   Fe       59.73575   37.25369   57.56498
   Fe       71.05445   42.63148   86.70250
   Fe       60.11729   50.91934   94.46226
   Fe       40.39895   62.60043   10.16958
   Fe       60.02761   41.16530   65.38495
   Fe       44.50561   35.53933   20.73810
   Fe       71.39360   41.07324   53.78271
   Pt       22.81548   21.50697   52.06196
   Fe       79.34848   72.22116   46.02862
   Pt       20.93025   71.53892   57.88476
   Fe       67.46191   21.87006   34.49448
   Fe       48.23493   66.26218   43.87820
   Fe       63.30142   71.92144   49.92575
   Fe       44.45771   70.45853   20.88325
   Fe       64.12148   60.12083   84.32974
   Fe       67.10668   71.48604   81.77948
   Fe       59.47774   13.89480   61.59688
   Fe       19.03626   46.46405   65.87073
   Fe       86.20262   60.30359   69.27451
   Fe       81.09787   33.73285   28.88286
   Fe       51.97216   73.94012   51.67349
   Fe       65.87960   62.52415   15.19646
   Fe       28.88564   71.28468   85.48685
   Fe       51.90238   17.92994   61.41764
   Fe       19.42241   60.27590   51.89361
   Fe       75.48192   79.68980   57.79109
   Pt       29.51835   77.92235   25.00874
   Fe       46.03677   11.91228   76.90020
   Fe       82.45573   65.90241   71.20916
   Fe       19.58579   60.45373   28.67342
   Pt       57.89047   89.63749   30.73622
   Fe       65.39836   13.92781   36.89835
   Fe       83.22905   75.94842   53.71035
   Fe       51.86275   29.53686   65.18585
   Fe       63.65501   32.08338   17.17632
   Fe       26.72402   54.26658   73.31670
   Fe       25.13053   69.52862   82.86310
   Fe       44.52152   14.23964   30.56605
   Fe       45.89210   64.15092   67.06764
   Fe       32.95989   66.13899   28.60813
   Pt       44.11695   44.25380   81.24765
   Fe       55.87251   66.30053   40.16408
   Fe       19.16813   40.99004   44.13698
   Pt       33.11965   43.45553   12.92275
   Fe       26.66457   33.12346   55.76263
   Fe       55.66589   33.07664   65.52458
   Fe       54.35325   39.25981   49.80840
   Fe       42.59277   48.85309   32.48523
   Fe       71.10498   25.86423   42.13932
   Pt       67.15031   75.52908   65.65002
   Fe       86.95537   68.36118   46.07915
   Pt       63.68223   87.30516   27.50695
   Fe       71.57510   57.07384   42.12421
   Fe       56.09820   62.54944   93.88294
   Fe       26.85519   19.77982   42.01545
   Fe       34.59562   66.01458   57.92691
   Fe       71.57837   54.44900   86.93749
   Fe       79.02466   48.81026   57.85195
   Fe       82.87355   45.12666   38.38058
   Fe       82.94151   72.17434   61.34452
   Fe       52.12424   89.60224   36.53499
   Fe       59.61785   50.25661   75.21469
   Fe       63.49614   81.74985   51.67573
   Fe       86.95810   72.30260   49.86144
   Fe       44.45422   70.18379   32.53793
   Fe       51.95501   73.94746   59.45743
   Fe       21.64377   50.52188   17.27839
   Fe       48.45692   89.55804   43.91237
   Pt       26.99931   62.04875   57.75255
   Pt       25.93903   44.75926   15.14008
   Fe       38.81076   12.24708   38.25681
   Fe       80.87076   68.06566   71.25615
   Fe       26.94148   75.67005   78.90068
   Fe       75.58907   62.25550   20.91148
   Fe       90.72013   58.75206   51.92793
   Fe       69.27759   19.50563   72.97701
   Fe       76.53247   19.92326   46.18104
   Fe       27.51063   75.89467   24.81455
   Fe       67.19362   71.95740   57.83116
   Fe       55.99998   17.89536   23.61835
   Fe       90.16318   58.42426   63.43571
   Fe       44.29110   77.41122   75.11354
   Fe       87.02857   66.59874   40.51650
   Fe       43.99061   58.24803   86.65966
   Fe       53.77471   14.02535   28.90687
   Fe       55.60432   21.46586   57.52807
   Fe       74.83649   18.01753   45.94245
   Fe       24.70137   26.85084   79.16191
   Fe       71.04050   33.01935   65.44860
   Fe       21.22948   38.58113   52.37374
   Pt       62.23939   87.35769   25.63956
   Fe       55.88234   17.90721   34.22837
   Fe       61.64134   85.57873   23.87337
   Fe       22.76199   25.28796   56.09587
   Pt       61.76427   89.47536   42.36359
   Fe       40.65524   81.53227   55.72633
   Fe       59.65030   68.15321   57.63494
   Fe       67.34501   34.72922   83.18077
   Fe       69.80799   74.13457   22.84595
   Fe       51.93507   69.99738   59.22737
   Fe       44.39709   70.29131   13.12750
   Fe       58.10479   42.86020   53.83654
   Fe       26.69652   36.87220   59.66490
   Fe       52.04202   66.28788   40.33614
   Fe       59.57359   77.94042   40.13620
   Pt       24.78874   25.44548   38.49455
   Fe       42.17381   60.30368   47.80860
   Fe       79.32928   53.01166   34.60861
   Fe       17.30200   63.36427   66.24123
   Fe       79.30309   75.78667   69.49398
   Pt       78.85449   25.86012   46.24979
   Fe       43.92817   40.41091   77.22972
   Fe       71.23441   36.98860   69.26644
   Pt       25.26591   73.40971   48.58405
   Pt       31.12596   73.77814   57.41937
   Fe       19.24785   69.67947   65.96078
   Pt       33.99175   88.69329   61.74575
   Fe       63.52271   38.88027   75.06099
   Fe       81.11209   41.21849   32.81696
   Fe       70.99097   73.74870   75.80328
   Fe       59.59716   77.68990   67.35751
   Fe       50.44439   56.82158   51.64406
   Fe       51.76043   17.87009   57.51429
   Fe       85.16922   62.49562   30.81887
   Fe       44.41428   13.96035   46.12627
   Fe       84.73243   35.31527   46.13497
   Fe       43.90353   36.76657   69.67477
   Pt       40.22521   24.95065   85.15701
   Fe       59.48498   71.89585   57.52038
   Fe       67.21007   58.47421   13.49457
   Fe       24.86247   54.16378   52.46419
   Pt       86.86663   75.87998   53.78745
   Pt       73.77055   77.93603   30.85048
   Pt       55.67592   74.14654   51.78850
   Fe       75.65916   75.97432   49.86181
   Fe       20.89333   46.49810   68.07164
   Fe       40.54286   66.28919   12.89602
   Fe       20.94495   40.60994   73.30279
   Fe       52.32771   47.15492   20.96363
   Fe       55.81847   25.58584   46.03470
   Fe       48.33747   39.52072   16.91221
   Fe       83.30108   58.87142   32.70425
   Fe       32.79672   15.93975   36.60536
   Fe       65.75095   76.04922   16.91881
   Fe       28.51735   21.45664   42.43776
   Fe       36.71703   81.51883   63.61122
   Fe       67.20756   14.04676   57.28342
   Pt       21.35284   61.97810   52.40109
   Fe       27.15213   83.16674   71.19694
   Fe       78.89578   33.36127   53.87435
   Fe       48.13919   54.39725   63.40026
   Fe       36.50853   85.29195   56.07548
   Fe       24.78952   36.73410   84.68044
   Fe       63.63787   42.65078   79.16019
   Fe       19.31690   62.24508   53.93675
   Fe       92.63153   53.13342   51.82522
   Fe       68.85562   13.75229   59.92074
   Fe       71.52983   68.15773   69.32917
   Fe       36.66321   62.30410   28.49472
   Fe       67.01648   25.47055   69.22477
   Fe       35.99139   36.75345   65.59467
   Fe       70.83729   75.46856   49.84183
   Fe       55.56403   29.35463   57.61093
   Fe       24.82603   38.75151   48.35709
   Pt       36.97128   89.35082   40.08469
   Fe       63.45048   29.31584   69.29405
   Fe       71.48673   60.72188   61.43418
   Fe       30.49238   44.87059   55.57510
   Fe       83.08397   76.03152   61.61326
   Fe       55.73358   62.08037   86.48510
   Fe       15.24835   42.64287   49.98736
   Fe       48.16363   54.18971   75.44035
   Fe       67.22110   68.05193   57.74554
   Fe       48.34917   37.36658   69.08997
   Fe       33.08541   73.82643   48.32791
   Fe       20.96338   38.56854   55.96877
   Fe       38.43498   60.18722   44.09051
   Fe       32.84935   85.14697   59.81739
   Fe       71.85086   68.40696   30.85056
   Fe       36.60878   62.38832   20.98649
   Fe       85.02516   60.73267   29.14280
   Fe       71.31119   64.05026   53.73700
   Fe       17.22837   69.46395   56.42145
   Fe       20.94836   56.30218   53.91882
   Fe       44.61730   85.50683   51.72201
   Fe       90.21435   41.07806   54.12299
   Fe       30.52375   40.80945   55.88576
   Pt       26.64607   75.58106   52.08531
   Fe       39.79137   13.53406   73.33006
   Fe       59.50562   68.16788   53.65991
   Fe       40.57428   73.76304   51.59542
   Fe       63.45331   54.24838   82.98489
   Fe       71.15142   29.47117   65.11364
   Fe       50.45946   23.61056   19.01212
   Fe       38.70714   37.47811   43.86770
   Fe       34.20125   48.59544   52.04154
   Pt       69.59608   83.44023   36.63826
   Fe       44.69855   89.33249   51.71585
   Fe       48.06358   74.14940   16.81770
   Fe       88.42674   39.22355   50.09522
   Fe       69.73837   50.90668   30.69182
   Fe       59.91240   22.03984   34.37395
   Fe       17.36288   44.61218   38.79042
   Fe       34.47317   33.08897   52.10016
   Fe       77.16456   37.64926   17.26135
   Fe       36.64397   85.27224   63.75914
   Fe       88.29125   41.21350   40.91576
   Fe       84.74905   52.54291   67.50018
   Pt       21.14571   56.56793   49.76657
   Fe       21.22053   50.52594   32.88792
   Fe       63.68974   42.60058   71.22460
   Fe       50.09566   12.20602   30.72052
   Fe       32.56408   15.50658   71.20664
   Pt       31.10388   85.34185   42.51951
   Fe       44.57588   17.98098   34.21416
   Fe       36.17971   48.46787   65.63826
   Fe       36.08459   21.43568   61.81858
   Fe       44.06568   32.94337   81.02202
   Fe       48.26396   66.21304   40.11488
   Fe       51.68102   25.34100   80.97437
   Fe       40.40966   19.75628   86.64175
   Fe       55.55123   21.57645   65.31657
   Fe       52.13599   50.71281   86.63053
   Fe       22.80044   53.99676   77.53111
   Fe       44.46406   14.13503   42.21216
   Pt       21.00941   69.56420   68.07228
   Fe       48.31238   85.66029   28.30084
   Fe       32.75916   54.79029   16.91662
   Fe       50.28022   48.62057   70.98377
   Fe       48.13373   62.41617   32.36698
   Fe       24.94884   81.33012   56.18710
   Pt       23.21737   69.72325   58.11862
   Fe       59.32910   14.08034   65.64360
   Fe       75.20211   45.00335   49.95450
   Fe       83.19387   80.11344   49.89247
   Fe       34.42746   52.47396   52.00671
   Fe       64.00503   48.94924   38.52503
   Fe       79.31630   60.83850   26.78391
   Fe       63.58135   29.46423   42.21319
   Fe       64.09788   56.68392   34.55081
   Fe       81.36353   58.64610   23.29448
   Fe       38.52431   15.80683   80.74706
   Fe       63.71715   12.43776   36.50705
   Fe       67.72464   52.86163   46.01022
   Pt       24.72652   67.96205   61.39420
   Fe       92.52009   52.98628   55.84896
   Fe       59.67926   25.47963   53.77961
   Fe       59.44643   21.60386   57.91640
   Fe       26.38601   19.48420   57.72239
   Fe       67.46441   54.37581   86.95854
   Fe       44.19059   32.82030   69.12935
   Fe       48.01523   73.77172   63.39800
   Fe       75.17117   75.76327   69.32191
   Fe       37.08382   89.30352   36.34700
   Fe       59.80160   43.02521   82.59420
   Fe       19.22553   65.85594   46.65000
   Fe       40.30587   21.65435   73.11220
   Fe       51.67866   13.82521   73.39926
   Fe       63.28571   21.59439   65.39331
   Pt       48.42610   91.38950   26.87551
   Fe       67.01915   22.03989   53.70592
   Fe       83.07241   55.05059   32.62553
   Fe       18.87998   46.55498   50.08224
   Fe       47.98945   21.32053   81.13268
   Fe       84.24575   48.54064   75.07501
   Fe       17.35374   61.83400   56.25375
   Fe       75.51753   60.72417   26.61090
   Pt       23.21083   71.98683   28.75362
   Pt       71.93484   57.15060   15.36477
   Fe       47.60600   49.94029   94.52742
   Fe       20.76503   63.56828   62.10839
   Fe       17.18715   36.79678   65.52683
   Fe       48.31372   45.09242   72.86404
   Fe       40.31413   57.81565   86.44416
   Fe       53.80555   91.42537   59.51009
   Fe       48.39031   14.02303   49.93603
   Fe       87.01577   64.35935   38.71680
   Fe       22.82700   25.46132   63.36905
   Fe       30.54849   54.37318   53.82327
   Fe       19.50173   58.50214   26.86795
   Fe       18.99681   35.06835   46.13176
   Fe       33.15889   56.80670   11.24770
   Pt       63.64749   89.40841   48.42532
   Fe       36.97051   21.80427   30.57539
   Fe       78.84721   44.68565   77.23226
   Fe       40.16677   65.76069   79.01446
   Fe       63.32684   25.60375   76.85345
   Fe       67.78815   53.29105   22.74176
   Fe       21.01029   56.48527   45.99666
   Fe       59.87396   58.40454   63.52301
   Fe       75.18292   48.80816   49.99053
   Fe       26.50054   48.07423   90.77077
   Fe       23.09942   58.05059   54.30936
   Fe       34.98627   89.14497   69.09288
   Fe       48.54755   35.53449   24.72490
   Fe       79.16219   58.69314   75.07690
   Fe       55.98783   46.78107   90.39817
   Fe       58.35149   43.01696   38.44430
   Fe       44.07713   28.96288   65.60303
   Fe       44.30897   17.77389   49.80317
   Fe       88.86042   70.32482   46.18277
   Fe       37.19377   81.64510   32.53827
   Fe       22.76712   32.98945   59.83304
   Fe       78.88294   29.57996   50.09914
   Pt       84.93727   66.30732   53.84953
   Fe       67.59227   48.94190   57.59029
   Fe       36.95215   73.95496   32.34767
   Fe       82.90204   68.28240   53.79783
   Fe       71.27781   60.09226   88.94791
   Fe       82.60316   40.77346   73.19049
   Fe       75.36099   52.96480   46.01749
   Fe       59.56809   68.12939   49.96437
   Fe       71.56571   52.71822   65.40681
   Fe       82.73931   37.40386   46.18926
   Pt       52.10128   91.25812   65.41081
   Fe       59.79269   68.49000   22.76798
   Fe       48.31693   85.33133   55.55515
   Fe       48.16552   17.89685   65.38613
   Fe       71.17967   58.51954   82.69904
   Fe       44.11544   36.73433   81.30177
   Fe       82.60596   33.28162   69.28053
   Fe       44.40195   39.26183   24.60466
   Fe       40.08610   32.71075   81.33510
   Fe       34.45857   33.11102   55.83376
   Fe       22.85230   46.24791   80.99431
   Fe       86.60384   48.95469   46.21357
   Fe       26.85370   62.05535   61.89938
   Fe       48.08815   25.63017   53.67335
   Fe       71.95810   83.83056   46.31075
   Fe       71.99931   81.95585   32.41623
   Fe       62.10655   54.71508   42.20818
   Fe       30.41069   37.24042   55.32455
   Fe       38.24309   69.37822   88.65521
   Pt       54.83225   74.96335   11.01851
   Fe       30.64304   13.98284   59.66309
   Fe       78.92073   29.44048   38.45587
   Fe       63.77466   54.44041   67.39801
   Fe       55.96130   21.82230   38.13285
   Fe       20.96086   33.20241   46.05852
   Fe       15.53641   63.34893   49.05165
   Fe       28.93244   66.12959   36.51714
   Fe       75.27526   41.09834   49.91951
   Fe       55.75637   60.53056   19.09756
   Fe       44.36552   62.39375   28.54900
   Fe       59.82052   54.59471   67.31959
   Fe       72.92994   42.54298   84.69370
   Pt       26.49358   17.81890   55.61812
   Pt       46.20305   89.38212   73.11589
   Fe       55.70072   14.13060   46.17003
   Fe       44.62499   85.94793   24.44026
   Fe       47.58576   46.23470   94.52320
   Fe       48.14199   17.79343   53.85483
   Fe       52.00190   21.75136   65.27284
   Pt       26.78264   83.36932   36.85236
   Pt       21.01079   42.54391   59.95921
   Fe       48.34796   77.99737   32.24237
   Fe       19.63317   62.12728   23.49099
   Fe       25.18402   62.08345   36.78032
   Fe       44.66305   47.36831   13.07430
   Fe       41.09154   47.14043   13.08060
   Fe       32.19101   29.03679   61.79955
   Fe       56.39358   31.53962   24.87978
   Fe       25.09390   69.73957   28.50911
   Fe       40.37159   13.98695   57.80496
   Fe       82.65094   29.60144   42.28343
   Fe       25.00540   31.39484   28.83533
   Fe       75.00790   44.90586   57.82455
   Fe       63.63363   39.02835   86.75254
   Fe       46.67116   20.28156   22.65399
   Fe       59.86863   27.68647   28.72955
   Fe       58.13726   58.48968   57.51180
   Fe       40.22852   29.13614   61.48616
   Pt       21.05036   63.93717   57.92272
   Fe       48.41410   58.60581   20.58764
   Fe       32.61402   11.89984   59.60105
   Fe       51.97981   50.56293   82.96992
   Fe       30.27718   19.30810   77.01062
   Fe       48.21917   17.88196   49.90736
   Fe       84.35408   71.77272   67.33707
   Fe       48.00512   77.43002   75.16546
   Fe       25.62381   66.00193   28.87012
   Fe       42.94442   86.12092   18.98855
   Fe       88.76254   62.30322   50.09197
   Pt       24.95115   77.28973   67.55316
   Fe       65.62528   16.33951   26.89283
   Fe       21.09747   52.42328   50.10360
   Pt       71.57284   66.23356   24.58805
   Fe       71.41423   48.83034   65.35207
   Fe       48.34943   39.56717   20.79719
   Pt       27.18465   83.24598   63.64919
   Fe       32.97985   77.63216   71.31948
   Fe       67.64145   76.08816   38.60352
   Fe       17.35355   48.34947   46.77585
   Fe       33.10359   75.97317   22.71997
   Fe       65.88562   62.19501   57.69450
   Fe       48.19426   17.76063   46.37727
   Fe       79.08362   23.64233   48.08580
   Pt       21.10201   38.62704   44.57726
   Fe       87.92249   56.27115   74.98261
   Pt       26.42230   21.26570   51.96690
   Fe       44.00303   13.87985   77.08611
   Fe       24.55657   23.51364   48.04757
   Fe       19.34278   64.28339   28.43836
   Fe       17.04567   69.78122   33.18533
   Fe       20.85789   36.74370   61.58200
   Fe       67.48403   18.30526   26.27374
   Fe       86.66765   52.90392   46.17509
   Fe       83.00592   45.07764   42.34867
   Pt       41.37821   55.70421    9.10309
   Fe       20.86101   32.91891   69.40509
   Fe       55.90181   52.67206   26.75541
   Fe       26.72562   36.85791   52.18682
   Fe       79.22295   28.04679   28.70237
   Fe       48.11043   52.46182   42.18273
   Fe       88.51122   43.06150   50.13022
   Fe       36.55565   46.96511   20.84683
   Fe       40.97072   81.50731   44.18104
   Fe       82.94109   68.15903   49.90289
   Fe       40.47689   69.69413   71.45404
   Fe       44.56518   58.69643   24.52231
   Pt       17.45899   67.76009   38.98596
   Fe       44.24820   54.66162   28.37587
   Pt       53.67799   67.62203   90.32135
   Fe       46.55633   89.15609   57.41038
   Pt       59.60005   81.45359   16.90192
   Pt       36.11580   28.88450   84.99594
   Fe       19.04640   40.74683   74.73671
   Pt       25.03192   71.71419   54.19976
   Fe       22.98024   79.33725   44.57118
   Fe       60.21091   49.11429   34.45464
   Fe       55.63569   21.50821   61.56238
   Fe       39.23226   91.37370   32.39706
   Fe       63.48959   33.31986   65.33105
   Fe       44.65224   85.62546   47.83841
   Fe       30.28447   19.80043   34.42116
   Pt       78.94767   73.54266   71.74887
   Fe       63.63337   37.10866   57.66308
   Fe       67.18484   68.03731   61.48009
   Pt       24.83599   50.36509   52.11316
   Fe       79.16862   49.29133   46.02608
   Fe       67.41819   18.10045   41.74216
   Fe       86.69505   37.31813   38.50248
   Fe       71.27225   35.16173   78.93078
   Fe       26.90428   75.56523   63.75407
   Pt       23.12765   62.00238   65.79305
   Fe       86.66611   64.76605   57.60916
   Fe       71.41536   48.99108   42.12139
   Fe       79.17681   49.30158   38.28067
   Fe       52.02365   35.02320   82.91884
   Fe       78.89971   29.38743   61.59546
   Fe       65.60409   68.26838   13.72553
   Fe       63.81272   27.72243   28.69747
   Fe       59.85061   46.78725   82.71523
   Fe       90.34486   44.86666   65.49614
   Fe       27.17945   81.96500   30.19868
   Fe       18.85392   29.48039   47.93036
   Fe       25.33557   66.14915   24.96959
   Fe       17.35128   67.45231   58.89396
   Fe       36.05135   21.34715   73.31834
   Fe       40.68265   25.52628   38.41206
   Fe       17.32770   65.76278   44.61968
   Fe       63.35209   54.48411   90.25535
   Fe       64.09517   53.20680   34.29858
   Fe       59.87642   66.36816   67.12323
   Fe       29.28448   73.77712   32.88481
   Fe       20.97820   56.07203   62.03123
   Fe       40.41166   33.19809   38.54169
   Fe       72.86858   19.57693   50.01255
   Fe       81.12401   64.48086   25.20906
   Fe       52.20182   74.09211   36.18949
   Fe       74.31801   32.90758   80.90618
   Fe       40.01633   48.13842   96.12719
   Fe       21.04535   43.00346   24.55136
   Fe       59.86603   77.98098   63.31066
   Fe       18.74184   39.81148   64.80730
   Fe       73.70166   74.10702   42.29766
   Fe       30.56176   44.81082   48.12661
   Fe       83.01786   68.28916   45.95186
   Fe       32.63053   81.37753   59.76140
   Fe       26.61357   59.74989   86.91108
   Fe       36.81799   25.52705   38.39490
   Fe       55.88380   35.24155   94.50014
   Fe       63.73762   68.43032   34.43430
   Fe       59.59988   74.19788   32.47057
   Fe       90.60793   46.96660   48.18376
   Fe       48.24439   81.79091   43.99450
   Fe       63.61963   44.95108   61.43742
   Fe       24.88085   73.66775   44.60694
   Fe       75.26947   49.18520   42.12947
   Pt       65.88400   65.78886   15.45744
   Fe       44.57033   33.37365   38.39740
   Fe       71.66703   57.19709   22.79927
   Fe       63.62951   42.72043   75.06737
   Fe       17.33569   69.62914   48.42319
   Fe       41.03780   89.11943   63.28558
   Fe       23.16809   81.00356   66.42625
   Fe       40.40967   21.69210   45.95488
   Fe       28.84413   65.47676   88.10170
   Pt       26.94070   73.63491   53.82599
   Fe       19.01349   40.70201   67.38005
   Fe       29.01111   66.01900   40.58198
   Fe       38.11788   52.40663   47.82906
   Fe       56.01659   41.18065   69.20999
   Fe       37.18984   91.37903   38.17840
   Fe       81.12297   66.40148   73.26580
   Fe       36.33855   28.92172   88.91829
   Pt       19.09566   56.00857   71.83241
   Fe       19.23972   42.88281   38.50742
   Fe       52.13613   81.97134   32.40013
   Fe       50.19857   39.19572   61.44395
   Fe       21.47706   62.17771   32.98319
   Fe       55.88863   77.54158   71.87172
   Fe       53.85860   54.51365   45.92671
   Fe       17.31011   40.49339   46.76922
   Fe       42.40730   70.01546   53.72471
   Fe       61.79926   50.66746   57.78299
   Fe       70.98430   25.78265   69.30483
   Fe       52.95289   31.83790   13.42615
   Fe       18.99286   52.37905   63.58541
   Fe       23.78182   44.82433   17.16831
   Fe       52.11773   18.54835   26.73302
   Fe       25.96927   19.48190   53.76288
   Fe       63.12357   71.15075   85.70612
   Fe       18.87689   33.18509   59.50113
   Fe       65.89639   50.87783   46.05558
   Fe       86.39136   40.84366   69.41193
   Fe       59.59007   75.95863   30.53153
   Fe       71.28684   68.07110   57.75251
   Fe       51.90393   17.79759   49.92520
   Fe       21.24874   67.40777   66.33335
   Fe       59.91867   70.32781   35.96309
   Fe       74.86702   50.55690   79.11406
   Fe       59.46773   81.57275   71.27920
   Fe       57.69599   85.72675   69.18735
   Fe       40.56184   85.43216   56.13862
   Fe       17.41208   48.52513   42.82045
   Fe       75.33107   68.15211   65.73481
   Fe       67.33828   33.28633   46.08937
   Fe       19.04517   52.39187   78.81042
   Fe       63.50369   29.42179   38.25254
   Pt       68.11323   77.91885   40.15724
   Fe       71.34837   44.92939   53.78449
   Fe       71.27330   33.25869   46.06646
   Fe       32.16080   13.79716   61.51744
   Fe       48.25187   73.88206   40.17843
   Fe       48.28897   41.13856   76.77885
   Fe       63.47601   67.99814   57.65343
   Fe       67.65576   48.99770   49.90997
   Fe       82.74203   48.76865   57.79754
   Fe       40.00492   71.36852   88.52492
   Fe       79.31858   64.57741   45.87312
   Fe       78.95532   60.46711   69.20079
   Fe       86.84816   47.32082   40.31536
   Fe       81.05397   46.84017   19.73248
   Fe       26.68417   36.83110   55.96074
   Fe       71.47421   56.79294   46.07871
   Fe       71.19719   71.83233   61.78827
   Fe       26.70530   40.81796   52.01388
   Fe       63.68557   46.83856   90.70208
   Fe       65.54106   83.65524   25.54441
   Fe       82.76335   36.94926   73.17868
   Fe       59.64768   87.20548   57.61241
   Fe       55.89039   58.58283   63.39452
   Fe       44.41172   13.92800   57.80593
   Fe       44.50713   54.84979   13.01870
   Fe       36.53165   39.05797   24.66545
   Fe       79.47407   68.21134   30.59854
   Fe       84.71328   43.26911   38.50921
   Fe       40.00646   44.47296   69.50495
   Fe       48.13475   81.60177   47.75009
   Fe       51.48720   13.82171   50.03987
   Fe       59.81134   81.71263   40.26673
   Fe       17.62360   54.02579   68.09554
   Fe       35.93118   36.47673   92.66004
   Fe       52.11608   81.72767   51.81390
   Fe       86.83429   68.83292   53.60561
   Fe       59.82019   42.71999   79.21906
   Fe       52.08358   68.54816   14.97217
   Fe       72.28899   72.33805   19.77567
   Fe       36.71785   39.17892   20.91159
   Fe       63.66240   41.08465   50.01784
   Fe       67.46285   43.03632   71.26693
   Fe       29.17477   64.35740   15.35849
   Fe       91.81670   56.35953   67.45471
   Fe       83.35524   37.55611   30.42484
   Fe       51.70494   69.52789   78.92772
   Pt       26.58571   50.36212   61.64096
   Fe       75.19920   48.84263   53.85974
   Fe       36.01298   25.06863   73.34431
   Fe       63.46252   29.34408   49.71046
   Fe       21.52382   54.47754   21.14991
   Fe       36.23933   21.41686   65.68389
   Fe       67.43967   23.94099   28.36554
   Fe       21.05070   67.58510   77.51660
   Fe       69.50864   23.46579   19.39083
   Fe       55.65044   85.24546   72.00134
   Pt       77.36289   73.86321   27.31284
   Fe       71.33809   54.74585   82.88070
   Fe       63.07139   21.59630   61.60663
   Fe       88.78557   53.11044   55.69931
   Fe       56.40919   35.50347   28.60186
   Fe       73.40662   79.72119   71.17187
   Fe       19.13810   55.97647   75.62225
   Fe       56.06794   54.68120   94.29576
   Fe       32.76402   31.35966   28.76863
   Fe       34.50985   52.47939   48.20803
   Fe       17.29340   46.24884   56.55500
   Fe       40.58693   21.72818   49.89377
   Fe       39.81029   28.92015   81.10694
   Fe       19.50898   48.66028   20.93696
   Fe       71.84710   70.37383   79.08701
   Fe       19.35978   75.48842   44.79016
   Fe       32.96631   50.93613   16.85100
   Fe       86.64502   56.46467   65.47812
   Fe       90.30411   48.71651   58.08083
   Fe       27.24478   81.95923   34.09174
   Fe       63.65360   50.52362   71.32468
   Fe       26.22148   25.39439   47.82539
   Fe       34.76066   69.58097   88.32374
   Fe       75.18912   37.19179   49.93724
   Fe       26.75007   50.35239   57.96509
   Fe       40.52630   21.65087   42.14783
   Fe       36.05339   32.62017   85.09179
   Fe       40.43856   66.30882   28.35860
   Fe       75.76773   77.82383   59.66554
   Fe       84.84074   52.97946   25.57067
   Fe       15.88998   65.55318   35.35726
   Fe       86.37877   44.84571   69.39803
   Pt       24.36220   75.17851   65.62687
   Fe       52.22401   85.72575   39.88397
   Fe       48.29474   70.09762   40.06564
   Fe       59.80370   74.13093   63.59745
   Fe       22.90120   44.79959   55.88158
   Fe       59.55593   29.53015   69.19470
   Fe       67.33502   83.39806   61.97675
   Fe       90.44305   60.60851   57.78708
   Pt       73.66651   66.59248   22.87944
   Fe       63.82723   52.84065   42.17958
   Fe       17.51708   61.87095   44.67020
   Fe       34.43716   41.14652   51.61616
   Fe       67.88711   45.56607   11.55468
   Fe       75.12805   37.08791   53.89659
   Fe       15.78772   57.76738   58.55636
   Fe       40.60757   29.38257   34.60535
   Fe       19.02286   67.90865   48.13709
   Fe       34.58401   13.93617   71.12279
   Fe       51.93162   25.90961   88.43370
   Fe       75.49745   75.86384   61.62673
   Fe       44.15615   25.40741   61.47525
   Fe       44.45568   46.89587   16.89800
   Fe       40.48502   58.54130   24.54899
   Fe       75.38696   48.75307   61.68821
   Fe       75.61294   79.83606   46.63081
   Fe       83.27246   54.94660   28.92425
   Fe       44.90190   85.12355   71.30541
   Fe       26.19137   19.42512   61.46636
   Pt       25.14945   67.85473   57.84137
   Fe       79.08456   49.19881   42.22278
   Fe       33.08562   73.90666   28.41751
   Fe       82.81025   37.07001   69.40874
   Fe       44.48704   77.94034   36.09829
   Fe       67.23714   21.92500   49.76900
   Fe       86.63683   64.49031   61.37204
   Fe       52.34075   74.17908   24.52863
   Fe       47.99168   40.48963   69.53727
   Fe       24.75616   48.43945   88.60756
   Fe       78.72851   31.41805   75.13978
   Fe       61.91567   35.69728   15.08077
   Fe       36.77762   62.39597   24.68599
   Fe       82.54708   27.56650   59.68409
   Fe       61.75316   35.04966   84.64090
   Fe       21.28976   56.49193   19.26418
   Fe       65.90250   58.43476   53.78556
   Fe       19.24965   60.11642   56.05673
   Fe       34.54957   66.04249   65.34602
   Fe       20.89523   46.25105   79.38620
   Fe       40.93933   81.99226   24.37690
   Fe       74.90351   25.71521   50.18481
   Fe       71.75350   21.66485   30.88561
   Fe       63.42067   71.95406   42.51247
   Fe       32.44147   17.35217   54.10769
   Fe       28.85707   69.87332   44.53325
   Fe       59.83384   25.90635   42.06945
   Fe       19.16456   37.08973   44.07977
   Fe       64.88044   50.53239   92.26523
   Fe       63.46167   42.57653   86.79611
   Fe       59.99833   29.72212   42.07377
   Fe       55.90347   89.54725   40.41048
   Fe       32.66685   39.11510   40.13971
   Fe       78.86829   25.62149   50.29865
   Fe       56.04359   68.41630   22.88948
   Fe       24.59557   48.20307   76.73171
   Fe       88.70995   49.04515   40.54008
   Fe       22.66112   23.46784   57.61460
   Fe       48.72678   89.38350   39.84827
   Fe       41.98439   46.04471   96.50610
   Fe       38.72974   33.55122   51.65006
   Fe       33.13340   81.72304   24.84824
   Fe       59.73644   50.39094   86.62215
   Fe       61.96043   50.92498   53.68244
   Fe       52.15877   29.60604   38.21251
   Fe       22.60045   48.20251   86.69057
   Fe       20.84866   50.08151   86.76766
   Fe       30.97566   83.55462   74.80389
   Fe       34.08245   23.21890   84.75257
   Fe       21.01928   69.21600   64.55311
   Fe       88.31208   54.59993   57.74388
   Pt       24.71678   48.58037   30.64566
   Fe       44.59676   58.73028   12.94120
   Fe       63.76208   71.84956   73.47439
   Fe       71.14730   14.11796   42.18351
   Pt       63.40433   14.12094   38.29563
   Fe       31.10747   13.91426   51.97738
   Fe       28.77278   38.95131   28.85381
   Fe       55.45255   21.43464   77.16059
   Fe       48.53821   93.45007   51.77779
   Fe       67.40949   46.58193   75.34043
   Fe       40.51148   17.80600   65.38926
   Fe       52.55590   49.10649   38.30169
   Fe       55.90749   77.97433   39.99931
   Fe       72.88470   17.92500   36.75310
   Fe       26.47197   19.47529   65.23660
   Fe       82.94461   49.01794   42.32867
   Fe       36.19003   17.43159   57.95750
   Fe       27.45034   83.43749   44.27187
   Fe       55.86005   37.19759   69.17449
   Fe       78.24678   25.37966   69.31330
   Fe       59.67906   13.69501   34.61643
   Fe       65.32335   89.28071   50.58551
   Fe       71.73524   64.25098   38.56303
   Fe       24.41162   23.41201   51.87976
   Fe       55.98842   78.05867   20.74702
   Fe       61.72862   21.75560   17.71128
   Fe       21.09686   52.19671   69.77521
   Fe       19.23496   52.43274   48.09833
   Fe       63.28295   40.93009   11.46375
   Fe       90.64863   62.47483   44.34246
   Fe       92.63691   64.38398   52.38985
   Fe       75.01220   40.86816   73.10647
   Fe       21.11866   62.15094   75.31071
   Fe       24.95028   50.51803   36.57086
   Fe       63.28328   17.86862   69.19850
   Fe       20.88981   50.15316   79.43801
   Fe       48.37141   89.44278   32.34579
   Fe       87.13493   56.82948   42.35286
   Fe       48.44684   39.37842   28.61213
   Fe       25.10995   58.44072   24.29782
   Fe       58.41823   50.82323   49.82854
   Fe       86.62431   45.06053   46.09061
   Fe       40.27589   13.81118   50.11960
   Fe       19.43617   75.46678   48.41056
   Fe       67.88486   52.93357   26.66398
   Pt       21.01274   66.00994   71.34190
   Fe       36.47175   17.91219   61.52048
   Fe       67.68497   49.17024   26.86543
   Fe       21.01371   63.55366   81.23062
   Fe       32.48314   44.22258   92.73495
   Fe       21.06780   61.76982   79.48587
   Fe       47.96901   66.13638   63.14169
   Fe       38.70494   85.40816   65.39078
   Fe       48.22196   43.20531   20.84656
   Fe       88.51044   48.85138   36.83591
   Fe       63.61686   37.14413   61.53903
   Fe       58.14184   47.28290   42.07744
   Fe       19.23345   71.94406   36.42367
   Pt       27.03789   75.62869   59.89694
   Fe       17.40343   56.09397   50.53431
   Fe       36.68415   77.59961   55.87554
   Fe       21.08889   55.94873   77.43911
   Fe       26.62304   33.16500   48.12668
   Fe       24.99738   63.86459   73.26051
   Pt       23.21615   79.20904   60.12661
   Fe       88.89954   66.29132   42.53982
   Fe       71.30959   41.05983   65.51234
   Fe       67.63549   65.20100   22.75505
   Fe       61.68633   58.34378   57.53580
   Fe       69.08113   32.82509   78.96385
   Fe       71.78418   64.45746   26.82382
   Fe       25.02292   69.88027   36.53080
   Fe       44.12438   65.85190   71.64839
   Fe       22.79700   44.55994   67.59250
   Fe       67.53205   62.30238   78.94903
   Fe       79.54016   79.78299   57.63591
   Fe       44.87746   58.78326   20.76427
   Fe       81.47485   70.32642   34.72221
   Fe       86.75148   64.56478   42.11938
   Fe       20.40376   67.63916   53.72262
   Fe       24.76018   57.88744   86.66736
   Fe       78.93956   36.81268   73.32450
   Fe       40.86572   81.83681   39.89032
   Pt       47.86832   39.14033   13.25998
   Fe       25.18856   42.89862   16.66079
   Fe       29.42930   81.45520   74.89666
   Fe       92.36844   64.33365   59.79165
   Fe       55.59959   17.80948   53.80386
   Fe       57.93105   36.94283   90.58463
   Fe       44.18239   25.42797   65.34285
   Fe       64.04116   52.89125   26.67940
   Fe       19.14715   63.35500   76.04698
   Fe       65.28834   42.66170   69.28825
   Fe       71.75379   68.39396   27.15915
   Fe       18.98572   46.10587   77.41351
   Fe       37.20973   83.53416   49.90658
   Fe       24.84669   77.54036   48.32814
   Fe       36.06061   40.67334   65.63841
   Fe       29.20734   70.02492   28.73748
   Fe       33.19188   85.65140   28.54380
   Fe       26.79236   44.68559   59.78921
   Fe       48.10282   29.40295   42.20074
   Fe       44.36727   81.42021   52.00262
   Fe       48.23227   48.76822   34.59648
   Fe       59.99683   44.95535   53.83580
   Fe       36.01143   21.00798   81.15039
   Fe       64.02503   56.77794   38.30963
   Fe       18.97922   37.03078   55.67590
   Fe       71.89621   64.52227   19.39956
   Fe       88.24695   41.28698   37.11399
   Fe       65.93038   54.61179   57.56966
   Fe       71.30069   18.01649   46.13009
   Fe       55.72006   62.30339   79.03667
   Fe       20.96711   46.39862   75.29810
   Fe       78.55241   60.10713   80.91196
   Fe       67.29144   29.47500   53.62637
   Pt       59.82416   81.82225   47.92233
   Fe       27.35231   49.30437   13.06698
   Fe       36.73105   73.77870   55.79537
   Fe       40.27772   82.86502   80.55042
   Fe       32.83052   25.10039   38.64252
   Fe       25.02024   35.13603   36.53756
   Fe       51.92100   54.51461   71.10431
   Fe       69.29284   14.14579   40.42016
   Fe       42.31058   66.54803   11.49007
   Fe       59.63241   66.08819   63.39666
   Fe       22.80949   75.49800   67.71231
   Fe       46.71838   51.07924   11.30641
   Fe       40.96038   31.52729   16.97475
   Fe       52.28216   54.94956   24.67400
   Fe       71.54877   41.28348   38.56127
   Fe       25.17270   50.76216   20.80369
   Fe       73.49388   47.41335   15.23743
   Fe       67.64067   64.35622   34.48346
   Fe       41.19643   89.22010   43.60103
   Fe       17.36537   46.23381   60.37796
   Fe       25.35451   58.37453   28.70212
   Fe       63.25033   75.78060   38.20845
   Fe       18.92969   42.74948   69.15989
   Fe       59.95909   44.94008   57.57188
   Fe       22.75891   29.19765   48.09717
   Fe       55.66296   30.92737   86.67241
   Fe       70.97095   15.75716   63.65761
   Fe       40.30447   25.28843   61.75693
   Fe       48.38093   62.77992   20.63745
   Fe       84.80365   43.30968   30.70099
   Fe       23.23479   77.57995   69.36625
   Pt       32.98888   77.57048   59.82971
   Pt       63.56936   61.89531   90.62751
   Fe       88.86202   72.56541   44.01049
   Fe       75.30172   41.01865   42.53029
   Fe       40.08865   61.67450   82.75142
   Fe       48.32959   85.48960   59.54508
   Fe       52.11511   25.34230   45.99093
   Pt       24.81717   73.54553   52.42176
   Fe       71.32699   71.99314   54.01224
   Fe       34.52152   13.74261   67.35848
   Fe       23.16846   28.77570   79.29418
   Fe       71.42565   54.96951   75.10159
   Fe       17.58086   61.95110   40.69479
   Fe       28.95428   86.98642   57.96459
   Fe       22.99872   54.01876   73.85956
   Fe       55.69684   13.87825   42.29148
   Fe       80.53682   27.46638   50.17956
   Fe       32.64188   88.98631   63.67569
   Fe       36.84625   81.60627   48.00299
   Fe       28.22909   17.23990   61.82938
   Fe       59.74942   14.16571   38.27332
   Fe       19.08492   33.33758   32.40201
   Fe       38.35080   52.45899   44.00338
   Fe       17.31341   63.73361   46.66972
   Fe       71.38795   48.72199   69.37509
   Pt       57.54089   14.09933   36.62247
   Fe       75.15348   33.30405   61.51717
   Fe       67.51847   48.85683   53.79127
   Fe       60.06102   54.42144   82.69500
   Fe       44.48401   77.36300   82.59991
   Fe       52.02085   81.71819   39.96722
   Fe       75.60627   68.38674   34.66430
   Fe       19.33878   68.26976   40.05487
   Fe       19.24728   63.93751   52.22245
   Fe       75.25115   22.00092   34.31441
   Fe       40.53549   54.74923   20.75687
   Fe       28.51386   48.23125   88.71198
   Fe       84.92415   52.98899   32.78157
   Fe       75.60858   75.76523   53.79100
   Fe       58.09398   50.77185   57.62924
   Fe       26.83634   58.20278   53.95190
   Pt       44.56369   72.17569   11.32821
   Pt       19.58207   54.28762   61.94702
   Fe       52.42643   43.20901   24.80995
   Fe       76.98364   66.23596   77.16033
   Fe       29.02554   73.88583   24.96387
   Fe       55.88735   62.24828   75.07968
   Fe       59.31199   77.56284   71.35071
   Fe       61.79444   54.38371   57.72381
   Fe       48.12565   21.64537   45.88899
   Fe       20.95413   44.53778   46.53778
   Fe       75.05522   37.07870   69.26358
   Fe       76.77130   77.74129   69.26482
   Fe       40.33667   69.92260   67.07131
   Fe       63.84905   70.36253   71.11974
   Fe       40.48735   62.43830   13.05650
   Fe       26.67967   60.05018   67.46389
   Fe       67.49605   21.68260   72.90567
   Fe       29.05169   81.43890   36.80890
   Fe       71.14155   41.17538   46.14690
   Fe       40.77361   85.74603   20.68965
   Fe       26.62883   83.31913   40.29075
   Fe       71.13717   25.58259   65.27847
   Fe       23.28310   75.83936   71.09164
   Fe       67.68987   56.64045   26.77482
   Fe       71.31928   29.58437   42.15498
   Fe       58.00992   47.17565   49.95670
   Fe       20.80396   40.61569   69.55375
   Fe       40.52566   58.57317   20.82642
   Fe       59.84426   62.53921   94.12779
   Fe       52.05465   14.01746   30.70258
   Fe       63.47216   64.35781   26.92099
   Fe       58.24385   43.18473   46.03030
   Fe       37.17310   89.23113   70.99752
   Fe       71.26585   18.06681   34.22882
   Fe       48.66932   54.98859   24.69718
   Fe       21.18918   67.49067   69.69980
   Fe       52.20438   81.70885   47.82341
   Fe       15.54528   50.45260   62.07901
   Fe       32.19942   24.97551   73.45935
   Fe       20.75623   34.86127   78.94359
   Fe       44.07780   13.87941   73.28277
   Fe       71.59897   53.01091   45.94476
   Fe       17.32364   36.81424   46.41027
   Pt       30.96529   69.79131   65.53091
   Fe       51.79292   56.53142   34.25589
   Fe       28.46499   15.64772   55.76227
   Fe       85.21877   49.39536   28.75212
   Fe       40.54528   77.65827   67.46687
   Fe       36.70226   73.59649   86.49107
   Fe       81.05630   33.50437   32.78482
   Fe       81.28999   70.11290   30.79088
   Fe       28.81847   42.84140   33.06891
   Pt       74.66726   42.53649   82.93166
   Fe       29.27716   31.25904   21.07197
   Fe       55.74887   13.64523   50.09048
   Fe       21.22782   65.81444   67.83054
   Fe       50.60876   43.19872   11.39036
   Fe       36.74947   25.67229   49.60615
   Fe       17.41992   63.91439   42.86952
   Fe       15.59279   40.76871   36.49038
   Fe       69.04321   27.49616   46.02035
   Fe       22.87064   28.92123   71.60900
   Fe       32.92151   19.89037   32.33330
   Fe       43.67878   46.20887   90.74180
   Fe       69.09058   31.02594   80.85466
   Fe       40.11988   25.16406   77.06338
   Fe       30.84512   61.99969   53.92989
   Fe       17.57573   58.34657   32.69958
   Fe       84.50811   31.31644   50.16752
   Fe       58.43733   47.03246   45.96020
   Fe       19.34898   65.89837   42.46296
   Fe       18.73536   31.29253   61.15770
   Fe       31.44908   39.50441   13.11247
   Fe       56.37380   45.34822   26.71893
   Fe       17.13704   49.91673   71.98313
   Fe       65.51363   89.36858   42.94136
   Fe       71.09272   17.90406   49.82107
   Fe       67.36216   33.39360   57.65965
   Fe       82.90179   68.23632   57.59330
   Fe       30.50207   40.88306   43.72390
   Fe       83.07633   50.99610   32.65361
   Fe       59.81653   81.71861   36.12855
   Fe       71.84161   76.26804   38.46598
   Fe       55.45512   23.55567   86.84330
   Fe       53.57430   65.54216   92.67560
   Pt       44.59943   33.56363   92.73031
   Pt       56.22644   74.40828   12.99663
   Fe       79.11879   48.83904   61.61527
   Fe       25.16373   77.45290   44.58250
   Fe       88.32054   39.08697   65.51972
   Fe       52.39740   35.65205   20.77008
   Fe       55.46912   57.55783   90.64371
   Fe       80.71440   25.58329   55.85995
   Fe       51.81458   46.52472   94.42857
   Fe       79.33887   56.97675   23.08025
   Fe       17.45151   57.89816   64.01157
   Fe       18.85760   37.02172   78.69417
   Fe       67.70625   64.17355   38.44129
   Fe       36.25374   21.47586   69.31549
   Fe       63.86171   68.48138   18.78774
   Fe       90.33845   42.96672   59.67869
   Fe       75.07758   37.12382   61.60826
   Fe       44.03081   44.39338   77.45115
   Pt       34.97936   75.43866   75.49381
   Fe       44.36664   77.60526   63.80672
   Fe       80.58841   25.72837   51.89788
   Fe       83.07912   49.04352   30.93786
   Fe       32.71704   50.82110   20.65089
   Fe       84.93657   49.09122   25.16297
   Fe       44.01444   40.82373   69.36674
   Fe       83.32310   76.01537   46.19323
   Fe       51.85063   77.48841   75.37637
   Fe       35.35489   47.16778   11.17404
   Fe       48.21141   74.11524   36.17771
   Fe       55.47236   71.82016   53.51275
   Fe       21.21661   69.72764   75.38359
   Fe       65.73875   64.40415   13.59168
   Pt       30.31764   17.73554   67.26082
   Fe       59.61569   81.63764   59.70919
   Fe       50.33570   87.73155   21.09386
   Fe       51.89345   73.80069   71.36471
   Fe       63.43195   30.58417   75.29279
   Fe       59.87755   60.74333   22.85549
   Fe       85.25638   57.05420   32.56341
   Fe       39.92439   40.49673   96.19796
   Fe       44.36440   66.24261   39.93738
   Pt       59.82691   91.39811   34.96899
   Fe       17.35217   44.71110   34.73786
   Fe       78.89268   33.34252   65.51168
   Fe       63.66480   68.48058   23.15500
   Fe       67.62199   50.81906   71.19937
   Fe       48.18247   37.27027   72.93950
   Fe       24.98832   69.92469   24.93228
   Fe       59.70771   17.99722   45.89233
   Fe       55.77560   46.77080   94.42451
   Fe       15.27946   42.56495   53.99252
   Fe       54.02619   42.83101   53.78648
   Fe       19.29562   64.08937   48.12075
   Fe       65.38133   21.59295   71.18143
   Fe       48.17112   25.51639   65.23311
   Fe       18.68137   44.40543   75.31343
   Fe       36.83199   77.63005   64.10130
   Fe       35.08724   73.73334   57.63995
   Fe       40.39602   50.75233   28.62215
   Fe       78.38385   44.53603   80.91852
   Fe       55.43748   73.39963   83.58389
   Fe       51.78982   21.56343   73.25569
   Fe       47.80559   61.41677    9.23136
   Fe       28.54610   21.50888   38.44887
   Fe       27.15723   71.97743   32.43894
   Fe       44.08671   17.80921   77.16239
   Fe       30.05557   23.26420   65.54686
   Fe       63.69267   44.89968   53.77664
   Fe       26.71979   59.96260   79.05738
   Fe       88.61741   50.99226   42.35204
   Fe       41.00955   86.96996   76.77208
   Fe       71.52716   45.07195   42.27302
   Fe       63.39152   54.30778   79.02491
   Fe       75.25472   33.46640   38.43786
   Pt       75.25402   79.85700   34.73505
   Fe       86.68873   64.54628   45.97859
   Fe       44.35179   62.44741   32.48075
   Fe       22.56417   71.47318   71.51044
   Fe       67.20075   21.81670   65.52351
   Fe       34.91261   11.94584   49.90636
   Fe       72.06747   56.96622   11.90955
   Pt       20.92102   46.43511   60.15083
   Fe       63.69904   91.21913   46.69715
   Fe       71.25693   64.16328   57.67583
   Fe       42.11285   15.95740   84.48893
   Fe       71.45141   18.05298   42.15843
   Fe       72.75768   21.25563   71.15186
   Fe       41.02872   89.33127   32.23523
   Fe       38.09345   31.10696   92.36999
   Fe       71.84020   68.49183   34.47938
   Fe       21.25266   46.27951   40.89727
   Fe       33.17911   52.88804   11.18927
   Fe       71.30719   33.23500   57.64610
   Fe       55.78123   85.65010   51.85590
   Fe       79.13956   68.58831   57.51295
   Fe       34.67865   65.96303   61.83293
   Fe       51.84780   21.65229   81.15756
   Fe       32.94986   17.81057   42.25520
   Fe       67.64357   52.98160   15.30789
   Fe       20.78959   75.30635   58.11352
   Fe       26.68950   44.83252   55.73083
   Pt       77.58695   70.16730   26.88960
   Fe       71.31683   37.14095   49.98847
   Fe       21.05193   60.10609   54.28332
   Fe       34.22115   15.65375   72.82867
   Fe       40.76354   81.35887   59.56395
   Fe       71.20284   21.77633   34.62137
   Fe       20.79251   29.10035   61.78588
   Fe       38.14075   57.93223   92.59870
   Fe       52.22516   58.91955   20.77152
   Fe       86.68402   60.74597   53.69638
   Fe       75.42943   70.38508   67.12820
   Fe       56.32338   39.95299   20.68622
   Fe       81.35465   45.24257   21.22930
   Fe       67.56655   64.44533   27.23670
   Fe       21.06523   39.08165   24.83344
   Fe       71.71082   64.54001   31.02250
   Fe       33.17945   75.32029   84.42082
   Fe       32.66236   81.46419   56.07830
   Fe       55.99297   21.70240   42.01924
   Fe       40.66190   16.02555   28.79339
   Fe       59.44470   21.63145   49.72114
   Fe       55.52478   13.88441   65.63250
   Fe       24.89067   38.71525   40.52822
   Fe       63.56598   29.45703   53.66329
   Fe       79.22663   49.13071   34.60851
   Fe       68.78961   15.94060   65.21867
   Fe       39.79936   13.78914   69.59094
   Fe       22.89443   32.96502   52.09871
   Fe       63.51092   60.80401   23.14376
   Fe       21.13522   50.28605   56.49828
   Fe       35.33440   90.47957   33.95160
   Fe       36.65662   51.03954   13.22002
   Fe       59.76182   81.26902   75.52509
   Fe       34.35634   84.65263   78.36615
   Fe       55.32802   21.26707   84.75859
   Fe       52.18392   31.52570   20.74580
   Fe       24.26394   28.90738   76.96056
   Fe       20.63301   31.07202   51.81969
   Fe       52.13413   60.71469   22.68440
   Fe       77.40778   45.14112   17.62606
   Fe       19.01741   44.66125   67.51001
   Fe       75.01421   37.23521   38.53327
   Fe       17.13205   53.89633   75.65440
   Fe       74.80155   21.82232   61.52409
   Fe       44.35696   37.04176   96.15825
   Fe       67.75149   49.01874   42.15095
   Fe       67.91685   75.99830   34.39110
   Fe       55.59020   21.61956   69.27305
   Fe       55.75552   29.38726   53.81960
   Fe       40.73653   74.22615   16.89270
   Fe       65.07299   11.98844   38.45446
   Fe       28.21053   25.08995   80.81582
   Fe       36.73162   12.20991   40.41295
   Fe       63.60570   58.25442   86.60912
   Fe       40.54732   77.66312   63.70295
   Fe       82.74254   48.51888   73.45322
   Pt       25.34049   67.67940   69.82999
   Fe       55.90560   85.62172   40.04863
   Fe       67.58870   46.54562   90.53299
   Fe       44.15457   69.29213   90.45555
   Fe       17.21836   69.79320   36.92880
   Fe       79.03022   52.50320   65.58418
   Fe       63.22676   83.24593   22.64212
   Fe       15.52026   65.47539   54.63140
   Fe       29.54116   39.09318   17.06487
   Fe       28.17599   21.30615   72.88109
   Fe       20.68732   33.06382   65.45538
   Fe       19.08760   40.95111   59.57908
   Fe       59.90985   89.52208   41.11346
   Fe       61.95293   54.58651   45.91770
   Fe       57.88345   56.48419   40.18584
   Fe       31.09267   16.07540   42.11658
   Fe       21.22433   69.84282   44.47409
   Fe       67.48351   27.86242   24.87728
   Fe       38.18793   63.54122   90.76308
   Fe       23.09793   48.46231   60.15481
   Fe       21.56744   62.18333   29.02456
   Fe       63.84626   89.29011   37.40323
   Fe       67.20639   33.17153   84.75035
   Fe       43.31604   57.96338    8.75528
   Fe       36.27686   69.80757   67.22792
   Fe       79.01270   48.71896   65.58660
   Fe       84.49422   79.69158   51.71394
   Fe       60.15824   53.31929   18.94862
   Fe       71.34117   50.52862   86.86511
   Fe       21.05514   31.33389   36.54632
   Fe       23.31945   56.55885   17.10176
   Fe       25.05680   54.23757   44.43053
   Fe       44.17590   13.93705   61.58570
   Fe       20.95179   48.58374   38.50020
   Fe       44.34811   21.64022   61.52298
   Fe       20.79448   46.24956   82.92959
   Fe       59.77757   81.72846   21.20949
   Fe       82.65423   73.70335   67.25090
   Fe       67.19105   25.54210   61.40455
   Fe       63.51738   42.76392   82.67034
   Fe       89.02095   70.11497   57.72802
   Fe       21.00258   29.24543   46.23179
   Fe       55.69426   41.11176   65.31704
   Fe       71.34227   23.90512   28.92925
   Fe       86.53169   41.05178   38.70568
   Fe       61.73051   39.69182   15.15691
   Fe       29.24471   73.51590   67.38992
   Fe       19.05052   48.21623   79.31441
   Pt       52.17512   85.79773   20.87435
   Fe       62.65751   74.88279   14.91638
   Fe       22.43309   31.09758   76.73746
   Fe       92.54743   64.48530   56.13311
   Fe       73.42124   70.08906   73.43328
   Pt       17.31994   61.83977   60.32982
   Fe       44.65277   89.50353   32.35606
   Fe       17.11530   44.25860   73.56019
   Fe       77.02896   33.54013   28.95178
   Pt       52.99982   73.03499   11.15340
   Fe       48.12132   81.40824   71.21225
   Fe       82.50707   29.52283   46.15256
   Fe       34.67489   60.15195   44.15301
   Pt       46.71605   87.60429   21.32338
   Fe       90.29376   44.89766   61.83496
   Fe       55.35775   17.66903   61.77670
   Fe       71.11828   21.78405   42.33764
   Pt       42.71034   83.50823   63.55328
   Fe       51.96532   74.11260   86.70385
   Fe       67.25421   79.53742   54.10012
   Fe       55.94648   37.42820   96.15182
   Fe       17.17087   40.51892   50.49169
   Fe       48.01895   31.23009   90.83546
   Fe       20.84007   26.92765   60.07169
   Fe       35.89234   65.88893   71.14351
   Fe       66.11171   85.65398   35.02311
   Fe       86.73988   60.48666   57.65544
   Fe       51.88395   46.58532   86.67275
   Fe       75.25575   68.16251   57.85381
   Fe       57.64177   58.10154   96.04128
   Fe       63.27180   17.70562   65.55942
   Fe       55.87531   76.00444   18.69834
   Fe       21.24702   77.46641   44.58595
   Fe       52.34257   43.38148   16.94491
   Fe       75.25103   33.26936   46.19215
   Fe       79.41098   47.16956   21.20365
   Fe       79.26229   75.91179   61.53960
   Fe       29.13998   38.96720   21.11006
   Fe       70.97292   46.26388   86.84173
   Fe       61.62825   62.28495   49.69580
   Fe       80.96995   25.69247   48.24113
   Fe       61.53780   60.11513   90.06581
   Fe       82.78205   51.23172   21.08318
   Fe       35.16754   67.14548   90.72612
   Fe       48.20405   81.83617   40.03887
   Fe       19.12456   60.03746   79.07613
   Fe       88.87925   56.82284   36.55452
   Fe       44.57632   17.79766   30.84490
   Fe       85.00121   79.65623   55.64819
   Fe       44.09272   21.40004   65.56891
   Fe       65.53961   87.25093   60.05892
   Fe       84.75346   34.86770   73.38272
   Fe       23.05377   58.06683   84.64229
   Fe       19.21838   35.35141   30.46105
   Fe       71.23500   29.49360   57.52389
   Fe       78.81091   50.65798   79.10153
   Fe       71.59037   58.48634   74.98399
   Fe       44.59235   85.79457   36.18933
   Fe       67.14790   12.42658   40.37027
   Fe       71.65789   72.14902   65.57234
   Fe       77.07022   64.22979   21.45811
   Fe       40.62765   21.79097   53.72429
   Fe       19.14649   37.33088   28.40737
   Fe       33.35486   85.30481   74.74652
   Fe       24.79513   42.72155   36.65476
   Fe       29.07492   77.34637   71.45563
   Fe       59.81770   26.03914   38.07976
   Fe       61.62778   89.55474   50.14636
   Fe       83.21807   60.55823   42.27420
   Fe       71.43480   79.59764   49.99047
   Fe       75.00403   29.37350   73.05123
   Fe       72.21221   55.11410   13.59277
   Fe       63.36417   21.70538   53.69969
   Fe       34.57764   89.07211   53.93758
   Fe       80.99300   37.45020   29.03426
   Fe       21.39907   58.26564   33.03399
   Fe       38.71695   75.80454   12.93457
   Fe       36.38039   67.95506   61.32220
   Fe       44.15315   17.73413   73.24029
   Fe       67.12298   75.38001   46.05538
   Fe       44.19279   25.32136   81.00305
   Fe       71.01401   25.79951   53.42159
   Fe       36.93702   17.97742   38.28962
   Fe       82.91391   45.12249   30.58784
   Fe       21.61309   60.49200   18.85034
   Fe       63.18684   13.78488   57.73139
   Fe       32.79934   31.27272   25.08524
   Pt       26.82384   79.53307   40.64488
   Fe       84.81219   39.37424   30.93181
   Fe       71.14323   14.05657   57.63335
   Fe       36.97956   89.04194   51.76877
   Fe       48.13822   17.74854   73.24182
   Fe       86.71135   54.57861   67.49244
   Fe       30.54484   55.93020   90.43199
   Fe       39.32424   91.31272   28.43489
   Fe       21.04750   77.43919   59.94263
   Fe       81.00748   25.72925   40.50921
   Fe       29.16250   46.69817   17.42268
   Fe       32.24436   21.05506   73.59795
   Fe       48.19796   21.72030   49.72096
   Fe       48.10914   48.67454   38.33221
   Pt       46.80523   37.13636   13.51758
   Fe       23.17602   61.84328   84.76186
   Fe       36.81138   49.94319   94.81021
   Fe       55.90239   85.54473   43.78120
   Fe       71.09536   33.23017   42.24172
   Fe       88.76657   70.37592   61.60934
   Fe       67.07642   71.82191   61.61732
   Fe       58.33233   50.74558   53.69302
   Fe       84.74684   37.27237   36.65943
   Fe       44.77261   91.08313   69.37229
   Fe       44.61168   82.00009   28.33896
   Fe       37.03123   31.73463   20.87810
   Fe       36.06862   28.95121   73.39630
   Fe       82.80641   56.74906   65.41548
   Fe       55.71088   73.67568   67.66201
   Fe       78.99769   29.82312   27.00132
   Fe       17.08936   44.36386   58.36019
   Fe       82.91133   60.13600   77.73346
   Fe       88.61187   74.12849   53.76227
   Fe       71.64829   72.73437   38.16912
   Fe       15.24611   46.47166   57.74008
   Fe       83.06763   47.24764   25.06451
   Fe       67.44947   21.87211   41.93313
   Fe       71.25350   33.27586   53.78053
   Fe       40.58968   70.10559   32.55335
   Fe       79.13771   60.61269   65.39488
   Fe       63.57462   33.41447   42.16889
   Fe       66.87411   77.50931   75.23509
   Fe       52.12452   85.73137   28.79527
   Fe       67.19410   71.95541   42.47664
   Fe       23.43438   39.30440   22.87097
   Fe       69.03673   73.46174   77.70510
   Fe       20.74516   36.66639   65.54856
   Fe       86.49218   60.39290   61.53881
   Fe       28.84674   69.92250   40.57319
   Fe       65.14807   33.13888   86.65386
   Fe       69.30427   89.33382   55.16795
   Fe       46.70958   21.92673   21.05068
   Fe       48.10239   25.55498   49.86315
   Fe       43.94893   28.98501   73.19388
   Fe       59.59853   77.70662   79.58495
   Fe       73.20007   50.16190   85.17167
   Fe       21.00785   61.94930   63.90245
   Fe       25.08181   54.60873   32.54637
   Fe       40.49084   89.16190   36.13798
   Fe       15.34172   48.60415   52.05115
   Fe       61.81155   91.36299   41.11982
   Fe       75.04753   29.34126   65.57295
   Fe       16.97390   40.28199   58.31986
   Fe       55.99880   78.00318   28.73443
   Fe       63.50082   79.77825   42.15809
   Fe       57.40849   52.76259   90.08125
   Fe       32.90036   69.97217   40.52469
   Fe       63.41160   22.05820   49.70803
   Fe       44.49499   69.96536   40.03482
   Fe       52.11647   85.67675   55.19996
   Fe       55.25370   17.49196   65.50300
   Fe       38.68548   90.92184   63.30072
   Fe       90.61541   62.56517   59.51717
   Fe       20.70577   30.95618   71.32788
   Fe       35.12786   16.00868   34.41954
   Fe       57.75643   36.26059   15.32518
   Fe       17.57411   50.08098   64.40480
   Fe       55.71385   25.52196   65.40401
   Fe       63.24699   25.44974   61.74752
   Fe       82.83481   49.15327   50.01322
   Fe       19.11475   48.65926   71.46243
   Fe       78.83049   54.37737   83.09938
   Fe       36.96066   53.82361   94.49746
   Fe       32.87130   77.57773   44.50016
   Fe       48.38533   81.79228   36.23398
   Fe       51.98674   17.92280   46.08797
   Fe       61.53736   89.52066   38.95029
   Fe       76.68939   21.68139   55.77922
   Fe       19.09092   69.50771   62.03553
   Fe       29.34312   77.54722   52.35972
   Fe       90.18591   40.96236   61.76322
   Fe       55.91719   46.75179   82.89397
   Fe       84.83961   54.48592   77.19722
   Fe       67.86332   61.06537   53.59381
   Fe       59.85294   44.80549   65.31659
   Pt       57.69701   91.03591   55.78912
   Fe       59.41440   25.51277   80.95303
   Fe       55.78314   81.65007   43.98078
   Fe       44.43153   62.51568   13.16472
   Fe       17.59179   58.10783   37.02750
   Fe       44.48288   25.71153   84.87629
   Fe       44.69854   89.06379   47.83300
   Fe       63.66738   45.05843   57.59590
   Fe       71.44508   44.87310   61.40168
   Fe       21.42205   77.41217   48.59597
   Fe       19.13108   39.15005   34.33172
   Fe       67.53265   62.23714   67.37672
   Fe       38.73746   81.41629   72.91558
   Pt       80.63631   36.91718   75.14971
   Fe       75.14152   25.97413   42.24883
   Fe       56.29250   31.66225   28.64306
   Fe       71.67595   84.04913   42.08368
   Fe       55.74861   77.68351   67.49105
   Fe       86.32214   54.42826   75.15677
   Fe       48.34764   62.46961   40.06884
   Fe       30.95465   79.47907   52.19050
   Fe       29.15700   77.73108   40.47975
   Fe       25.18825   77.35002   75.13383
   Fe       71.20043   42.88580   74.94251
   Fe       57.67227   50.72225   45.86749
   Fe       67.35475   29.26002   76.97772
   Fe       28.70008   42.79363   36.85005
   Fe       79.51110   74.13129   32.58223
   Fe       24.75155   73.43663   63.84098
   Fe       30.45048   15.83485   65.20619
   Fe       19.15662   36.97936   52.13332
   Fe       44.45867   52.64064   34.38840
   Fe       30.34418   15.74171   57.73118
   Fe       84.75291   35.29809   38.54085
   Fe       15.48643   55.81891   45.17868
   Fe       69.65468   62.27030   15.25494
   Fe       34.49014   41.09222   47.73352
   Fe       71.00759   21.67349   73.26571
   Fe       90.36680   44.96791   54.03041
   Fe       88.64580   37.22448   40.67275
   Fe       75.34839   60.45147   65.37272
   Fe       44.54348   85.47713   63.33238
   Fe       15.22589   38.82063   46.07278
   Fe       44.19806   25.77967   69.18861
   Fe       17.22064   32.76289   50.34844
   Fe       21.03847   71.49881   73.64755
   Pt       83.21465   72.07527   38.51317
   Fe       55.80145   81.73303   51.92914
   Fe       34.81351   57.89691   92.64416
   Fe       44.12195   13.85713   65.60656
   Fe       17.70321   62.16917   29.01250
   Fe       55.67305   73.88676   63.47781
   Fe       20.91854   59.85822   57.75876
   Fe       63.63616   85.59386   63.68445
   Fe       40.75692   77.77625   39.89381
   Fe       59.45984   17.72398   54.05802
   Fe       88.86956   56.78055   40.78828
   Fe       29.08172   73.83147   28.82802
   Fe       56.25346   49.08930   30.73766
   Fe       57.99257   81.71441   72.99771
   Fe       88.94340   66.31582   50.20567
   Fe       71.64020   53.32743   26.71997
   Fe       19.14196   52.16332   71.65091
   Fe       75.30371   41.58265   15.54058
   Fe       71.93748   68.24879   23.42959
   Fe       71.06179   21.82848   53.56299
   Fe       44.49208   85.01543   67.06621
   Fe       88.79362   52.90411   36.71468
   Fe       88.79576   60.65265   40.44263
   Fe       84.52094   29.47799   40.57261
   Fe       19.03931   34.92545   61.55459
   Fe       82.74439   39.03678   74.87022
   Fe       42.71893   83.87402   59.31544
   Fe       19.39577   67.81642   60.16006
   Fe       86.74215   52.75203   50.17223
   Fe       67.63983   41.05736   46.12270
   Fe       80.70094   27.82432   34.68951
   Fe       59.86762   42.63721   86.62291
   Fe       19.49324   46.79300   22.95202
   Fe       60.03664   49.02924   38.23443
   Fe       20.99963   71.68966   61.86257
   Fe       48.11069   13.94004   57.82474
   Fe       74.80404   29.01316   77.00050
   Fe       70.05689   23.10105   75.07970
   Fe       32.99558   13.89280   50.20579
   Fe       28.65034   21.63832   34.48201
   Fe       24.49932   25.04535   69.33896
   Fe       44.63843   43.07439   17.04207
   Fe       22.99817   63.96454   78.90628
   Fe       38.80338   43.22856   11.63064
   Fe       18.79819   34.99523   76.51735
   Fe       48.48056   43.51266   24.55233
   Fe       28.92983   50.79995   24.48684
   Fe       88.70630   73.96928   57.75453
   Fe       21.37098   64.22191   38.34041
   Fe       20.78190   42.33211   67.94263
   Fe       17.43201   69.32401   64.36031
   Fe       63.43852   14.04029   53.80420
   Fe       70.98021   29.36227   49.79672
   Fe       17.21170   63.45384   58.56651
   Fe       29.13648   81.17121   71.56272
   Fe       15.65912   38.62821   43.04572
   Fe       77.22319   33.49321   25.06480
   Fe       38.60119   67.33545   91.10157
   Fe       38.30803   40.96722   48.07744
   Fe       40.23324   48.22863   81.10721
   Fe       21.38849   54.45335   24.96536
   Fe       61.62732   91.40423   37.19226
   Fe       32.61420   51.88477   92.57794
   Fe       23.10362   71.58023   79.02659
   Fe       84.88547   54.77255   38.62429
   Fe       55.77254   17.66944   50.04440
   Fe       83.02842   53.00152   42.24250
   Fe       39.99864   21.48016   77.17161
   Fe       84.85839   39.42777   34.54126
   Fe       52.30863   84.87342   75.68632
   Fe       24.89256   38.84441   36.55455
   Fe       30.71264   13.93986   63.36152
   Fe       59.56718   77.62925   16.86482
   Fe       21.03686   77.36307   52.26325
   Fe       83.15093   66.46016   32.77443
   Fe       25.13573   81.35649   44.25452
   Fe       19.31134   73.21640   54.70465
   Fe       71.15437   17.86223   61.39397
   Fe       26.92776   65.81876   61.87298
   Fe       30.76740   65.93698   57.82606
   Fe       40.42297   73.71694   71.20693
   Fe       75.07852   64.27713   61.41471
   Fe       17.64662   58.17463   60.17397
   Fe       81.09365   60.54768   21.43522
   Fe       76.04209   83.81291   57.88670
   Fe       30.57415   37.02905   51.95967
   Fe       67.81235   64.33163   46.07273
   Fe       71.53119   72.06424   50.56956
   Fe       67.68673   70.11668   63.41378
   Fe       59.17671   85.01311   28.33819
   Fe       52.07860   70.06741   40.01655
   Fe       61.83924   48.72550   78.76427
   Fe       71.65457   68.28593   38.45558
   Fe       46.88510   54.26338   96.02135
   Fe       90.96801   56.29045   63.39481
   Fe       90.52880   54.83422   59.50971
   Fe       24.76498   42.80031   32.77411
   Fe       21.29603   77.34465   40.79295
   Fe       59.47561   25.42654   84.61117
   Fe       58.20896   47.05880   34.54911
   Fe       84.89838   53.09690   29.00303
   Fe       24.93787   69.73012   40.81029
   Fe       34.27622   37.02807   55.77372
   Fe       90.26052   40.99236   57.92889
   Fe       79.22465   56.96657   30.58086
   Fe       20.89802   34.77189   56.03268
   Fe       25.34765   79.62286   30.58819
   Fe       88.67677   54.99195   46.06382
   Fe       19.00348   36.89478   63.53497
   Fe       77.39677   69.06776   20.97002
   Fe       47.97982   13.61563   46.38122
   Fe       17.60108   62.02662   36.82462
   Fe       15.58502   63.52588   52.77000
   Fe       67.55443   27.81547   32.21556
   Fe       71.64308   47.30400   17.35115
   Fe       56.07943   54.36160   79.00280
   Fe       77.41217   58.88538   19.26774
   Fe       32.80459   81.47769   48.28678
   Fe       40.51723   21.71072   57.64687
   Fe       63.54523   64.09995   92.06509
   Fe       29.04158   51.06461   13.17880
   Fe       65.02552   23.43775   80.76153
   Fe       26.62037   30.87852   84.66103
   Fe       52.50907   43.32440   20.89562
   Fe       55.80424   15.98860   25.13356
   Fe       58.53108   47.01348   38.28970
   Fe       67.49960   62.04354   91.03549
   Fe       65.52561   81.56918   20.15003
   Fe       79.24276   49.30803   26.72761
   Fe       59.80938   58.50176   67.22315
   Fe       30.63197   40.85614   51.92830
   Fe       86.63016   73.75219   63.36447
   Fe       82.86165   27.76045   44.20371
   Fe       40.75735   18.14560   34.32282
   Fe       40.75654   85.34396   43.98530
   Fe       90.36563   45.04069   46.42162
   Fe       36.98072   81.75705   39.96039
   Fe       69.34027   48.63813   90.13443
   Fe       22.96266   52.28421   63.79537
   Fe       65.67629   87.44041   40.39340
   Fe       19.29364   63.58637   68.15659
   Fe       36.95100   77.99129   24.63316
   Fe       63.81414   83.66106   34.56231
   Fe       24.67734   77.27102   63.95976
   Fe       79.34687   76.19799   57.55714
   Fe       17.32980   34.94922   52.05398
   Fe       67.39934   71.93901   54.12056
   Fe       59.26142   17.47344   65.62308
   Fe       21.07995   37.24746   38.22611
   Fe       15.65969   54.08437   54.59026
   Fe       81.31677   74.13080   34.58190
   Fe       59.41329   71.89345   53.57895
   Fe       55.82117   66.17125   59.35778
   Fe       17.20017   40.40985   30.69846
   Fe       40.50585   74.00037   36.85827
   Fe       82.64854   31.30688   67.42376
   Fe       48.38625   85.76059   24.50659
   Pt       15.49858   46.22937   50.58084
   Fe       21.68110   48.58691   19.43646
   Fe       74.84200   25.65776   61.50068
   Fe       82.79694   56.75322   61.54898
   Fe       40.61859   77.81712   44.54608
   Fe       75.01218   25.82060   38.36383
   Fe       17.43956   54.11404   60.19358
   Fe       77.52572   48.97252   17.69200
   Fe       44.85306   89.27978   43.74941
   Fe       23.20675   49.00434   16.97108
   Fe       57.68484   13.92864   32.62558
   Fe       44.37449   25.66065   57.63928
   Fe       62.28551   59.31549   11.50667
   Fe       63.60159   85.43017   25.66455
   Fe       17.29346   46.10160   72.09707
   Fe       44.21146   66.16903   43.96282
   Fe       31.03816   89.00987   35.34944
   Fe       59.87261   46.48349   78.81137
   Fe       75.10620   79.70212   65.86356
   Fe       36.65309   15.82847   78.92767
   Pt       79.62350   79.87985   46.21744
   Fe       30.56931   15.68271   53.78649
   Fe       61.88632   24.46528   14.86617
   Fe       20.68764   34.86375   67.27375
   Fe       36.93914   89.31894   44.10403
   Fe       28.28194   21.19143   53.97259
   Fe       59.87686   54.42802   75.06158
   Fe       69.35087   25.70437   32.60826
   Fe       36.73764   15.92063   28.95577
   Fe       26.39148   30.79727   80.97659
   Fe       15.65692   46.90157   38.59748
   Fe       55.89382   82.03276   24.49386
   Fe       67.74464   72.19514   45.78459
   Fe       84.77758   75.65060   63.68046
   Fe       28.86477   70.18122   16.83122
   Fe       48.31807   44.88588   69.09393
   Fe       59.62628   35.33499   74.94315
   Fe       21.21312   63.90493   73.34973
   Fe       38.40859   55.84535   94.45862
   Fe       61.42791   57.94502   95.73655
   Fe       64.01584   72.21126   18.99934
   Fe       71.17831   29.52459   53.76344
   Fe       92.11797   44.95126   48.47674
   Fe       71.42268   27.70846   40.29507
   Fe       20.93864   59.69341   81.62800
   Fe       55.70964   14.04752   38.43543
   Fe       44.30258   33.27323   76.82264
   Fe       49.68440   60.18146   82.74154
   Fe       55.75933   29.26874   69.25026
   Fe       75.17335   52.54574   69.52217
   Fe       17.65682   58.02757   48.57494
   Fe       23.13058   23.89817   42.01615
   Pt       24.58720   46.61052   55.50440
   Fe       46.12532   64.06622    9.53839
   Fe       21.64760   68.01083   22.96753
   Fe       67.28054   89.30581   52.39776
   Fe       40.63322   89.04005   47.69767
   Fe       45.42589   60.12009    9.67360
   Fe       53.87489   87.54730   21.24845
   Fe       56.02095   29.49695   38.33022
   Fe       20.90955   57.94060   60.02635
   Fe       59.79837   76.02905   26.68719
   Fe       51.70279   65.76061   87.02414
   Fe       34.44130   33.10644   48.16155
   Fe       81.01845   37.35662   36.53143
   Fe       84.33344   33.14648   67.37389
   Fe       25.07276   38.97471   25.14393
   Pt       70.20512   81.86777   38.23409
   Fe       59.86756   64.42177   30.58311
   Fe       63.31776   17.81696   61.50627
   Fe       75.09424   54.43099   79.15402
   Fe       51.79696   14.00242   57.68357
   Fe       67.63023   60.62941   30.71470
   Fe       33.15590   73.49666   67.23979
   Fe       75.11222   48.60997   69.47024
   Fe       55.62302   64.32540   26.73971
   Fe       18.89340   36.91087   59.76928
   Fe       86.65387   45.17429   38.46880
   Fe       80.77624   54.47572   80.81379
   Fe       40.40146   64.44040   11.37276
   Fe       69.40364   87.36069   44.72361
   Fe       22.82483   36.79312   63.60339
   Fe       75.56389   83.77055   53.93486
   Fe       36.54630   69.69309   71.27373
   Fe       51.84341   17.91145   34.38173
   Fe       90.58049   43.19479   55.85341
   Fe       72.89658   48.42892   86.67833
   Fe       67.24774   17.83071   65.31627
   Fe       84.91406   47.15851   38.48083
   Fe       83.18458   51.44306   28.64038
   Fe       67.63487   58.62299   90.46592
   Fe       19.12053   65.85472   54.09905
   Fe       73.95277   70.34764   23.11767
   Fe       67.23279   46.50377   86.72430
   Fe       67.07628   50.26126   86.90934
   Fe       50.33179   45.31659   16.94023
   Fe       18.89260   27.20171   49.88422
   Fe       91.56713   50.65287   61.71762
   Fe       23.22137   68.04923   67.63514
   Fe       27.27355   75.83241   70.87541
   Fe       86.39887   33.22285   57.74215
   Fe       32.27914   25.10081   84.89736
   Fe       32.88710   69.67757   86.62257
   Fe       18.83747   34.91601   69.05213
   Fe       44.15896   21.49936   77.11534
   Fe       60.28564   45.10531   30.62180
   Fe       84.94568   50.93586   38.63213
   Fe       76.53620   57.88488   84.77563
   Fe       19.24447   62.00311   73.43385
   Fe       17.41811   61.78983   48.53190
   Fe       75.17342   37.07753   65.45298
   Fe       78.55945   23.81398   59.68664
   Fe       57.81646   12.18922   30.81152
   Fe       54.25864   43.36343   45.94037
   Fe       24.85911   73.55649   71.16376
   Fe       73.48035   60.44458   17.62113
   Fe       73.08986   17.89036   63.56024
   Fe       92.31263   56.68431   52.18324
   Fe       63.87907   58.41824   71.09910
   Fe       59.94606   41.32814   57.56392
   Fe       29.08104   73.74993   37.05389
   Fe       90.29502   48.88923   50.09944
   Fe       26.87281   73.62922   57.87097
   Fe       52.67254   54.94999   13.13405
   Fe       86.71289   39.15939   44.38288
   Fe       28.87296   82.80048   73.03577
   Fe       84.88596   37.31217   32.91944
   Fe       90.45980   48.77884   54.08557
   Fe       15.98316   54.17868   50.79062
   Fe       81.11522   41.28318   21.36961
   Fe       55.62732   25.37728   77.08780
   Fe       51.30224   57.84693   94.27883
   Fe       86.87797   68.36691   38.40157
   Fe       60.32676   52.76186   27.06443
   Fe       53.78716   89.51785   69.35743
   Fe       65.21580   58.45024   92.23131
   Fe       17.42806   65.49859   60.46621
   Fe       77.91076   54.32893   15.84590
   Fe       40.69162   39.19879   24.79814
   Fe       17.28894   59.52588   54.97675
   Fe       63.37113   25.52471   49.88564
   Fe       71.15665   37.14904   42.32917
   Fe       67.67974   58.46053   71.09277
   Fe       20.94772   60.22315   34.39798
   Fe       79.77049   77.89208   36.47600
   Fe       17.45804   58.01453   40.92266
   Fe       69.05281   79.64838   67.58216
   Fe       75.18190   45.39655   15.62971
   Fe       20.84264   38.71152   63.44057
   Fe       40.28180   13.94986   42.24165
   Fe       42.43622   74.07234   11.43164
   Fe       55.97171   85.55030   21.09589
   Fe       71.25411   50.63219   75.10565
   Fe       42.28355   11.78603   77.16171
   Fe       41.14638   85.27573   70.87373
   Fe       54.32798   39.62316   15.09602
   Fe       48.08098   58.44940   74.95395
   Fe       59.81219   33.48631   46.02596
   Fe       49.98912   87.11800   75.71199
   Fe       71.53611   58.34443   71.36524
   Fe       51.99904   89.67322   43.86294
   Fe       20.85569   63.88669   54.21935
   Fe       50.12476   14.10943   28.86058
   Fe       63.43134   64.18102   34.62963
   Fe       17.43699   65.86360   33.20251
   Fe       19.66640   73.90931   30.82273
   Fe       40.56332   43.17683   24.61441
   Fe       55.63395   62.14548   63.57117
   Fe       62.26914   64.38142   13.47140
   Fe       52.05543   70.24625   32.40990
   Fe       24.94167   52.27446   88.84679
   Fe       21.24090   58.33148   40.59713
   Pt       31.01377   77.79150   45.93398
   Fe       67.28393   14.23312   53.33101
   Fe       63.37904   17.95352   49.75968
   Fe       92.30311   46.82490   50.25728
   Fe       25.06288   43.03010   28.53340
   Fe       40.43930   73.73207   63.61471
   Fe       82.71134   35.52286   21.29966
   Fe       55.97181   54.50011   75.03637
   Fe       59.48658   69.94641   67.55804
   Fe       38.42125   17.95412   28.66976
   Fe       15.75414   58.06193   31.22570
   Fe       86.75923   39.27348   48.18765
   Fe       21.20336   54.32430   36.73216
   Fe       44.77952   89.53407   28.46913
   Fe       25.06485   58.28954   36.64261
   Fe       15.49310   65.45815   42.99883
   Fe       26.83076   62.06206   65.46398
   Fe       73.42412   58.29859   76.93953
   Fe       34.86805   73.75635   53.76382
   Fe       55.98906   76.99331   78.83227
   Fe       18.98702   42.44277   65.75128
   Fe       26.48732   73.50555   46.32036
   Fe       74.77311   25.57844   69.14689
   Fe       31.25426   15.86135   38.44667
   Fe       78.95044   25.62156   57.79835
   Fe       20.87557   27.15323   67.41219
   Fe       46.36480   18.32555   24.85529
   Fe       55.87214   81.70131   32.47439
   Fe       24.60518   19.36318   59.58130
   Fe       58.13144   91.44594   29.35404
   Fe       18.96565   33.18088   67.21976
   Fe       65.34448   85.19248   65.90971
   Fe       87.33936   68.19479   50.16494
   Fe       89.14580   70.24120   42.53095
   Fe       59.66992   66.26127   44.05055
   Fe       75.15342   50.20716   83.45749
   Fe       40.67527   23.51467   20.89700
   Fe       29.10120   81.45045   48.30201
   Fe       71.85220   68.91893   41.95568
   Fe       34.36644   52.54645   43.99811
   Fe       17.21234   44.00990   77.73522
   Fe       63.18718   17.68976   57.59266
   Fe       30.90889   65.94615   65.75491
   Fe       67.34109   68.23119   42.43762
   Fe       23.37501   79.39446   71.29002
   Fe       40.54150   21.65225   65.33208
   Fe       22.38198   34.97935   80.55731
   Fe       44.56209   87.74441   18.66350
   Fe       31.10023   87.24626   33.67481
   Fe       71.80923   85.63329   40.43257
   Fe       40.01139   28.96676   77.19396
   Fe       90.81864   66.88897   51.64058
   Fe       56.10257   52.96417   15.43558
   Fe       79.07649   56.44466   73.24828
   Fe       56.34862   53.25959   18.92245
   Fe       90.66228   68.80985   53.65187
   Fe       63.56647   27.51791   32.63392
   Fe       90.08571   52.64849   61.68362
   Fe       52.17190   85.75587   32.77663
   Fe       67.27630   17.91152   53.82231
   Fe       21.37769   46.78394   20.86063
   Fe       67.09338   18.02221   61.52345
   Fe       75.16574   33.27585   53.72962
   Fe       67.21092   48.78388   92.30488
   Fe       90.84192   39.20664   63.82825
   Fe       60.00038   60.98231   18.90572
   Fe       18.78765   34.89141   72.76342
   Fe       71.41696   70.15043   67.20223
   Fe       15.58834   61.71158   50.76543
   Fe       60.31006   60.93848   15.34779
   Fe       71.60533   75.91442   42.59514
   Fe       71.54045   53.13440   15.38896
   Fe       19.64420   56.83031   20.89772
   Fe       20.83311   75.31518   54.22431
   Fe       86.93701   54.88252   40.50154
   Fe       71.41427   48.88391   61.42575
   Fe       18.92332   48.42550   82.55083
   Fe       59.75802   17.92878   30.72797
   Fe       15.48549   50.53729   38.53790
   Fe       63.19518   85.36839   67.61618
   Fe       51.50042   15.55807   82.38152
   Fe       55.85711   25.68759   38.25650
   Fe       71.30539   37.07206   53.94078
   Fe       81.57111   68.40577   25.27015
   Fe       40.42958   13.98446   53.73765
   Fe       20.80240   42.39888   71.70057
   Fe       34.73686   69.85061   57.62874
   Fe       90.54252   60.56267   45.92752
   Fe       25.23624   81.46004   36.12033
   Fe       17.36282   67.25368   69.94223
   Fe       51.82106   13.85284   42.42712
   Fe       66.37193   23.00554   78.94788
   Fe       56.08477   58.16469   75.30884
   Fe       46.45656   12.11002   30.87552
   Fe       55.84465   52.69021   34.46883
   Fe       28.51033   30.74561   86.58823
   Fe       52.21729   82.00654   24.59433
   Fe       51.99263   61.85298   93.97922
   Fe       34.70060   41.48061   13.01432
   Pt       65.18187   81.54824   26.78935
   Fe       17.57796   61.80241   63.96605
   Fe       57.56988   25.49246   86.58633
   Fe       17.11789   38.38808   56.58427
   Fe       59.87367   73.77104   67.29458
   Fe       52.24066   43.38586   94.33060
   Fe       30.64185   73.40979   54.61399
   Fe       90.57287   58.84177   55.68129
   Fe       85.17167   62.52416   38.69803
   Fe       57.67737   10.28367   48.09056
   Fe       83.04638   39.55821   21.26539
   Fe       87.04037   68.41257   42.31305
   Fe       17.37647   40.90234   26.71656
   Fe       17.06544   46.12178   75.55272
   Fe       33.07419   73.99479   16.95411
   Fe       92.16659   48.63375   63.79937
   Pt       23.81680   74.46968   27.06583
   Fe       21.07455   27.33673   40.27234
   Fe       78.38288   57.93788   83.25127
   Fe       63.32816   62.17474   75.08884
   Fe       85.09943   57.07890   36.38293
   Fe       63.79596   64.76295   22.91821
   Fe       21.03184   35.06545   36.57310
   Fe       19.02746   67.45239   71.91561
   Fe       19.15526   65.79909   65.96756
   Fe       21.38492   73.80968   64.02927
   Fe       56.55409   48.87098   27.01828
   Fe       71.04080   34.83646   82.91431
   Fe       32.98895   35.03008   17.63014
   Fe       21.01543   60.11194   50.15349
   Fe       16.03760   48.31867   60.82904
   Fe       15.62810   65.39857   58.74878
   Fe       67.58312   64.40486   19.67899
   Fe       55.58017   21.69393   80.86326
   Fe       24.67567   23.33549   75.03349
   Fe       92.29782   60.46523   59.68101
   Fe       48.06602   14.01278   53.76610
   Fe       34.84258   90.45297   56.92120
   Fe       55.70007   50.40032   74.97196
   Fe       67.24803   25.52419   57.46798
   Fe       67.67671   75.98698   42.09302
   Fe       51.12807   72.56499    9.58247
   Fe       90.67916   66.46087   48.11229
   Fe       65.37704   18.16778   25.10796
   Fe       19.33136   55.99666   79.55131
   Fe       59.38246   17.69934   61.81792
   Fe       52.02919   25.49349   15.54843
   Fe       17.30591   46.61156   36.60488
   Fe       75.28421   33.05631   65.65712
   Fe       79.60917   51.07908   21.28009
   Fe       67.27973   29.39476   57.32076
   Fe       67.95083   72.30646   19.40568
   Fe       80.22203   23.70467   50.11260
   Fe       15.86000   54.03395   62.25462
   Fe       85.06414   66.62989   30.82093
   Fe       74.50889   31.22129   74.78766
   Fe       52.07453   89.50415   32.62501
   Fe       32.72641   87.31983   30.58115
   Fe       55.19738   91.35692   26.21975
   Fe       63.35669   25.54646   69.33093
   Fe       37.38542   77.82589   16.70644
   Fe       84.39885   31.21560   61.70180
   Fe       19.14419   46.76700   46.04551
   Fe       61.82023   14.53585   28.51214
   Fe       55.84193   81.68094   55.44339
   Fe       84.94526   60.66251   32.83491
   Fe       21.21306   56.15075   65.77609
   Fe       32.91879   77.45896   67.49696
   Fe       17.32682   59.57244   66.46611
   Fe       40.66120   79.56580   84.59980
   Fe       52.33590   47.08946   17.30089
   Fe       19.02913   38.70441   76.96668
   Fe       23.20951   25.73054   36.33603
   Fe       55.58667   73.88684   59.48000
   Fe       47.64880   28.70231   89.12615
   Fe       44.08361   33.01297   73.16276
   Fe       79.13272   67.78811   73.93934
   Fe       93.25476   56.48227   65.27536
   Fe       83.10717   68.25284   34.43759
   Fe       24.78700   42.67635   40.36226
   Fe       51.79818   21.66095   69.34320
   Fe       55.71743   91.08634   61.86604
   Fe       67.23841   17.97612   45.98461
   Fe       82.91835   72.26010   53.65171
   Fe       61.47113   89.45139   58.09876
   Fe       43.96313   44.47360   65.56518
   Fe       34.53657   53.86146   92.64373
   Fe       20.82238   27.40601   44.25334
   Fe       64.22253   66.26215   13.41895
   Pt       24.76005   63.94387   49.99349
   Fe       65.78939   54.65817   49.84572
   Fe       32.68671   39.13315   28.65175
   Fe       63.77557   48.63904   65.39809
   Fe       28.81426   83.13493   61.91295
   Fe       71.15497   21.78444   65.39482
   Fe       67.39767   66.08964   13.47294
   Fe       47.77437   65.97103   86.83722
   Fe       88.99644   64.61403   36.77359
   Fe       79.23384   72.11081   27.07764
   Fe       22.70381   50.17694   80.96542
   Fe       83.08934   53.01813   38.29581
   Fe       23.06048   77.04540   73.80896
   Fe       44.19156   21.74475   73.19921
   Fe       52.12365   46.72143   82.79631
   Fe       59.63211   17.79571   50.05972
   Fe       46.48758   26.21623   90.32890
   Fe       71.61561   64.59125   22.79820
   Fe       90.48152   64.66088   61.36460
   Fe       52.14182   54.76863   86.29841
   Fe       55.53059   77.39535   13.03528
   Fe       77.48960   83.51515   59.72124
   Fe       51.75619   44.37947   69.47614
   Fe       79.44250   68.31915   34.40384
   Fe       86.84758   45.19769   30.71599
   Fe       22.87237   21.60392   59.34077
   Fe       56.30485   23.97940   17.20838
   Fe       63.28393   38.51368   82.83886
   Fe       88.93382   74.16767   50.02153
   Fe       38.34972   54.12738    8.91764
   Fe       79.21085   64.32632   65.53398
   Fe       55.73404   73.64061   75.38724
   Fe       15.83648   65.57311   50.95301
   Fe       63.10915   81.34640   20.70973
   Fe       88.64194   62.34823   65.61541
   Fe       71.06440   64.04049   61.34650
   Fe       53.78555   85.67630   69.00383
   Fe       78.87255   44.74226   65.44937
   Fe       38.46056   14.02601   32.80486
   Fe       40.13841   32.80739   92.66789
   Fe       27.55073   23.77169   30.65677
   Fe       82.94118   64.54796   42.24517
   Fe       44.35464   50.82801   16.94513
   Fe       63.92140   31.75532   24.79756
   Fe       56.22921   72.42914   86.90307
   Fe       18.84903   44.46693   82.68246
   Fe       21.07859   69.84240   28.97820
   Fe       21.86082   44.71751   19.08549
   Fe       83.18613   47.14355   28.87741
   Fe       22.63318   46.39003   76.96156
   Fe       71.55023   48.85695   53.79730
   Fe       67.70323   62.28832   86.56580
   Fe       40.65967   21.76105   34.34783
   Fe       63.11487   23.34853   82.56367
   Fe       17.27556   55.84484   70.37353
   Fe       17.38145   55.72659   66.29753
   Fe       75.28508   60.39330   61.48815
   Fe       70.92513   14.13175   50.04817
   Fe       25.25658   46.90241   17.07407
   Fe       81.48674   70.01543   26.85274
   Fe       47.86270   66.05707   67.19520
   Fe       71.56426   66.59081   83.29678
   Fe       82.98778   53.06242   26.96294
   Fe       43.08899   31.51380   15.09780
   Fe       33.10579   35.74517   20.73665
   Fe       17.19322   33.01409   53.78381
   Fe       90.42249   46.99482   52.05563
   Fe       86.91726   66.66788   36.80058
   Fe       36.31423   44.75552   11.30160
   Fe       21.26476   65.95111   44.48396
   Fe       59.44758   62.09541   63.45359
   Fe       20.90951   25.20494   53.88971
   Fe       22.26149   55.92019   86.30334
   Fe       67.28600   21.67712   61.38389
   Fe       53.83521   91.58289   63.44719
   Fe       71.62521   79.76278   57.65260
   Fe       21.19785   34.90560   44.43878
   Fe       61.97890   50.76105   50.13009
   Fe       19.19492   59.74506   68.18449
   Fe       42.82541   19.96406   22.78506
   Fe       36.37365   17.73586   42.16022
   Fe       77.36473   54.95905   19.27751
   Fe       25.32719   61.63943   86.98341
   Fe       29.27598   77.52962   75.10326
   Fe       67.11307   17.90653   57.88123
   Fe       67.40952   58.12874   75.13478
   Fe       40.76851   51.00981   16.87620
   Fe       15.23680   46.59507   46.37427
   Fe       44.32483   58.47775   16.75349
   Fe       52.13303   82.06444   17.12418
   Fe       71.42090   45.04735   46.09252
   Fe       44.67125   91.34911   26.88166
   Fe       90.93322   68.20545   58.40198
   Fe       88.50647   43.09458   42.49461
   Fe       91.83335   43.03747   53.97399
   Fe       85.10237   41.32439   25.42405
   Fe       73.35319   25.77333   21.32340
   Fe       21.41072   77.71676   67.83483
   Fe       79.14857   31.71711   21.34925
   Fe       56.00840   82.05489   20.56683
   Fe       48.42205   46.98069   24.81733
   Fe       60.31730   53.02167   34.39212
   Fe       81.36169   77.72917   38.51509
   Fe       23.38156   81.27798   58.02959
   Fe       71.81461   62.25058   17.50033
   Fe       21.46058   65.72064   79.16122
   Fe       17.73219   67.46316   66.79770
   Fe       29.03881   77.34803   63.70657
   Fe       86.58754   49.03452   42.54236
   Fe       37.94263   11.79111   69.07943
   Fe       78.91357   29.47687   54.10396
   Fe       59.88561   64.54163   26.76853
   Fe       63.24530   69.90671   67.29422
   Fe       15.73745   56.44150   36.46796
   Fe       71.58242   48.90020   49.88649
   Fe       82.92511   53.08022   34.47184
   Fe       17.34862   69.32976   60.38528
   Fe       59.69211   85.58659   32.81464
   Fe       56.02559   72.09670   15.31788
   Fe       61.06430   25.06112   82.78429
   Fe       75.79506   79.83905   61.63588
   Fe       84.72003   35.34030   42.37466
   Fe       19.39712   75.63801   36.93123
   Fe       21.51214   42.85216   20.99929
   Fe       64.13323   64.41275   15.16621
   Fe       21.06869   52.32974   61.65600
   Fe       26.84042   27.56799   26.58335
   Fe       17.37545   67.59658   54.87929
   Fe       53.86750   78.90709   83.37233
   Fe       79.45975   43.19715   21.24739
   Fe       15.84734   59.75648   33.18559
   Fe       20.93949   34.80572   52.12875
   Fe       63.42427   81.70146   71.23818
   Fe       68.97154   21.17422   75.08526
   Fe       21.31932   66.18191   24.94365
   Fe       30.97427   58.47069   11.63570
   Fe       36.60360   50.82751   20.58062
   Fe       19.16396   38.57701   50.19801
   Fe       17.21763   48.31759   65.84163
   Fe       23.02801   67.28966   83.42999
   Fe       90.44807   58.69888   59.50681
   Fe       17.17681   73.59559   37.08318
   Fe       42.65862   47.12929   11.11296
   Fe       63.82842   40.88985   92.24097
   Fe       15.49663   69.42451   42.96659
   Fe       19.58643   64.30534   24.99825
   Fe       75.20365   29.56678   42.17462
   Fe       78.88587   48.82936   69.32347
   Fe       44.63677   54.88905   16.93584
   Fe       19.19347   52.42045   67.85097
   Fe       29.11543   62.19592   21.13115
   Fe       63.41956   35.12019   78.96006
   Fe       67.61828   64.06106   53.88329
   Fe       19.06945   41.07894   55.62867
   Fe       71.70964   79.80829   61.52344
   Fe       90.27822   56.77841   61.39054
   Fe       75.18190   41.01500   69.30312
   Fe       17.34929   65.59382   64.40023
   Fe       84.45317   62.30099   73.41935
   Fe       15.61871   52.33176   48.26975
   Fe       57.74100   89.59480   61.63380
   Fe       30.81302   46.14491   92.60711
   Fe       92.69903   68.32682   52.08453
   Fe       88.44943   39.11646   46.22354
   Fe       68.04208   78.20267   20.99317
   Fe       28.77671   17.64912   50.10253
   Fe       40.11718   25.24022   65.53242
   Fe       55.89043   67.89502   14.82101
   Fe       36.69786   77.88910   32.55281
   Fe       67.22307   16.30317   28.61089
   Fe       17.32573   73.28820   60.15095
   Fe       88.91279   66.34728   46.27046
   Fe       40.54750   62.38590   24.45465
   Fe       31.19706   70.39227   15.44210
   Fe       17.23925   63.67751   38.89658
   Fe       73.88141   54.74964   15.61268
   Fe       17.26133   59.52350   74.17794
   Fe       67.43101   31.96165   24.91756
   Fe       49.89905   10.20616   63.44069
   Fe       58.18231   47.01235   53.67150
   Fe       33.07120   50.85246   13.23333
   Fe       76.17398   19.66538   53.85446
   Fe       34.38170   40.30387   94.52205
   Fe       55.83120   58.29384   82.89010
   Fe       63.57748   68.03528   53.90349
   Fe       15.83187   56.41189   32.86710
   Fe       63.34549   20.03691   21.23725
   Fe       78.93626   52.66746   69.43442
   Fe       21.29622   54.10825   40.68433
   Fe       90.72296   55.14547   51.75410
   Fe       83.32085   64.65792   30.77682
   Fe       21.17678   31.16837   32.88072
   Fe       79.48176   79.64909   53.76326
   Fe       36.24386   44.54059   69.59196
   Fe       88.83756   66.23266   53.88400
   Fe       92.42859   56.63197   55.89414
   Fe       82.90072   60.46087   69.29819
   Fe       18.96233   42.80202   61.77726
   Fe       59.96587   62.37643   40.11606
   Fe       59.77027   14.34831   42.20745
   Fe       17.21477   45.93615   68.25609
   Fe       17.81400   60.24626   27.30770
   Fe       63.42710   29.33464   57.79653
   Fe       36.74505   46.83920   13.34725
   Fe       71.32706   46.63299   75.42693
   Fe       71.13439   87.35051   46.91144
   Fe       51.92372   56.50012   38.16234
   Fe       63.98804   23.57524   21.31613
   Fe       44.49827   81.58448   71.30902
   Fe       88.83040   54.84838   38.67190
   Fe       65.72572   62.42639   11.74564
   Fe       83.13527   77.80216   44.19877
   Fe       36.21768   52.27189   77.20390
   Fe       32.46408   17.59011   76.86580
   Fe       92.11375   70.13171   57.71706
   Fe       81.62115   54.72707   23.32271
   Fe       73.55568   71.88029   17.97493
   Fe       42.13391   13.71833   78.84644
   Fe       29.13163   33.31793   18.68014
   Fe       17.40465   44.49687   46.61207
   Fe       59.52988   91.30784   53.92976
   Fe       61.61945   52.51887   90.44533
   Fe       63.80607   77.80105   70.98446
   Fe       44.16282   73.74941   71.12880
   Fe       81.21031   45.14117   17.89670
   Fe       67.52856   60.52997   26.87212
   Fe       59.47044   85.56922   67.40856
   Fe       39.93109   15.63631   82.83458
   Fe       41.90005   65.64102   92.33172
   Fe       32.87337   73.70118   71.48439
   Fe       90.18960   68.43570   49.78624
   Fe       81.37471   50.98253   23.18332
   Fe       30.51611   30.75084   88.61333
   Fe       35.88378   25.07438   77.17836
   Fe       63.45592   47.12803   82.39388
   Fe       79.20691   79.73922   61.76021
   Fe       51.96452   27.47114   90.20961
   Fe       32.75507   69.85769   71.27239
   Fe       92.16568   48.67535   59.98382
   Fe       25.28326   81.44846   40.64891
   Fe       82.63366   48.75555   69.32483
   Fe       71.54580   72.14156   46.15503
   Fe       87.17157   72.06541   42.09607
   Fe       36.10275   55.75931   92.51684
   Fe       30.84980   87.19954   48.11528
   Fe       48.04753   54.19776   90.65904
   Fe       65.51084   89.36068   39.34334
   Fe       27.30309   41.06822   16.97168
   Fe       47.94477   73.69321   75.21209
   Fe       29.22871   81.45304   44.58885
   Fe       76.74477   19.60050   50.05314
   Fe       48.10551   81.44125   24.40868
   Fe       24.75988   77.52624   40.45970
   Fe       55.97590   28.19884   20.93563
   Fe       63.83125   70.24078   13.44076
   Fe       60.19799   72.38251   11.05591
   Fe       15.46959   50.67237   34.38150
   Fe       17.22291   46.04114   64.29335
   Fe       20.70588   34.91127   59.67781
   Fe       71.11865   48.44615   88.67392
   Fe       40.84354   77.44775   12.99329
   Fe       18.95247   37.02378   71.09264
   Fe       28.84089   62.12035   40.49145
   Fe       46.36411   13.93495   82.84506
   Fe       19.05006   71.16339   72.54088
   Fe       55.92888   68.18120    8.58869
   Fe       21.18847   50.46005   36.81231
   Fe       63.46775   72.29270   30.60706
   Fe       71.36314   41.00664   50.06920
   Fe       88.69226   48.90394   33.06013
   Fe       70.91522   17.82657   57.48941
   Fe       19.30905   63.82222   56.25133
   Fe       90.53000   54.85533   48.04154
   Fe       84.68076   43.16505   34.83019
   Fe       63.74565   58.37694   75.22839
   Fe       40.40050   22.09119   61.23667
   Fe       17.56602   42.71206   32.76644
   Fe       67.87997   68.06685   15.37042
   Fe       18.95886   57.41611   82.26216
   Fe       71.51363   79.88961   53.70315
   Fe       27.10236   55.75732   90.60305
   Fe       77.89460   50.85740   19.59443
   Fe       75.16628   33.28930   57.67564
   Fe       17.12248   38.40852   67.95092
   Fe       67.62789   66.25113   74.98435
   Fe       75.45015   39.56291   14.47553
   Fe       48.23748   23.64883   20.83457
   Fe       79.18232   47.19512   17.70261
   Fe       59.50765   54.23187   79.03574
   Fe       63.78627   66.38509   67.21303
   Fe       74.82393   29.41447   38.30594
   Fe       17.86964   58.05643   25.33894
   Fe       17.41330   50.18032   44.79932
   Fe       48.44907   47.24494   16.97649
   Fe       35.18251   11.98704   46.05681
   Fe       17.74028   56.34799   27.18397
   Fe       24.86100   21.30699   65.64231
   Fe       19.10657   56.01183   64.06984
   Fe       92.37429   60.43372   55.97267
   Fe       30.52567   40.81230   59.59637
   Fe       92.23979   48.89032   52.12077
   Fe       21.02333   52.16163   81.38588
   Fe       25.01009   46.72919   32.73944
   Fe       73.35773   31.44246   15.17285
   Fe       42.69939   91.27662   71.32764
   Fe       75.85339   73.22330   23.48139
   Fe       52.25721   89.61782   25.46398
   Fe       67.98787   76.02179   27.05341
   Fe       20.94106   29.25062   65.59055
   Fe       74.86679   25.83264   46.23864
   Fe       61.84093   54.41025   49.81534
   Fe       86.07398   56.22250   69.19800
   Fe       19.19350   57.98831   62.22162
   Fe       65.08969   15.89956   73.04076
   Fe       63.34879   76.27103   22.66455
   Fe       28.52386   35.30302   24.61289
   Fe       57.85226   70.36286    8.31491
   Fe       32.28979   21.05970   81.24288
   Fe       32.22812   26.96572   86.53616
   Fe       88.61412   72.47238   47.84158
   Fe       86.97620   72.58629   53.66579
   Fe       52.07334   70.14921   36.18042
   Fe       48.75770   89.21249   55.47061
   Fe       63.40350   91.14880   50.40931
   Fe       17.06476   34.76972   55.98693
   Fe       90.30755   50.58888   55.97978
   Fe       17.46314   33.06067   46.40199
   Fe       81.38387   62.60896   30.70072
   Fe       55.98919   70.42321   32.34370
   Fe       45.91452   55.20795    9.15994
   Fe       19.39107   56.28720   55.92744
   Fe       84.90306   62.41920   34.69221
   Fe       19.18267   56.10915   67.85556
   Fe       78.79917   35.67576   17.54600
   Fe       68.76971   36.92321   86.42456
   Fe       67.73335   58.46436   86.68017
   Fe       63.87435   56.65008   19.07173
   Fe       19.13270   65.55489   62.38012
   Fe       76.96459   33.62864   17.58900
   Fe       45.86355   75.29784   86.85154
   Fe       46.39556   52.71848    9.34443
   Fe       24.93131   38.84432   28.84514
   Fe       21.54592   65.93879   32.82085
   Fe       15.58315   57.78918   39.26608
   Fe       86.72360   72.17131   61.45846
   Fe       55.62520   54.46674   90.41783
   Fe       88.54874   45.13032   40.64471
   Fe       28.69031   54.09368   90.66779
   Fe       36.85520   25.64155   34.56417
   Fe       52.39103   27.73045   20.89023
   Fe       82.85146   68.12353   61.52052
   Fe       67.43063   52.56287   92.27881
   Fe       83.10030   74.17747   36.36784
   Fe       79.13545   39.41420   17.59485
   Fe       67.13780   15.73218   71.20812
   Fe       19.31341   48.58810   52.34144
   Fe       87.91296   56.27367   71.17890
   Fe       83.12049   27.75622   40.14662
   Fe       20.90083   69.45033   56.25787
   Fe       74.66474   21.84998   53.86079
   Fe       81.04372   62.38875   77.54541
   Fe       86.58884   38.98443   33.05762
   Fe       21.39457   59.87420   69.75416
   Fe       56.06127   54.46676   86.50298
   Fe       34.97784   14.22340   36.34251
   Fe       71.54839   27.64159   32.70397
   Fe       15.64572   59.64677   29.64133
   Fe       75.43809   64.48826   22.88145
   Fe       17.25821   48.13117   73.89935
   Fe       17.31941   42.39289   48.59759
   Fe       39.03365   78.12251   15.27716
   Fe       61.86400   79.70284   17.97151
   Fe       15.44673   48.37246   44.44116
   Fe       72.22497   83.83189   38.43202
   Fe       51.33349   90.39044   71.05485
   Fe       36.74957   17.48740   81.05062
   Fe       71.02599   29.07808   73.26390
   Fe       15.37150   61.81947   46.88549
   Fe       30.94926   57.61009   92.29394
   Fe       77.02247   28.05023   23.02099
   Fe       75.49295   70.24978   71.25927
   Fe       88.56286   37.14695   44.50946
   Fe       67.71438   53.32328   18.99730
   Fe       91.76979   46.74907   57.96742
   Fe       73.26006   70.22967   19.49130
   Fe       32.88950   17.86186   38.43626
   Fe       79.18207   43.22111   17.62256
   Fe       20.87010   46.43003   48.33700
   Fe       44.46835   86.96424   76.88508
   Fe       44.28779   62.42701   20.68399
   Fe       88.19361   52.39943   71.41534
   Fe       19.07282   29.54002   40.21497
   Fe       64.02040   31.42690   28.73971
   Fe       62.95902   21.66075   80.71743
   Fe       84.58383   35.31376   34.73987
   Fe       63.81817   60.95186   15.10263
   Fe       63.71334   60.50619   26.76874
   Fe       71.28864   58.07330   79.15793
   Fe       18.79553   42.62252   80.47955
   Fe       55.82355   85.47109   59.64365
   Fe       83.26574   37.52022   26.49214
   Fe       86.58642   48.90566   34.87982
   Fe       21.14436   46.55521   32.94028
   Fe       17.17605   67.58626   62.07154
   Fe       30.40369   87.11964   44.69711
   Fe       20.96020   71.61790   65.94933
   Fe       72.87165   41.67270   13.54065
   Fe       19.23365   63.69005   71.86185
   Fe       15.99208   69.41467   39.11577
   Fe       48.06831   17.67243   84.57941
   Fe       74.96659   29.47953   46.05401
   Fe       67.39207   87.43201   35.69449
   Fe       85.21811   56.93237   28.84170
   Fe       25.34955   73.66170   36.64556
   Fe       86.52351   45.08959   34.68054
   Fe       72.59312   30.99218   80.73189
   Fe       19.17436   57.95064   70.05386
   Fe       56.78517   76.50992   11.32985
   Fe       85.17653   64.48384   29.25889
   Fe       79.12923   57.14138   19.48824
   Fe       44.03531   17.75545   84.71598
   Fe       63.54219   34.95266   82.78247
   Fe       15.56051   57.84685   50.68186
   Fe       32.98359   73.61707   63.86912
   Fe       40.78345   27.63774   17.07620
   Fe       17.29654   44.63313   42.68603
   Fe       31.25707   67.28068   87.63083
   Fe       67.53176   62.57568   70.99719
   Fe       32.97728   85.20748   40.39754
   Fe       65.55465   87.45289   29.72608
   Fe       19.65759   54.46910   19.20762
   Fe       17.29700   53.96057   64.36795
   Fe       28.96521   17.69729   46.33181
   Fe       82.13403   33.14142   73.15234
   Fe       34.88691   81.42422   80.62592
   Fe       26.66085   19.94634   38.24545
   Fe       63.81065   85.42104   28.97931
   Fe       18.85870   50.49273   49.92723
   Fe       71.12063   25.22546   77.08909
   Fe       67.48293   47.17391   71.10423
   Fe       86.56324   52.64783   69.49224
   Fe       47.88373   69.80404   67.38868
   Fe       90.39445   66.16450   59.65304
   Fe       80.59769   27.45262   65.40898
   Fe       84.91760   41.31526   28.94065
   Fe       18.74118   27.47010   45.74161
   Fe       78.86810   33.46777   42.28544
   Fe       37.00554   77.83146   29.23662
   Fe       90.36234   52.73563   50.21837
   Fe       92.15328   66.20909   53.96528
   Fe       49.93422   65.62223   92.58832
   Fe       59.36323   25.60468   69.22375
   Fe       68.10699   72.27213   30.62910
   Fe       17.42682   46.65536   32.56948
   Fe       18.91284   38.65459   73.06411
   Fe       52.27739   35.37840   90.98031
   Fe       81.78104   58.46477   27.37371
   Fe       19.01409   42.87520   76.81305
   Fe       63.71797   72.22365   23.18120
   Fe       81.37922   58.63736   30.82581
   Fe       81.40304   48.91550   21.46190
   Fe       63.46502   87.34255   62.05111
   Fe       35.01663   68.16733   13.25138
   Fe       88.47115   37.22292   55.94423
   Fe       71.02040   25.60003   57.63806
   Fe       71.10469   25.86626   45.88470
   Fe       61.40138   15.78239   76.79864
   Fe       20.77992   36.78371   80.42351
   Fe       82.89410   31.47870   36.36758
   Fe       90.66776   60.75557   49.94301
   Fe       17.53642   65.80932   52.35097
   Fe       55.54732   13.97182   61.73092
   Fe       79.26650   75.77168   53.65976
   Fe       72.07320   51.03844   13.76444
   Fe       52.21380   89.48828   40.10922
   Fe       31.92836   17.67128   73.01756
   Fe       26.71430   19.67084   46.12409
   Fe       59.67088   89.39711   59.97280
   Fe       15.47254   59.78583   52.76284
   Fe       63.74000   77.78986   17.29608
   Fe       35.11068   55.75970   94.46989
   Fe       83.16515   54.92134   40.25086
   Fe       15.98663   59.92619   36.99895
   Fe       63.81989   79.71440   38.19687
   Fe       28.02482   21.25113   69.24984
   Fe       85.15792   58.71625   34.66980
   Fe       63.70897   67.94027   49.82746
   Fe       33.01445   89.16473   32.81524
   Fe       36.80956   77.87444   36.24790
   Fe       74.64068   37.34199   15.24549
   Fe       26.94893   84.95127   61.81786
   Fe       54.28093   46.66783   45.80088
   Fe       43.14778   21.69337   21.13025
   Fe       75.42658   47.31935   17.42208
   Fe       84.36284   66.12078   69.56842
   Fe       15.32301   65.73722   46.59779
   Fe       21.43210   50.56270   21.20534
   Fe       63.39819   27.15827   82.90537
   Fe       47.82521   33.10500   65.44373
   Fe       56.07733   89.54939   29.14658
   Fe       92.49677   48.85146   48.49830
   Fe       82.85971   56.27942   78.43154
   Fe       79.54172   81.58477   44.22658
   Fe       44.00603   32.94394   65.33222
   Fe       23.35724   81.00213   62.53979
   Fe       18.68608   25.46142   44.29543
   Fe       15.49034   54.35799   65.79193
   Fe       67.41436   54.56933   79.06867
   Fe       56.14819   27.97135   24.61661
   Fe       90.19133   41.19740   46.12027
   Fe       48.60062   81.82710   13.39737
   Fe       67.43326   64.30318   15.65041
   Fe       17.39258   55.96196   58.34236
   Fe       70.98107   21.75087   57.56253
   Fe       43.11428   16.27203   26.93103
   Fe       15.74187   57.77459   47.12427
   Fe       59.81043   68.37974   19.29114
   Fe       67.25707   89.41687   55.88802
   Fe       18.84765   38.78643   80.23396
   Fe       60.29028   52.39379   11.42626
   Fe       64.18412   80.31260   18.74106
   Fe       55.59897   25.42328   88.40139
   Fe       81.19778   73.88430   54.00796
   Fe       56.47340   60.47016   11.20087
   Fe       92.45624   62.36853   58.03707
   Fe       63.61095   56.52733   26.87554
   Fe       88.15190   43.26862   46.41959
   Fe       31.13950   69.76356   57.88172
   Fe       59.57719   58.21942   82.76645
   Fe       71.19653   87.32720   43.26864
   Fe       17.38558   52.19457   77.39890
   Fe       75.00985   37.29138   42.32474
   Fe       15.40465   59.63753   56.50657
   Fe       75.53524   49.09896   19.32342
   Fe       55.63758   91.28516   57.67264
   Fe       75.20552   33.19746   73.33039
   Fe       22.56122   29.20838   55.87694
   Fe       21.39559   58.31298   28.96515
   Fe       20.89015   48.24814   84.53329
   Fe       86.46212   35.18586   48.05987
   Fe       21.04011   73.47892   67.99271
   Fe       61.76269   70.88275   10.61975
   Fe       48.10251   17.73972   81.14421
   Fe       86.87795   56.94715   34.50649
   Fe       17.65531   69.84968   40.63173
   Fe       55.81107   66.09349   67.19874
   Fe       59.89143   46.61237   75.16236
   Fe       84.78146   33.44795   36.83564
   Fe       21.23200   35.19355   28.75613
   Fe       88.93808   66.38419   38.68338
   Fe       86.54934   43.09738   28.85984
   Fe       62.15816   54.51494   53.75463
   Fe       26.62979   23.11630   77.06165
   Fe       53.83678   85.31011   73.40037
   Fe       86.70765   60.48242   65.40656
   Fe       19.14959   77.34151   39.18879
   Fe       75.32072   30.06533   19.14493
   Fe       79.11006   45.20414   38.45204
   Fe       83.19491   63.75328   78.21781
   Fe       86.56855   52.81879   42.42594
   Fe       79.41159   53.10346   22.97926
   Fe       82.96769   60.67775   34.53872
   Fe       21.13140   46.69843   28.75020
   Fe       84.87902   47.09947   31.03482
   Fe       92.27362   52.68870   59.82160
   Fe       51.84094   29.39015   69.11457
   Fe       19.15894   54.15485   73.44072
   Fe       71.09509   21.96397   46.27401
   Fe       44.10710   39.25805   17.09028
   Fe       90.42630   56.79589   50.00407
   Fe       32.94617   88.97110   48.10347
   Fe       83.24174   75.84116   65.78354
   Fe       17.51582   54.24992   55.98321
   Fe       39.88587   25.10410   69.50570
   Fe       54.63367   64.97722    8.92347
   Fe       27.04894   17.84098   47.89981
   Fe       38.56191   51.79528   94.59881
   Fe       67.57356   41.07866   49.82831
   Fe       52.07188   74.18786   32.26636
   Fe       88.20590   36.99918   59.73963
   Fe       18.94226   27.69479   37.92587
   Fe       17.33203   48.63220   26.64115
   Fe       40.75009   17.93391   30.66797
   Fe       67.89732   89.35252   45.48365
   Fe       17.39516   52.51736   30.38254
   Fe       25.11059   39.03678   20.91341
   Fe       55.73221   69.97736   63.62198
   Fe       75.14186   37.15433   46.22385
   Fe       83.01509   41.36584   23.04046
   Fe       17.26795   52.14322   42.88950
   Fe       61.73332   58.24407   49.75243
   Fe       63.69486   56.54245   23.17871
   Fe       64.01059   64.28819   30.73150
   Fe       63.72238   60.69762   30.66938
   Fe       84.84908   52.95593   36.79663
   Fe       47.89636   58.34836   82.67189
   Fe       17.21275   44.50331   31.12878
   Fe       76.90333   73.69643   73.31941
   Fe       88.48931   45.11101   36.80138
   Fe       15.58460   53.90466   43.05948
   Fe       86.19838   52.33974   73.34907
   Fe       22.93828   23.73382   45.91117
   Fe       27.19537   84.88572   54.82679
   Fe       63.55776   58.24678   90.31685
   Fe       90.30990   50.75255   59.78328
   Fe       65.30731   31.14445   84.79098
   Fe       59.80608   65.95835   78.86449
   Fe       71.39731   62.10337   71.34046
   Fe       79.02652   24.05803   40.15125
   Fe       48.44872   93.24755   55.68345
   Fe       52.08733   87.29150   73.35619
   Fe       52.56180   64.00436   11.42479
   Fe       84.93779   79.76028   59.73083
   Fe       48.24677   39.31024   24.71183
   Fe       52.03364   66.44870   36.15599
   Fe       67.40106   87.54816   57.77757
   Fe       79.01296   58.65645   79.20948
   Fe       73.12565   87.23802   56.48190
   Fe       59.15976   15.80528   79.18685
   Fe       60.04617   68.43258   11.27639
   Fe       21.07987   25.12115   49.95191
   Fe       55.78177   81.92434   47.83182
   Fe       32.19292   55.78373   92.52922
   Fe       55.66336   13.75417   54.11339
   Fe       27.96480   85.11227   39.49378
   Fe       17.51329   65.43812   68.29534
   Fe       92.57125   60.58238   52.15500
   Fe       36.30969   59.82694   92.13575
   Fe       71.33619   37.03299   46.27650
   Fe       87.06539   60.67802   38.70260
   Fe       74.58228   31.02146   78.88510
   Fe       63.26819   17.86599   53.76565
   Fe       30.83769   17.83184   36.35876
   Fe       28.90590   81.53393   28.72519
   Fe       59.99421   23.99586   25.09464
   Fe       61.81688   16.03978   23.08776
   Fe       17.37840   46.49820   44.54739
   Fe       71.26220   29.41048   46.03747
   Fe       71.51930   32.09243   13.27423
   Fe       71.51514   75.87676   46.45208
   Fe       48.66468   43.08469   17.24778
   Fe       19.14940   31.38627   34.47883
   Fe       55.59676   85.61043   32.70633
   Fe       15.52055   48.58659   56.14414
   Fe       67.71239   56.83335   11.98073
   Fe       90.47351   46.94162   44.50643
   Fe       16.27823   50.34292   31.67836
   Fe       17.76211   54.41405   25.03375
   Fe       79.10946   72.03477   57.82545
   Fe       17.41983   52.30213   73.62161
   Fe       40.55131   25.78252   80.82836
   Fe       86.59611   42.98087   44.60082
   Fe       81.15564   35.51802   19.18918
   Fe       21.33220   73.61971   29.01418
   Fe       84.37556   44.57181   75.07495
   Fe       86.51056   35.02001   36.87836
   Fe       68.02932   38.46773   11.23189
   Fe       71.16259   67.61240   85.75200
   Fe       27.67131   62.71465   15.26916
   Fe       51.83220   73.66101   82.93751
   Fe       21.10848   38.92958   28.69903
   Fe       63.35026   77.52837   79.89528
   Fe       15.58178   59.49084   64.32141
   Fe       82.69507   48.48357   77.17544
   Fe       82.33726   29.38531   61.63620
   Fe       33.12088   47.22748   12.60708
   Fe       71.65211   45.42261   11.92961
   Fe       46.06109   10.12251   55.65261
   Fe       66.54449   25.02886   80.92903
   Fe       90.85123   58.72006   48.13777
   Fe       86.55707   31.58570   47.87197
   Fe       21.08115   27.48382   36.56486
   Fe       67.34567   87.39348   62.02235
   Fe       86.55590   42.97457   36.63534
   Fe       80.66194   63.88684   79.25543
   Fe       78.50988   63.96488   77.18259
   Fe       44.25627   50.86473   20.53733
   Fe       19.05130   33.01537   74.91172
   Fe       24.88860   54.23166   56.15643
   Fe       55.55748   13.84046   69.51307
   Fe       88.65970   50.79731   38.73361
   Fe       83.55690   61.08131   26.77000
   Fe       86.71905   42.93685   40.43748
   Fe       18.96541   71.73280   32.96222
   Fe       84.75848   33.44829   40.67352
   Fe       59.66875   54.56179   86.48579
   Fe       36.85320   43.31168   13.24333
   Fe       60.10172   85.63339   36.62695
   Fe       38.84154   66.49370   11.21330
   Fe       89.96165   60.49089   61.38199
   Fe       56.23575   27.99913   17.03621
   Fe       60.31289   56.47446   26.78762
   Fe       21.28560   33.41236   30.42393
   Fe       46.36125   23.51894   19.34746
   Fe       15.66515   55.75854   68.07595
   Fe       81.01709   27.59283   31.13579
   Fe       82.90657   52.80665   65.40070
   Fe       84.71992   39.21858   38.58894
   Fe       75.31890   58.51270   75.00218
   Fe       57.76130   43.67143   11.54039
   Fe       17.76032   60.16373   30.88307
   Fe       86.49849   37.36530   34.76518
   Fe       67.94191   60.54181   15.31128
   Fe       63.53605   75.85570   26.76923
   Fe       21.19614   50.28076   40.68779
   Fe       20.84831   44.42963   84.69082
   Fe       86.54832   37.25731   42.52887
   Fe       84.80598   47.35999   27.06881
   Fe       90.53753   62.48853   63.52089
   Fe       67.72153   64.42277   30.94209
   Fe       23.04124   81.11952   54.39898
   Fe       60.11305   66.67600   75.01128
   Pt       27.08374   75.60745   67.74749
   Fe       52.32689   81.60379   13.40794
   Fe       55.33773   17.52226   73.37482
   Fe       17.77221   58.30805   28.96975
   Fe       44.03520   62.26300    9.48353
   Fe       67.48557   50.71152   75.10370
   Fe       87.65113   52.35563   74.97352
   Fe       76.47160   21.52103   67.47917
   Fe       20.63339   50.11953   82.93416
   Fe       57.67631   87.38035   67.26564
   Fe       65.46922   14.38379   32.58117
   Fe       48.36700   85.77982   51.60321
   Fe       67.28635   12.22145   47.94636
   Fe       17.47012   57.82388   75.92615
   Fe       21.22185   59.98413   77.45668
   Fe       15.46469   48.57648   48.06981
   Fe       90.82326   66.98115   55.51191
   Fe       74.87303   79.66293   69.19119
   Fe       77.50161   66.40342   23.48869
   Fe       90.53459   60.53820   53.92950
   Fe       88.60587   47.08684   42.37301
   Fe       59.78710   85.56124   44.28375
   Fe       18.73058   34.94488   65.07999
   Fe       24.65113   77.32342   52.02094
   Fe       36.38175   85.25152   48.55560
   Fe       88.65881   46.83976   38.93613
   Fe       90.53607   55.09707   55.57637
   Fe       74.92882   65.93542   79.18730
   Fe       17.12727   59.60130   62.20530
   Fe       15.45643   59.57343   49.03130
   Fe       40.79104   81.57771   48.44537
   Fe       74.75809   35.03860   13.92420
   Fe       93.90656   62.30479   52.02234
   Fe       69.95251   60.43809   13.95505
   Fe       56.08065   27.63039   13.36965
   Fe       86.76319   47.24134   36.65766
   Fe       86.55913   68.55243   61.29755
   Fe       17.21904   38.63946   48.18324
   Fe       74.16480   79.66613   28.91141
   Fe       23.07692   25.09989   75.24854
   Fe       17.22491   48.34931   39.30065
   Fe       75.29956   54.60037   75.39577
   Fe       36.72041   85.44666   67.36858
   Fe       59.49376   29.36163   88.18627
   Fe       63.76080   91.12794   43.23952
   Fe       71.28277   25.70354   19.27508
   Fe       59.94474   81.81698   24.74644
   Fe       35.32156   51.75975   94.85129
   Fe       19.34292   75.64507   40.75091
   Fe       56.77256    9.46784   59.69356
   Fe       71.50292   54.37985   79.14285
   Fe       90.67296   62.63482   55.71624
   Fe       15.12492   55.50674   60.47413
   Fe       59.47608   13.93441   57.77366
   Fe       17.27920   61.81778   67.89833
   Fe       89.03398   58.61849   42.50257
   Fe       81.24707   53.03642   21.62631
   Fe       19.08894   59.73583   71.96224
   Fe       79.35204   83.54754   58.04036
   Fe       65.95750   54.09960   94.63154
   Fe       48.35427   47.16027   20.82005
   Fe       15.54717   44.80022   40.36436
   Fe       20.80517   46.06606   72.03567
   Fe       67.48264   47.08782   82.61436
   Fe       61.34084   83.07518   71.41424
   Fe       15.59001   61.57926   62.32070
   Fe       32.95214   39.37679   20.70795
   Fe       75.21292   22.21754   38.34806
   Fe       17.33538   46.35721   48.50468
   Fe       92.16019   62.22128   54.01196
   Fe       87.01322   75.83891   50.20504
   Fe       90.41530   50.90082   51.82351
   Fe       80.53259   29.90798   25.13009
   Fe       67.34513   50.54430   78.96040
   Fe       74.99545   25.68871   57.45795
   Fe       17.33198   67.77178   35.03424
   Fe       90.11105   52.53064   69.40717
   Fe       71.45004   62.28873   87.68866
   Fe       78.63385   23.71193   55.87568
   Fe       27.37280   45.18848   13.32161
   Fe       18.83300   46.34251   80.73223
   Fe       80.57671   23.87163   42.27116
   Fe       22.87655   50.36370   72.91019
   Fe       15.47665   65.42417   62.57602
   Fe       86.89623   60.66518   42.31267
   Fe       55.39542   17.58425   57.86582
   Fe       79.38335   66.49997   24.66646
   Fe       71.28979   67.84021   61.43213
   Fe       25.66410   83.49197   34.55376
   Fe       19.16806   48.45629   67.82702
   Fe       83.05714   57.04822   34.42440
   Fe       24.59558   54.57205   15.79759
   Fe       71.38601   25.76733   38.16154
   Fe       21.31624   71.62394   27.03620
   Fe       51.81233   18.00628   69.38437
   Fe       17.08508   31.08384   52.01256
   Fe       30.99183   54.89492   11.44892
   Fe       81.14540   42.74387   19.72137
   Fe       75.13587   66.21177   75.09840
   Fe       17.15025   40.32390   69.57839
   Fe       55.74697   17.82123   42.31399
   Fe       67.36826   38.72414   78.95803
   Fe       62.33152   43.40504   11.35605
   Fe       61.98386   58.79087   45.85314
   Fe       79.17613   60.77064   22.90539
   Fe       42.03104   59.87064   94.26335
   Fe       44.66902   89.36114   24.67885
   Fe       87.02308   72.53247   46.02714
   Fe       88.77967   68.49306   40.52023
   Fe       15.81767   53.99319   39.30241
   Fe       62.97587   50.50149   94.43569
   Fe       15.45682   59.93189   41.37594
   Fe       84.86345   75.95017   44.12996
   Fe       15.61217   69.39962   35.41709
   Fe       67.29831   42.60483   75.19510
   Fe       18.91228   46.24276   69.79038
   Fe       71.86390   72.17671   42.43232
   Fe       52.09660   19.14197   21.59557
   Fe       74.87796   33.28855   69.29119
   Fe       88.85218   54.83011   34.99054
   Fe       65.21875   21.05179   79.42323
   Fe       22.87316   50.08460   88.60152
   Fe       63.70149   18.05426   38.04278
   Fe       77.03026   43.41140   15.92110
   Fe       67.31939   29.39830   49.69646
   Fe       63.50871   21.76037   45.76600
   Fe       39.74681   25.18237   73.38054
   Fe       31.21014   59.52710   90.37612
   Fe       84.99272   72.58138   36.31419
   Fe       92.09679   58.29896   65.74623
   Fe       20.94412   51.94837   84.79048
   Fe       79.08713   66.09866   75.40993
   Fe       86.00584   44.80411   73.11778
   Fe       83.01436   79.61437   57.65854
   Fe       75.17289   41.17635   46.14280
   Fe       86.37364   37.22564   65.48851
   Fe       59.68878   15.92651   25.07613
   Fe       71.38583   21.81986   38.31781
   Fe       63.46113   33.24552   57.53538
   Fe       59.25490   26.93500   86.66319
   Fe       71.53981   47.02046   13.74693
   Fe       46.30384   14.73228   28.51723
   Fe       75.15761   83.67885   61.90195
   Fe       80.82440   25.52046   59.93605
   Fe       67.55715   54.64793   74.98565
   Fe       17.61906   48.62579   23.12611
   Fe       42.39608   10.13455   55.64634
   Fe       61.73079   87.62889   29.21789
   Fe       56.26942   44.94299   57.52039
   Fe       90.37984   62.42992   51.76714
   Fe       71.49585   58.25643   86.72103
   Fe       26.43991   23.13524   73.22351
   Fe       32.71309   21.72404   34.41862
   Fe       15.51568   55.88342   48.88660
   Fe       71.13565   81.90985   67.25671
   Fe       20.84493   53.93575   83.58487
   Fe       78.80032   75.68617   65.14220
   Fe       63.80105   14.42521   30.58706
   Fe       17.40014   65.62441   71.99538
   Fe       59.76520   58.17863   90.09297
   Fe       48.68353   25.34208   15.71671
   Fe       81.20531   62.61002   26.88231
   Fe       90.85649   51.53777   40.24022
   Fe       74.77007   25.91062   53.99193
   Fe       86.61264   68.33851   57.50890
   Fe       36.70441   12.13485   67.16069
   Fe       55.97331   21.68708   34.66585
   Fe       25.24034   68.22352   18.87294
   Fe       15.94808   65.83418   31.20513
   Fe       67.47698   62.40204   82.58899
   Fe       33.13738   13.94142   53.92930
   Fe       79.29072   53.44912   26.76393
   Fe       76.92045   26.06060   28.75206
   Fe       32.04439   32.89303   81.21948
   Fe       15.81599   61.72405   35.15269
   Fe       15.48133   55.79062   52.86652
   Fe       67.21162   22.17631   45.96560
   Fe       49.76471   21.43314   86.53164
   Fe       51.77614   57.92628   90.61857
   Fe       18.91022   29.28698   59.30196
   Fe       33.78929   89.24764   67.04360
   Fe       63.64959   33.19764   88.32949
   Fe       25.02917   58.21348   48.09858
   Fe       59.76775   18.02901   38.19902
   Fe       81.41257   81.50425   46.30584
   Fe       19.24217   27.25716   53.58718
   Fe       17.24618   57.89355   72.17821
   Fe       52.23085   31.54822   16.75591
   Fe       15.52637   44.68983   55.65123
   Fe       38.74559   29.58804   17.17091
   Fe       82.05147   52.29671   77.24736
   Fe       63.94503   56.06912   95.66928
   Fe       50.18233   25.39532   17.48750
   Fe       42.16769   51.60016    9.07420
   Fe       59.45448   87.40596   23.24630
   Fe       17.50235   63.48394   74.33136
   Fe       67.61655   24.10934   17.04664
   Fe       86.88367   46.90766   29.16681
   Fe       28.18242   43.24292   15.06934
   Fe       40.58235   81.38389   71.14588
   Fe       83.18904   56.68456   30.85644
   Fe       60.17815   57.03664   34.40983
   Fe       15.26103   55.74563   41.47495
   Fe       42.07189   84.98728   80.68893
   Fe       50.00886   10.49658   59.50556
   Fe       77.52690   83.68213   44.38699
   Fe       75.12338   25.46879   73.32494
   Fe       69.16955   87.40496   56.14084
   Fe       38.14715   36.78875   93.97510
   Fe       64.82837   12.01799   65.37509
   Fe       79.44306   58.63085   21.38139
   Fe       51.75393   62.18979   75.00461
   Fe       53.59629   12.10288   76.73113
   Fe       16.80308   31.25069   55.38195
   Fe       70.98267   25.72633   49.77551
   Fe       34.37784   67.63225   86.67596
   Fe       46.42305   89.85944   23.11835
   Fe       55.60675   13.58249   58.01195
   Fe       52.26808   27.78469   13.67949
   Fe       74.99718   33.16477   76.98336
   Fe       22.74753   60.78978   82.33596
   Fe       15.13975   59.56126   60.45346
   Fe       67.54668   29.55829   38.21055
   Fe       46.45432   93.44751   45.86650
   Fe       86.56241   38.98260   40.68997
   Fe       56.34885   56.85782   34.40231
   Fe       50.23642   93.66392   53.61825
   Fe       17.45089   57.83122   67.90011
   Fe       67.79279   60.68404   19.19550
   Fe       67.24580   17.97534   49.70383
   Fe       31.54848   90.37373   57.16230
   Fe       86.23405   33.41607   49.91401
   Fe       15.74690   63.85967   44.61445
   Fe       70.98134   69.88394   75.09457
   Fe       17.25303   54.00222   52.77382
   Fe       17.31471   53.90063   48.80229
   Fe       33.22337   77.92059   28.79784
   Fe       53.71077   72.01811    9.17236
   Fe       85.25249   45.32667   25.41462
   Fe       48.22331   78.08144   16.40825
   Fe       90.18112   56.70835   46.19505
   Fe       84.48467   69.78925   69.64418
   Fe       18.77783   29.34962   55.43515
   Fe       90.22483   48.77862   46.28994
   Fe       63.37709   73.90910   82.81628
   Fe       19.06731   59.80154   75.87289
   Fe       86.31007   52.57809   65.52850
   Fe       63.94680   81.68289   40.12055
   Fe       55.96648   81.75698   13.60741
   Fe       71.19144   21.75939   68.92977
   Fe       67.00225   21.71227   57.59726
   Fe       55.93239   56.79799   26.76787
   Fe       76.09386   40.75873   82.90380
   Fe       52.03189   89.64081   28.86330
   Fe       71.96054   60.74676   15.57723
   Fe       59.85595   81.67318   67.45169
   Fe       20.91868   55.83676   81.92821
   Fe       18.67456   25.36657   51.62410
   Fe       59.89780   81.84513   28.72586
   Fe       48.20666   77.20517   82.82458
   Fe       63.12603   20.99212   57.73878
   Fe       64.13946   73.93907   12.81357
   Fe       51.49842   69.66110   90.50868
   Fe       92.22147   62.33256   61.68899
   Fe       52.21226   78.17595   20.53287
   Fe       61.76641   89.44919   27.65850
   Fe       59.79047   56.61788   30.66611
   Fe       86.46993   35.25496   44.37306
   Fe       32.65172   89.18491   40.45303
   Fe       79.29633   49.32978   22.74581
   Fe       17.43934   38.59708   44.61274
   Fe       17.05795   71.03712   66.13686
   Fe       17.35509   59.61281   70.40993
   Fe       48.85102   50.83430    9.81582
   Fe       43.88903   73.33835   82.75555
   Fe       73.47217   45.25926   13.65192
   Fe       84.46233   50.42386   77.40884
   Fe       75.14072   21.85318   50.28702
   Fe       51.71071   10.55133   65.26272
   Fe       82.86044   31.39888   40.36515
   Fe       65.43865   74.17888   15.01854
   Fe       18.99114   46.12761   73.81297
   Fe       57.68289   10.30827   36.78034
   Fe       55.55337   81.19273   70.72376
   Fe       82.81488   52.83516   30.84885
   Fe       88.41595   37.03916   52.20504
   Fe       32.75030   81.37709   52.22911
   Fe       49.85035   81.41435   80.95558
   Fe       83.26968   56.93599   26.86320
   Fe       82.96228   56.95649   38.44373
   Fe       41.07780   91.22004   26.35243
   Fe       55.48048   69.86837   79.51542
   Fe       71.14309   18.17790   30.74859
   Fe       17.17216   48.61263   30.60962
   Fe       15.69119   51.72812   45.13548
   Fe       51.49004   10.49262   69.15110
   Fe       79.50329   79.82507   38.79882
   Fe       19.06582   54.20841   76.99723
   Fe       21.22737   38.91594   32.71103
   Fe       17.62117   56.07364   62.12182
   Fe       69.01888   83.56498   41.84140
   Fe       86.86375   62.60360   40.46862
   Fe       17.26600   59.68632   38.98601
   Fe       75.40442   54.72979   17.29457
   Fe       48.41930   19.95924   21.08094
   Fe       47.73302   13.90445   80.90324
   Fe       60.06149   29.59764   38.21975
   Fe       44.44143   81.39118   13.19531
   Fe       19.70686   73.25720   70.32222
   Fe       17.29169   67.55591   46.78951
   Fe       48.01344   54.01147   94.01657
   Fe       19.53073   71.33959   64.09557
   Fe       67.16454   31.34596   82.40792
   Fe       55.47606   82.82620   77.84778
   Fe       17.23119   56.02957   46.57932
   Fe       15.45593   52.03092   56.74601
   Fe       73.50752   39.85840   11.89185
   Fe       40.20894   53.83063   94.32334
   Fe       86.74978   76.07362   57.56817
   Fe       60.35698   56.87030   11.61909
   Fe       17.40201   52.30330   57.79651
   Fe       57.87104    9.79208   40.89987
   Fe       67.47448   62.38458   74.84252
   Fe       48.27357   31.57448   20.83007
   Fe       78.48197   69.67247   75.21938
   Fe       21.56226   65.94596   28.98817
   Fe       59.88685   28.14287   13.13017
   Fe       57.72015   27.13387   88.35018
   Fe       17.58478   63.83083   35.03824
   Fe       52.43329   39.25327   28.62988
   Fe       57.93692   32.83469   86.54879
   Fe       71.56064   62.44207   82.91559
   Fe       45.85340   52.15104   90.28628
   Fe       65.81535   47.52484   11.75364
   Fe       75.11845   28.16338   21.10439
   Fe       90.27302   64.30368   53.52257
   Fe       26.94823   71.35997   83.01686
   Fe       75.32450   75.76083   65.41401
   Fe       77.48212   70.30650   23.23826
   Fe       17.30908   59.83328   46.80507
   Fe       52.09359   35.44410   17.07657
   Fe       45.41721   25.86365   18.79940
   Fe       57.81653   10.71911   55.67221
   Fe       17.23716   56.28514   42.60488
   Fe       21.19224   59.89050   65.86993
   Fe       70.39468   58.58199   12.13084
   Fe       66.93204   21.17908   77.26507
   Fe       50.17648   89.37540   72.85761
   Fe       77.16116   75.86004   29.02155
   Fe       31.01493   53.91823   92.30757
   Fe       82.62339   58.32209   75.00831
   Fe       21.12675   42.66334   32.73411
   Fe       55.58802   81.34352   67.26167
   Fe       81.16592   80.04236   44.04419
   Fe       33.15418   60.26441   11.49233
   Fe       90.71035   68.51695   46.10809
   Fe       21.10348   54.32662   47.36125
   Fe       28.03790   86.03293   65.03346
   Fe       67.88147   57.16931   19.06397
   Fe       19.27480   65.48233   74.10611
   Fe       17.26231   40.61650   42.78456
   Fe       23.14682   54.01541   88.47981
   Fe       49.88233   10.71282   71.15385
   Fe       51.84385   85.67882   24.36170
   Pt       28.54991   52.28973   77.70064
   Fe       66.89617   12.22410   44.54196
   Fe       65.57589   72.15100   13.55440
   Fe       74.00772   74.52571   23.11442
   Fe       61.62023   13.97161   32.88950
   Fe       17.52149   55.80742   74.04640
   Fe       80.70221   55.92021   83.30044
   Fe       36.82297   39.17764   17.27306
   Fe       63.89648   49.16526   11.92008
   Fe       55.83908   50.93837    9.34422
   Fe       51.84158   89.69649   47.73036
   Fe       86.89160   56.71837   39.10084
   Fe       63.34465   87.34831   34.47670
   Fe       53.69862   49.12597   97.83042
   Fe       51.33229   29.54666   12.63534
   Fe       69.10632   42.81328   88.59200
   Fe       29.04843   86.17925   67.08654
   Fe       31.89812   31.62208   18.78001
   Fe       66.51442   12.25451   59.95409
   Fe       36.27917   13.88034   61.64057
   Fe       36.60122   13.97131   73.16300
   Fe       63.71250   14.19125   34.07324
   Fe       67.08760   75.68508   61.79993
   Fe       71.08950   75.81270   62.09192
   Pt       69.17686   18.13174   28.74121
   Fe       55.91125   17.60833   46.58485
   Fe       63.13378   17.97739   42.48942
   Fe       40.52983   17.76653   27.34521
   Fe       28.59268   17.32966   58.00993
   Fe       26.94940   17.66291   59.58593
   Pt       50.22885   20.31432   22.55835
   Fe       65.69111   21.97510   24.76582
   Fe       75.05061   21.97786   42.27505
   Fe       67.09102   21.51827   69.35403
   Fe       32.16209   21.29932   69.78981
   Fe       59.26462   21.92673   77.37141
   Pt       26.35386   23.27786   57.86461
   Fe       22.57311   23.42134   61.06597
   Fe       21.12500   23.15139   51.93081
   Fe       22.90952   25.25159   52.22865
   Fe       30.53856   25.03110   52.33702
   Fe       24.49564   25.12224   73.12827
   Pt       28.40170   24.88269   73.60526
   Fe       26.10374   25.06795   78.99946
   Fe       36.07147   24.93230   81.27410
   Fe       51.73435   25.24328   84.85085
   Fe       44.51829   25.77957   88.69841
   Fe       48.15403   25.79984   88.69941
   Fe       34.02157   27.01740   80.85178
   Fe       22.60185   27.03016   72.98694
   Pt       48.40257   27.29302   90.67693
   Fe       78.86939   29.76559   46.14204
   Pt       37.06262   29.57912   19.69177
   Pt       28.20261   28.88961   81.04539
   Fe       39.95377   28.98644   88.84256
   Fe       46.10870   29.40962   90.64860
   Fe       24.81801   31.11661   33.02157
   Pt       50.87524   31.38381   14.78454
   Fe       56.18055   31.98596   20.87264
   Pt       50.32901   31.59955   92.51311
   Fe       48.55164   33.56532   15.13591
   Fe       78.84493   33.04474   73.36341
   Fe       30.40473   33.03370   56.05835
   Fe       28.20302   32.77504   77.26417
   Fe       36.34131   32.66542   77.30745
   Fe       46.13675   33.23194   94.27293
   Pt       48.25106   33.07982   92.75127
   Fe       70.88789   35.52882   13.58860
   Fe       49.97289   37.43884   13.51324
   Fe       36.02842   36.53746   85.08894
   Fe       39.92500   36.77249   69.53017
   Fe       21.13284   38.82800   36.47027
   Fe       21.06426   38.72660   40.63505
   Fe       28.77512   38.95268   40.34616
   Fe       32.90299   39.35965   17.11045
   Fe       52.42810   39.92220   20.60278
   Fe       60.10980   39.53685   28.56535
   Pt       63.52658   38.89428   90.83939
   Fe       67.29740   39.16169   82.86434
   Pt       24.72508   38.72578   55.83229
   Fe       20.64979   38.62765   59.55244
   Fe       20.41917   38.56954   67.21378
   Fe       18.95194   38.64038   69.18720
   Pt       46.42204   38.90969   96.33337
   Fe       52.05928   39.10318   94.19463
   Pt       53.96831   39.03705   95.98036
   Fe       50.70730   39.42616   96.38392
   Fe       19.07476   38.83597   61.41591
   Fe       17.18516   40.69757   34.69948
   Fe       40.12137   40.31950   85.22264
   Fe       18.80694   40.89195   62.95464
   Fe       18.81498   41.19436   70.66911
   Fe       19.01991   42.63363   73.09064
   Pt       20.87562   42.23575   48.53553
   Fe       20.98383   42.67384   44.37317
   Fe       21.19799   42.75112   40.48343
   Fe       20.96521   42.73272   28.86946
   Fe       29.19123   42.95202   17.13241
   Pt       36.29345   42.32756   94.41084
   Fe       47.95844   42.70119   94.44454
   Fe       63.99443   45.32180   15.14495
   Fe       60.14906   44.99164   23.20359
   Fe       17.06961   44.73388   26.48644
   Fe       19.00884   44.51529   78.99613
   Fe       67.33697   46.48243   79.30954
   Fe       63.62718   46.46535   79.29297
   Fe       63.56901   46.60112   75.26982
   Fe       54.29984   47.04572   42.03746
   Fe       58.06470   47.08803   15.34479
   Fe       84.63672   47.06618   23.57708
   Pt       54.08686   46.78570   96.15918
   Fe       59.40331   46.55551   94.46832
   Fe       32.98590   46.89664   17.04762
   Pt       21.37793   46.74167   25.14058
   Fe       17.57799   46.53492   29.03914
   Fe       21.30436   46.51928   36.97023
   Fe       20.95515   46.40765   56.31334
   Fe       24.67583   46.33396   52.36653
   Pt       28.54165   48.53174   61.79833
   Fe       32.51045   48.08824   89.00266
   Pt       44.28668   48.47649   96.06354
   Pt       74.74591   48.39414   84.79548
   Fe       38.23493   48.47706   56.06145
   Fe       25.84731   48.84053   15.10352
   Fe       59.98570   48.84492   19.35418
   Fe       67.28541   48.99296   15.52591
   Fe       69.87445   48.83328   13.49948
   Fe       28.99224   50.63467   17.25274
   Fe       84.74602   50.98055   27.18413
   Fe       15.56220   50.13874   46.55063
   Fe       21.02429   50.26598   44.66692
   Fe       21.14082   50.36730   48.36016
   Fe       20.96283   50.19707   52.31990
   Fe       24.92271   50.27609   48.31481
   Pt       22.98165   50.20786   65.93822
   Fe       22.94840   50.21566   69.80099
   Fe       19.16278   50.29069   73.24818
   Fe       43.90264   51.04914   90.30237
   Fe       47.76872   50.63961   90.55541
   Fe       55.55844   50.50072   90.58878
   Fe       59.56331   50.55987   90.56434
   Fe       59.55691   50.52489   82.81123
   Fe       51.94262   50.42672   75.17428
   Fe       63.60554   50.53729   75.35744
   Fe       63.46756   50.43065   79.29011
   Fe       61.56923   50.61615   96.11297
   Fe       52.06569   50.82760   90.44751
   Pt       24.87439   52.20899   69.97179
   Fe       17.38597   52.14394   62.11146
   Fe       17.29204   52.17765   54.26326
   Fe       15.66121   52.19174   52.43188
   Fe       38.18871   52.29406   86.61347
   Fe       56.12431   53.02178   22.95120
   Fe       74.17617   52.14615   14.16710
   Fe       69.02043   52.65390   90.43019
   Fe       21.40703   54.31192   29.50261
   Fe       21.09565   54.27389   44.62458
   Fe       24.94970   54.34250   40.58377
   Pt       23.05028   53.79248   66.36315
   Fe       15.87681   53.99828   58.26077
   Fe       22.92160   54.00862   70.20915
   Fe       36.21884   54.16806   71.81522
   Fe       51.94627   54.33565   75.19619
   Pt       89.87575   54.34917   63.55029
   Fe       72.97510   54.12930   88.67393
   Fe       67.93987   54.55742   67.71872
   Fe       63.78743   54.41112   75.23273
   Fe       51.93884   54.24467   79.17237
   Fe       51.84661   54.41180   82.75934
   Fe       55.80754   54.56754   82.76117
   Fe       21.17032   54.24699   52.03772
   Fe       19.33837   53.93991   70.35660
   Fe       17.22040   55.98203   54.57853
   Pt       22.87465   56.16033   79.19254
   Fe       89.88896   56.25505   69.29593
   Fe       89.79471   56.28044   65.60419
   Fe       90.27025   56.55206   57.91494
   Fe       90.19101   56.62074   53.85075
   Fe       68.09778   56.67628   22.94090
   Fe       51.80380   56.56949   30.46068
   Fe       55.95484   56.74915   38.36298
   Fe       60.07680   56.65462   38.24208
   Fe       56.07884   56.95273   30.58284
   Fe       69.53539   58.56553   15.06169
   Pt       75.02124   58.45329   17.34323
   Fe       21.12229   58.26395   44.17563
   Fe       21.21430   58.32534   48.08198
   Fe       21.36859   58.08394   52.63371
   Fe       21.21161   58.07679   56.16049
   Fe       19.50360   58.01384   77.10853
   Pt       27.01648   57.99441   69.81281
   Pt       26.88273   57.81671   88.64982
   Fe       50.15334   57.97164   96.34054
   Pt       54.14039   58.12608   95.94814
   Fe       59.32143   57.91032   94.17179
   Pt       61.73028   58.44810   92.10355
   Fe       75.04445   58.24218   79.40210
   Fe       67.52516   58.25481   82.95922
   Fe       67.46184   58.20707   78.98791
   Fe       63.33542   58.15825   79.30734
   Fe       55.81097   58.28276   78.82074
   Fe       63.27461   58.03705   82.79198
   Fe       59.62712   58.13605   86.61472
   Fe       55.91666   58.40668   86.37423
   Fe       47.83394   58.00131   90.58583
   Fe       47.66855   58.21365   86.71830
   Fe       51.97955   58.41442   82.70318
   Pt       58.10171   58.35045   80.64687
   Pt       21.18111   60.05344   73.57762
   Pt       24.95650   60.10827   57.69280
   Fe       82.53350   60.23380   73.21942
   Pt       86.68597   60.61176   46.22496
   Fe       71.65359   60.70910   19.09888
   Fe       88.25633   62.37897   46.12451
   Fe       74.12912   62.13178   16.00605
   Fe       52.40431   62.40486    9.36841
   Fe       38.16716   61.80891   10.86510
   Pt       23.52646   62.39905   19.16610
   Fe       25.13505   62.14181   40.64497
   Fe       25.14513   62.09365   44.40997
   Fe       23.41776   62.10635   50.17162
   Pt       23.02926   62.17117   61.69578
   Fe       19.19583   61.64420   77.48309
   Fe       15.20088   61.64708   54.73980
   Fe       75.39484   62.29599   71.11708
   Fe       63.64587   62.39864   67.23542
   Fe       59.50358   62.19552   75.20627
   Fe       48.02619   62.20034   75.33108
   Fe       47.78492   62.20801   78.98008
   Fe       43.93845   61.94003   86.79018
   Fe       47.81224   61.67844   90.61076
   Fe       51.72972   61.85703   90.73190
   Fe       47.93174   61.92005   86.70694
   Fe       47.83398   62.02290   82.98905
   Fe       55.45898   61.97506   83.22797
   Fe       59.56967   61.91902   83.12952
   Fe       63.73583   62.48628   82.76359
   Fe       59.96569   62.57025   78.77204
   Fe       63.57678   62.51377   78.86197
   Fe       55.61606   61.95508   90.64816
   Fe       59.41957   61.84183   90.44279
   Fe       65.14138   62.00402   92.22897
   Fe       71.44524   62.23978   79.01021
   Fe       75.10259   62.18316   79.33708
   Fe       77.30524   60.30762   17.62480
   Fe       71.54293   62.17674   75.06784
   Pt       48.73641   63.50485   92.09236
   Fe       66.25339   64.43008   44.02728
   Fe       66.00771   64.44979   40.24955
   Fe       73.42014   64.29842   17.51325
   Fe       55.86970   64.65113   22.81274
   Fe       68.89638   64.25322   14.04343
   Fe       19.40716   64.07414   33.20716
   Fe       21.47151   64.35642   30.66690
   Fe       21.24356   64.03956   46.17167
   Fe       20.83631   63.77906   50.40656
   Fe       18.93246   63.84013   63.86050
   Fe       17.07848   63.37211   62.45902
   Fe       81.44180   66.59702   30.76779
   Fe       32.77801   66.10960   40.63346
   Fe       24.99818   65.94870   44.66243
   Fe       21.19421   65.85185   40.74674
   Fe       25.08812   65.97451   36.77633
   Pt       26.94781   65.89122   57.95929
   Fe       19.28030   65.79994   58.15921
   Fe       30.97976   65.96392   61.62359
   Pt       26.85817   65.73319   65.85473
   Fe       22.71952   65.75130   62.14056
   Fe       19.14898   65.52371   69.93982
   Fe       19.42001   65.52182   77.41272
   Fe       32.78657   65.91733   71.30498
   Fe       40.30637   65.94757   67.74731
   Fe       51.60246   66.13149   66.97985
   Fe       51.86480   65.91802   71.56039
   Fe       63.49459   66.12972   71.51630
   Fe       67.94672   66.40788   66.94190
   Fe       67.67246   66.38799   71.03857
   Fe       71.42952   66.34399   74.91132
   Fe       71.37771   65.82988   79.43386
   Pt       69.19639   65.81309   80.89630
   Fe       67.41609   65.88110   82.83940
   Fe       67.17314   66.38629   78.64956
   Fe       63.21542   65.82513   79.37665
   Fe       51.74552   65.97034   79.09662
   Fe       47.85234   66.14318   82.76526
   Fe       51.55610   65.86171   83.00733
   Fe       55.73135   65.85189   86.78035
   Fe       55.47757   66.06714   90.28495
   Fe       59.53713   66.71849   89.99190
   Fe       63.53828   65.81365   86.75160
   Fe       63.45920   65.84430   83.03177
   Fe       51.84235   65.83873   75.33678
   Fe       55.71815   66.23738   74.93919
   Fe       21.11068   68.23207   45.95717
   Pt       18.74331   67.74689   52.09852
   Fe       19.15681   67.47185   64.45976
   Pt       51.92883   67.71881   84.77098
   Pt       58.42444   68.27842   86.19591
   Pt       48.36453   68.49789   11.17565
   Fe       56.00564   68.14588   19.01498
   Fe       71.59673   68.28297   45.98760
   Fe       83.21387   68.38143   30.67396
   Fe       63.50909   68.07809   87.86420
   Pt       67.22654   67.71622   84.61192
   Fe       68.06584   68.59117   19.43977
   Fe       63.65569   68.33677   27.13586
   Fe       63.49240   68.12507   30.86396
   Fe       65.50973   70.04897   84.48796
   Fe       67.39648   69.58964   83.47865
   Fe       71.41392   70.04673   20.94787
   Pt       67.75502   70.27758   17.21426
   Pt       19.01315   69.99068   30.60468
   Pt       23.30546   70.09086   30.53410
   Fe       27.09465   70.34673   19.07290
   Fe       25.10018   69.90354   32.36373
   Pt       24.95487   69.81155   44.57569
   Fe       24.96024   69.68862   48.68150
   Fe       28.93378   69.85424   48.55546
   Fe       24.81978   69.65730   52.40360
   Pt       22.86436   69.45413   70.07207
   Pt       27.05230   69.56857   69.71828
   Fe       22.87608   69.63767   62.00476
   Pt       26.92199   69.67872   61.98267
   Fe       30.59990   69.68247   61.60120
   Fe       43.91107   69.82725   67.44271
   Fe       47.93313   69.74094   83.00064
   Fe       51.80796   69.83288   75.29762
   Fe       51.68670   69.59912   83.12945
   Fe       67.71465   70.33840   67.29458
   Fe       59.71422   70.05700   63.34363
   Fe       55.55542   69.88157   71.51406
   Fe       59.67577   70.04342   71.25104
   Fe       55.82337   69.83796   75.29660
   Fe       59.36274   69.79059   79.25515
   Fe       59.46044   69.71801   75.37300
   Fe       63.64304   70.10783   75.29718
   Fe       67.36132   69.90414   75.39808
   Fe       55.61423   69.89541   83.13340
   Fe       59.71517   69.91194   82.59309
   Fe       63.27639   69.72101   79.41786
   Fe       73.21149   70.12510   76.94212
   Fe       74.69373   69.90862   75.28197
   Fe       71.60824   70.44836   71.22836
   Fe       67.84973   70.07744   71.07357
   Fe       18.83488   71.49850   59.86150
   Pt       28.64986   71.70265   53.89001
   Pt       26.97349   71.83713   67.21090
   Pt       26.74244   69.72759   80.89369
   Fe       27.41362   71.39596   75.32794
   Fe       48.19489   71.35452   84.56693
   Pt       54.13946   71.87600   86.25190
   Pt       56.52397   71.82501   84.64174
   Fe       59.25760   71.65875   49.68093
   Fe       59.37703   71.89475   30.51443
   Fe       60.04307   72.14845   19.05645
   Fe       51.90184   72.11404   15.10803
   Pt       47.30993   71.76042   11.04699
   Fe       42.83649   72.21691    9.81180
   Fe       53.88326   72.00235   13.21788
   Pt       83.29127   72.07533   34.60977
   Fe       59.13586   71.71448   14.89476
   Fe       63.25715   71.94758   38.27634
   Fe       67.19189   72.04543   49.97123
   Fe       67.56050   72.22155   38.69695
   Fe       67.93846   72.24702   34.69661
   Fe       75.44029   72.19976   61.51530
   Fe       75.52638   72.07359   65.61128
   Fe       28.88930   73.64145   48.51954
   Pt       25.03313   73.55459   67.55347
   Fe       28.36937   73.28540   59.87352
   Fe       36.85959   73.87010   44.31015
   Fe       40.54658   73.86878   40.62959
   Pt       59.60908   73.88970   20.85538
   Fe       61.67062   73.99093   12.11910
   Fe       67.21320   73.86106   16.92460
   Fe       69.73984   74.16291   19.35724
   Pt       71.60664   73.89733   59.51709
   Pt       83.53036   74.09104   59.59085
   Fe       40.44741   73.76895   67.41241
   Fe       48.04273   72.96276   82.89893
   Fe       51.82263   73.56127   79.03389
   Fe       59.77731   74.00026   79.02459
   Fe       55.61912   73.72657   79.16269
   Fe       63.46650   73.61797   75.32970
   Fe       63.29810   73.77364   71.26327
   Fe       63.53010   73.95763   67.37512
   Fe       63.53209   74.00881   63.48388
   Fe       67.01733   73.62442   67.03431
   Fe       67.73150   73.92257   71.51233
   Fe       40.65694   73.84546   48.42213
   Fe       44.21255   73.89074   63.16051
   Fe       71.03377   75.67991   57.95491
   Fe       59.64367   75.52202   22.61042
   Fe       59.52010   75.72712   18.77658
   Fe       63.85932   75.99845   18.79999
   Fe       65.18987   75.75067   24.78398
   Pt       67.97155   75.95652   23.47225
   Fe       75.69772   76.07525   46.28720
   Fe       75.42355   75.75958   58.21329
   Pt       77.21429   75.77770   71.23477
   Pt       49.84725   74.98173   86.42152
   Pt       28.76248   77.59301   48.26788
   Fe       28.52941   77.46954   56.14420
   Fe       31.03745   77.58481   58.19594
   Pt       27.30216   77.79914   73.06456
   Fe       25.63676   77.41437   71.26601
   Fe       33.10849   77.82462   33.10028
   Fe       32.94130   77.71751   36.91871
   Pt       32.89724   77.62648   48.31675
   Fe       32.97610   77.50625   56.01164
   Pt       34.81912   77.76988   57.58578
   Pt       36.76932   77.68035   59.80305
   Fe       36.84565   77.65801   48.29176
   Fe       36.82535   77.73896   44.37750
   Fe       51.95162   78.03156   13.25865
   Fe       61.61184   77.71909   15.92372
   Fe       67.87092   78.08407   36.32690
   Fe       77.60355   77.76515   34.59829
   Pt       71.57011   77.79029   59.29144
   Fe       65.20113   77.60272   65.24010
   Fe       52.04507   77.91207   51.76127
   Pt       74.04657   77.83019   61.42684
   Pt       71.37563   77.80061   67.19387
   Pt       71.40695   77.95870   71.31379
   Pt       79.41655   77.88852   44.09043
   Fe       67.32177   77.90177   67.23602
   Fe       63.25193   77.64022   67.34250
   Fe       67.52618   77.94033   71.32053
   Fe       59.69955   77.45126   75.30203
   Fe       40.81426   77.75524   56.19553
   Fe       44.34317   77.80437   59.72757
   Fe       48.01317   77.57898   71.51573
   Fe       51.98148   77.62686   71.31439
   Fe       48.16639   77.42496   79.53428
   Fe       51.95503   77.39034   79.24148
   Fe       55.48159   77.52840   75.36324
   Pt       34.80046   79.59103   55.88995
   Pt       36.48602   79.62484   57.55506
   Pt       27.20551   79.63172   28.73959
   Fe       30.80816   79.53681   59.89672
   Pt       30.95208   79.71592   63.41616
   Pt       27.10972   79.55058   67.30843
   Pt       28.78361   79.24017   69.37927
   Pt       29.09264   79.50984   73.22102
   Pt       27.06621   79.32078   71.36665
   Pt       29.11329   79.48190   77.00501
   Pt       32.62249   79.26139   77.16651
   Fe       67.42846   79.42678   73.31739
   Fe       66.86459   79.38648   65.35540
   Pt       59.62469   79.50790   77.30149
   Pt       51.70354   79.44739   73.15426
   Fe       79.37889   79.67402   42.51207
   Fe       79.45234   79.76974   50.05116
   Pt       73.65185   79.72638   48.03048
   Fe       71.93703   79.98421   46.22252
   Fe       71.72986   79.90975   42.27224
   Pt       73.76750   79.84348   44.07326
   Fe       67.62875   79.85004   46.18590
   Fe       63.56737   79.84001   45.93946
   Fe       59.65947   79.67611   45.96723
   Fe       59.98218   79.85431   34.29012
   Fe       67.61457   79.76934   38.62311
   Fe       67.61058   79.74118   42.41850
   Fe       59.72794   79.85097   30.61991
   Fe       62.98938   79.59392   30.45336
   Fe       63.71864   79.80188   26.74883
   Fe       57.58607   79.70756   13.23582
   Fe       59.65925   79.91757   15.26687
   Pt       66.97824   79.53500   34.57672
   Pt       67.88255   79.94068   30.86645
   Pt       70.33920   79.87957   28.98447
   Fe       69.11719   79.71143   25.09167
   Fe       66.50298   79.24304   22.51479
   Fe       33.16290   81.63003   36.22849
   Fe       32.84813   81.44784   39.95115
   Fe       34.82910   81.81285   34.15624
   Fe       40.63652   81.76697   67.67303
   Fe       36.65326   81.32898   51.89844
   Fe       40.72351   81.56740   63.72420
   Fe       52.00320   81.46741   67.54394
   Fe       51.99195   81.41308   71.21755
   Fe       48.09053   81.35901   75.60941
   Fe       63.32633   81.53468   67.80366
   Pt       65.74924   81.66135   69.24123
   Fe       68.95545   81.12048   69.93426
   Pt       75.60992   81.69645   48.02235
   Pt       73.93886   81.76305   42.26573
   Fe       63.16094   81.82404   43.88227
   Fe       59.57041   81.70698   44.18135
   Fe       55.76500   81.56133   63.48324
   Fe       63.40180   81.65151   63.60402
   Pt       63.58361   81.78054   55.46668
   Fe       55.89877   82.05764   17.05315
   Fe       55.85780   81.77314   28.35564
   Fe       59.65613   81.62360   32.82458
   Fe       59.69884   81.77420   51.85697
   Pt       67.76043   81.64111   51.68707
   Fe       63.46461   81.67518   24.74843
   Fe       65.99511   81.71530   30.72655
   Pt       63.74744   83.58834   53.72574
   Fe       63.62512   83.36178   61.74851
   Pt       63.59887   83.56705   42.15482
   Pt       26.62337   82.87648   67.81672
   Fe       30.81138   83.53994   51.74535
   Fe       57.91333   83.81789   17.95714
   Fe       67.38476   83.43537   46.14833
   Pt       69.25292   83.51108   55.77443
   Fe       67.60892   83.53044   54.02606
   Fe       67.09214   83.30051   57.50968
   Fe       71.21347   83.62018   61.92870
   Fe       71.09075   83.31273   53.96119
   Fe       72.18808   83.56174   50.12225
   Fe       76.36449   83.64732   49.70146
   Pt       61.71594   83.63134   28.65880
   Pt       65.56097   83.60822   28.91488
   Fe       65.29172   83.72206   36.47380
   Pt       69.28421   85.12625   53.77763
   Fe       59.66418   85.38611   59.72987
   Pt       30.55673   85.16538   65.47807
   Fe       31.30396   85.54715   30.51885
   Fe       36.10156   85.17892   52.17870
   Pt       40.60818   85.26923   59.97260
   Fe       44.73422   85.06848   75.21435
   Pt       61.97526   87.53410   32.75997
   Fe       67.39533   87.54843   54.13066
   Pt       67.09397   87.35318   50.03846
   Fe       67.12670   87.38360   42.29172
   Pt       61.61422   87.52433   55.55619
   Fe       63.35298   87.37240   53.63946
   Pt       63.48692   87.40154   57.97326
   Fe       48.36519   89.20389   67.42521
   Fe       52.13471   89.39522   59.71099
   Fe       52.15472   89.41814   56.00866
   Fe       55.86972   89.55147   36.56451
   Pt       56.14056   89.53676   33.15945
   Fe       56.92885   89.61553   25.68169
   Pt       61.28236   89.52856   31.21951
   Fe       56.11707   89.54229   44.11946
   Fe       55.78407   89.42042   48.44084
   Fe       55.80540   89.48847   51.92523
   Fe       59.80803   89.54132   44.39352
   Pt       65.46601   89.47926   54.02232
   Fe       63.60055   89.34901   40.76175
   Pt       34.84486   90.95946   48.38023
   Pt       54.13693   91.48945   40.32208
   Fe       46.32145   91.06915   71.55717
   Fe       39.51496   40.45297   77.21202
   Pt       50.34478   58.58776   11.33937
   Pt       51.90174   60.27338   11.37794
   Fe       59.60518   66.09622   83.08473
   Fe       59.60686   65.82746   86.55188
   Fe       55.46900   65.89352   78.74342
   Pt       61.72730   70.13856   15.27288
   Fe       52.41834   70.68247   86.61760
   Fe       56.45441   69.56258   86.21044
   Pt       67.05512   69.56213   79.96195
   Pt       65.62343   81.83292   34.47196
   Pt       66.54762   81.78302   38.14734
   Pt       67.42250   81.81357   36.11073
   Fe       40.61292   81.66995   52.59491
   Fe       41.06224   85.56208   32.03105
   Fe       40.82057   85.43132   48.06165
   Fe       28.78826   85.41166   36.83670
   Fe       44.36248   85.54564   59.21668
   Fe       40.60986   85.41718   52.21178
   Fe       44.69282   85.29393   55.63183
   Fe       51.96597   85.38546   71.98477
   Fe       52.09480   85.71900   63.34826
   Fe       55.51322   85.50001   63.21689
   Fe       60.09302   85.81318   63.45350
   Fe       51.43322   85.47806   59.26461
   Fe       55.70658   85.52418   55.80912
   Fe       55.91587   85.54615   48.09081
   Fe       57.61473   85.68458   45.74159
   Fe       60.11131   85.56359   51.79561
   Fe       55.95604   85.72913   25.30168
   Fe       59.54407   85.40110   20.81052
   Pt       63.76918   85.61582   55.63080
   Pt       70.68502   85.34987   55.56764
   Pt       69.15379   85.39182   46.20417
   Fe       59.84284   85.63799   40.60768
   Fe       55.94408   85.68183   36.25625
   Fe       55.67934   85.73059   29.04984
   Pt       61.90632   85.68376   42.23933
   Fe       63.70049   85.65827   44.34770
   Pt       67.39123   85.47533   44.15419
   Fe       63.52909   85.62846   40.49375
   Fe       63.69600   85.49172   36.30937
   Pt       71.92860   85.63754   48.14258
   Pt       34.58365   87.07750   71.34957
   Fe       73.60188   66.32537   19.52901
   Fe       83.10829   66.89852   40.19994
   Pt       83.20440   70.82374   36.45234
   Fe       63.29585   73.80593   79.07451
   Fe       55.85919   81.58495   60.42425
   Fe       51.75111   81.27316   75.06079
   Fe       63.79823   81.74557   29.22024
   Fe       48.66444   85.24409   67.31984
   Fe       51.85696   85.46147   67.36652
   Fe       55.67941   85.56265   67.26155
   Fe       59.71206   89.47272   52.30673
   Fe       59.87310   89.63698   48.22912
   Fe       63.67295   89.44752   45.00152
   Fe       19.18654   67.33265   76.19690
   Fe       71.16398   85.42563   51.95593
   Fe       69.58457   81.55892   28.02882
   Fe       15.87043   57.98424   43.15440
   Fe       27.66211   84.52778   66.97731
   Fe       71.14290   87.41929   55.07587
   Fe       54.49547   43.30538   11.03955
   Fe       70.92371   83.48138   58.86290
   Fe       65.31322   87.52631   33.42134
   Fe       17.00111   40.29119   74.15977
   Fe       69.41123   87.22648   48.83203
   Fe       19.18368   67.22724   68.51616
   Fe       63.68566   72.57675   14.58510
   Fe       49.76428   76.95606   84.88520
   Fe       56.02537   66.42952   10.82552
   Fe       22.94593   79.19213   56.35861
   Fe       21.49772   75.56870   30.90288
   Fe       47.66027   70.46052   90.28891
   Fe       83.73172   60.25521   75.05907
   Fe       30.59279   88.87920   58.56339
   Fe       59.64678   89.18694   25.64023
   Fe       17.16745   46.17877   52.77286
   Fe       17.54030   36.86316   34.95714
   Fe       17.06836   40.23056   66.52718
   Fe       17.27895   52.01579   50.91353
   Fe       15.55089   44.81718   36.33893
   Fe       29.06072   87.15147   61.46686
   Fe       50.67584   33.24800   13.55339
   Fe       32.75909   27.47663   22.16594
   Fe       15.95367   55.93314   56.67275
   Fe       24.96277   83.09349   65.93820
   Fe       15.63885   69.39486   47.06457
   Fe       15.57314   49.94498   58.63729
   Fe       42.11341   60.59092    9.25468
   Fe       27.08631   19.26364   69.33790
   Fe       64.05448   52.57607   95.13927
   Fe       86.71202   73.93361   47.94728
   Fe       59.56921   14.29083   30.76947
   Fe       86.33740   39.16770   36.41662
   Fe       84.74282   41.23481   32.84474
   Fe       86.81148   41.22431   34.62719
   Fe       87.03772   43.17291   32.85533
   Fe       18.91622   44.51345   71.84704
   Fe       79.48706   45.32444   19.27871
   Fe       83.03529   48.93761   27.37614
   Fe       82.84426   49.02744   23.13002
   Fe       86.62267   52.77273   38.64242
   Fe       90.34359   52.80339   53.80506
   Fe       90.39330   52.74224   57.95260
   Fe       90.30339   52.76582   65.38156
   Fe       83.13253   55.13213   36.50005
   Fe       84.94992   54.88299   34.54939
   Fe       86.95073   54.89759   36.65667
   Fe       83.24762   61.21482   30.43418
   Fe       69.37414   62.03562   88.42494
   Fe       83.30269   62.82327   32.87432
   Fe       86.41226   69.73235   63.38895
   Fe       59.05032   75.44705   14.74290
   Fe       55.72344   81.52659   75.29356
   Fe       69.71000   87.20148   53.06123
   Fe       71.84390   74.06396   67.29785
   Fe       67.61442   81.83988   32.63789
   Fe       60.04352   85.52128   25.38235


==> anc/Final_Model/Final_Model_Info.txt <==
 FePt_finalmodel_100ori_20160122_Angstrom.mat
  3x23196 array of final model atom coordinates, xyz coordantes for 23196 atoms. Units in Angstrom.
Please note that  1 pixel in the FePt final 3D reconstruction volume is  0.3725 Angstrom.


 FePt_finalatomtype_100ori_20160122.mat
  1x23196 array of final model atom species. 1 means Fe (Z=26), 2 means Pt (Z=78).


 FePt_FullParticleModel_FinalModel.xyz
  xyz coordinate and species data of full nanoparticle, units in Angstrom.


==> anc/Fourier_shift.m <==
function [shifted_array] = Fourier_shift(array,shift)
% Subpixel Fourier shift array by an amount given by vector shift
    
    shape = size(array);
    %Set up Fourier coordinate arrays
    ky = makeFourierCoords(shape(1),1);
    kx = makeFourierCoords(shape(2),1);
    [kx,ky] = meshgrid(kx,ky);
    
    %Now apply Fourier phase shift in Fourier space
    shifted_array = ifft2(fft2(complex(array)).*exp(-2*pi*1j*(kx*shift(1)+ky*shift(2))));
end



==> anc/PRISM01.m <==
function [emdSTEM] = PRISM01(atoms,cellDim,resolution,E0,numFP,...
                             interpolationFactor,sliceThickness,displaceatoms)

% 01 - calculate the projected potential from a collection of an orthogonal
%      unit cell, sliced up for multislice calculations.

% Inputs
% atoms      - N x 4 array containing fractional atomic coordinates, with 
%              rows given by [x y z atomic_number], for N total atoms.
% cellDim    - Dimensions of the unit cell [x_cell y_cell z_cell]
% resolution - Reciprocal space grid resolution in mrad (therefor dependent
%              on E0
% E0         - Microscope voltage in volts
% numFP      - Number of frozen phonon passes (number of potentials 
%              calculated from indepent samplings for each atomic position)
% interpolationFactor - Necessary to ensure that the grid is integer
%                        divisible by the PRISM interpolation factor in 
%                        later calculation steps
% displaceatoms - Flag to tell subroutine to displace atoms or not (used
%                  for testing purposes)

emdSTEM.E0 = E0;  % Microscope voltage in volts
emdSTEM.potBound = 2;       % Radial distance to integrate atomic potentials.
emdSTEM.numFP = numFP;          % Number of frozen phonon configurations.
emdSTEM.sliceThickness =   2; % Thickness of each potential slice, 2 
                              % Angstrom per slice is default.
emdSTEM.interpolationFactor = [interpolationFactor interpolationFactor];

u = ones(118,1) * 0.08;      % Debye waller coefficients.

%Option to modify the slicing thickness.
if(exist('sliceThickness', 'var'))
    emdSTEM.sliceThickness=sliceThickness;
  
end


%Default is to displace atoms
if(~exist('displaceatoms', 'var'))
    displaceatoms=1;
end

% Keep atomic positions in struct
emdSTEM.atoms = atoms;
emdSTEM.cellDim = cellDim;

% Calculate grid size necessary to achieve given maximum multislice
% simulation grid resolution, accounting for bandwidth limiting mask that
% will be applied in the multislice step.
f = 4*emdSTEM.interpolationFactor;
lambda =  electron_wavelength(emdSTEM.E0);
emdSTEM.imageSize = round(cellDim(1:2)*resolution*4/lambda./f).*f;
% emdSTEM.imageSize = round(cellDim(1:2)/pixelSize./f).*f;

fprintf(strcat('A target resolution of %u mrad gives a simulation grid\n'...
               ,'of size %u x %u\n'),resolution*1e3,...
            emdSTEM.imageSize(1),emdSTEM.imageSize(2))
emdSTEM.pixelSize = cellDim(1:2) ./ emdSTEM.imageSize;


% Construct projected potentials
xyLeng = ceil(emdSTEM.potBound./emdSTEM.pixelSize);
xvec = -xyLeng(1):xyLeng(1);
yvec = -xyLeng(2):xyLeng(2);
xr = xvec*emdSTEM.pixelSize(1);
yr = yvec*emdSTEM.pixelSize(2);

% Lookup table for atom types
atomTypes = unique(atoms(:,4));
potLookup = zeros(length(xvec),length(yvec),length(atomTypes));
uLookup = zeros(length(atomTypes),1);

for a0 = 1:length(atomTypes)
    potLookup(:,:,a0) = projPot(atomTypes(a0),xr,yr);
    if(displaceatoms)
        if u(atomTypes(a0)) > 0
            uLookup(a0) = u(atomTypes(a0));
        else
            disp(['Warning, no RMS displacement given for atomic number ' ...
                num2str(atomTypes(a0)) '!  Setting u = 0.05.'])
            uLookup(a0) = 0.05;
        end
    end
end

% Convert atomic coordinates into Cartesian
x = atoms(:,1)*cellDim(1);
y = atoms(:,2)*cellDim(2);
z = atoms(:,3)*cellDim(3);

% Determine z plane slice index for all atoms
zPlane = round((-z + max(z))/emdSTEM.sliceThickness + 0.5);
emdSTEM.numPlanes = max(zPlane);

% Generate projected potentials for all atoms /  frozen phonon configs
emdSTEM.pot = zeros(emdSTEM.imageSize(1),...
                emdSTEM.imageSize(2),emdSTEM.numPlanes,emdSTEM.numFP);

potProj = zeros(emdSTEM.imageSize);
for a0 = 1:emdSTEM.numPlanes
    %Find atoms within the slice using Matlab intrinsic function find
    inds = find(zPlane == a0);
    
    for a1 = 1:emdSTEM.numFP
        potProj(:) = 0;
        
        %Loop over atoms within the slice, inds being a list of the indices
        %of atoms within the slice
        for a2 = 1:length(inds)
            %Find the index of the atomic type, this will be used to read
            %the Debye-Waller displacements from the lookup table Ulookup
            [~,indType] = min(abs(atomTypes-atoms(inds(a2),4)));
            
            %Now get the window about which the 
            xp = mod(xvec+round((x(inds(a2))...
                + randn*uLookup(indType)) ...
                /emdSTEM.pixelSize(1)),emdSTEM.imageSize(1))+1;
            yp = mod(yvec+round((y(inds(a2)) ...
                + randn*uLookup(indType)) ...
                /emdSTEM.pixelSize(2)),emdSTEM.imageSize(2))+1;
            potProj(xp,yp) = potProj(xp,yp) + potLookup(:,:,indType);
        end
        
        emdSTEM.pot(:,:,a0,a1) = potProj;
    end
    
    comp = a0 / emdSTEM.numPlanes;
    progressbar(comp,2);
end




end

==> anc/PRISM02.m <==
function [emdSTEM] = PRISM02(emdSTEM,semiangle,E0,planes,...
                             newS,reverse_multislice,transpose)

% 02 - calculate the S matrix from the projected potentials, out to some
% maximum scattering angle for the input tensor.
% emdSTEM is the struct object outputted by the function PRISM01, semiangle
% is the probe forming aperture in mrad and E0 is the probe accelerating
% voltage. The optional variables planes and reverse multislices allow the
% use to specify which planes of the object the scattering matrix should be
% calculated for and whether to perform the reverse (conjugate) multislice
% operation (a feature required for double channeling PRISM).

% Inputs
emdSTEM.alphaBeamMax = semiangle/1000; % in rads, for specifying maximum angle

% Planes included in the multislice
% The format of the planes vector is [start_plane steps]
% If this vector is not supplied, assume the user wants to
% just go through the planes in the multislice in order
if(nargin<4)
   planes =[1:emdSTEM.numPlanes];
end

%The flag newS tells the function wether to perform multislice on an
%already existing Smatrix or make a new one from scratch, by default a new
%Smatrix will be made.
if(nargin<5)
    newS=1;
end
    
%The flag reverse_multislice performs the conjugate multislice operation
%on the Smatrix, by default it is turned off
if(nargin<6) reverse_multislice = 0; end
%The flag transpose performs the transpose multislice operation (reverses
%propagation and tranmision steps and by default it is turned off
if(nargin<7) transpose = 0; end

%Progress bar option set to 1 to enable
progbar = 0;
% progbar = 1;

% Calculate electron wavelength and electron interaction parameter
% Electronwavelength in A
emdSTEM.lambda = electron_wavelength(E0); 
%interaction constant rad/Volt/Angstrom
emdSTEM.sigma = interaction_constant(E0); 

% Generate Fourier coordinates in units of inverse Angstrom
emdSTEM.imageSize = [size(emdSTEM.pot,1) size(emdSTEM.pot,2)];  % reset image size
qx = makeFourierCoords(emdSTEM.imageSize(1),emdSTEM.pixelSize(1));
qy = makeFourierCoords(emdSTEM.imageSize(2),emdSTEM.pixelSize(2));

%Make the Fourier grid
[emdSTEM.qya,emdSTEM.qxa] = meshgrid(qy,qx);
%Make a Fourier grid amplitude for later use
q2 = emdSTEM.qxa.^2 + emdSTEM.qya.^2;

% propagators and mask
emdSTEM.qMax = min(max(abs(qx)),max(abs(qy)))/2;
%qmask is the bandwidth limiting mask, this prevents electrons from
%wrapping around due to the periodic boundary conditions, see Kirkland 
%section on bandwidth limiting for a more detailed explanation.
%In this code the bandwidth limiting mask covers half of the grid.
qMask = false(emdSTEM.imageSize);
qMask([(1:(emdSTEM.imageSize(1)/4)) ...
    ((1-emdSTEM.imageSize(1)/4):0)+emdSTEM.imageSize(1)],...
    [(1:(emdSTEM.imageSize(2)/4)) ...
    ((1-emdSTEM.imageSize(2)/4):0)+emdSTEM.imageSize(2)]) = true;
emdSTEM.qMask = qMask;

%Make Fresnel freespace propagator
emdSTEM.prop = qMask ...
    .* exp((-1i*pi*emdSTEM.lambda*emdSTEM.sliceThickness)*q2);
if(reverse_multislice)
    emdSTEM.prop = conj(emdSTEM.prop);
end

% Generate map for input beams (Fourier space coordinates) to Smatrix
%First create a grid of Fourier coordinates in units of inverse pixels
%(c.f. variables qx and qy which are in units of inverse Angstrom
xv = makeFourierCoords(emdSTEM.imageSize(1),1/emdSTEM.imageSize(1));
yv = makeFourierCoords(emdSTEM.imageSize(2),1/emdSTEM.imageSize(2));
[ya,xa] = meshgrid(round(yv),round(xv));

%Input vectors to the Smatrix are those that:
%1. Are within the bandwidth limit of the simulation grid
%2. Are within the probe forming aperture
%3. Are integer divisible by the PRISM "interpolation factor", ie the
%   spacing between pixels is the "inteprolation factor"
mask = qMask ... 
    & (q2 < (emdSTEM.alphaBeamMax/emdSTEM.lambda)^2) ... 
    & (mod(xa,emdSTEM.interpolationFactor(1)) == 0) ...
    & (mod(ya,emdSTEM.interpolationFactor(2)) == 0);

%Count number of beams on the Smatrix input and make a map to them
emdSTEM.numberBeams = sum(mask(:));
emdSTEM.beams = zeros(emdSTEM.imageSize);
emdSTEM.beams(mask==true) = 1:emdSTEM.numberBeams;
emdSTEM.beamsIndex = find(emdSTEM.beams);

%Make a plot of the input beams to the Smatrix
% h = figure();
% imagesc(double(fftshift(mask))+double(fftshift(q2 < ...
%          (emdSTEM.alphaBeamMax/emdSTEM.lambda)^2)));

% Only pixels within the bandwidth limit will be included on the output
% of the Smatrix. So make a map of this region of reciprocal space. 
emdSTEM.qxInd = [(1:(emdSTEM.imageSize(1)/4)) ...
    ((1-emdSTEM.imageSize(1)/4):0)+emdSTEM.imageSize(1)];
emdSTEM.qyInd = [(1:(emdSTEM.imageSize(2)/4)) ...
    ((1-emdSTEM.imageSize(2)/4):0)+emdSTEM.imageSize(2)];

if(newS)
    % Initialise compact S matrix
    emdSTEM.Scompact = zeros(...
        emdSTEM.imageSize(1)/2,...
        emdSTEM.imageSize(2)/2,...
        emdSTEM.numberBeams,...
        emdSTEM.numFP,'single');
end
%Initialise electron wave function variable
psi = zeros(emdSTEM.imageSize);

    
%Transmission function
trans = exp(1i*emdSTEM.sigma*emdSTEM.pot);
%Conjugate the transmission function if we are performing reverse 
%multislice
if(reverse_multislice)
    trans = conj(trans);
end

if(progbar)
%Initialise progress bar
comp = 0;
progressbar(comp,2);
end

for a0 = 1:emdSTEM.numberBeams
    for a1 = 1:emdSTEM.numFP
        if(newS)
            % Initialize psi to a plane wave with tilt corresponding to the
            % correct input beam of the Smatrix
            psi = complex(zeros(emdSTEM.imageSize));
            psi(emdSTEM.beamsIndex(a0)) = complex(1);
        else
            %Initialize psi to the already existing Smatrix column.
            %The compact Smatrix must be placed back into the multislice
            %grid and the following lines of code work out the array
            %indices to correclty place this matrix.
            y1 = -idivide(emdSTEM.imageSize(1)/2,int32(2));
            y2 =  idivide(emdSTEM.imageSize(1)/2,int32(2))-1;
            x1 = -idivide(emdSTEM.imageSize(2)/2,int32(2));
            x2 =  idivide(emdSTEM.imageSize(2)/2,int32(2))-1;
            psi(mod(y1:y2,emdSTEM.imageSize(1))+1,...
                mod(x1:x2,emdSTEM.imageSize(2))+1) = fftshift(fft2(...
                                   emdSTEM.Scompact(:,:,a0,a1)))...
                                   /sqrt(prod(emdSTEM.imageSize / 2));
        end
        
        % Propgate through all potential planes ,ie. perform multislice on
        % psi
        if(transpose)
            for a2 = planes
                psi = fft2(ifft2(psi.*emdSTEM.prop).*trans(:,:,a2,a1));
            end
        else
            psi = ifft2(psi);
            for a2 = planes
                psi = ifft2(fft2(psi.*trans(:,:,a2,a1)).*emdSTEM.prop);
            end
            psi = fft2(psi);
        end
        
        % Output subset of S-matrix that sits within the band-width
        % limiting mask
        
        emdSTEM.Scompact(:,:,a0,a1) = ...
            ifft2(psi(emdSTEM.qxInd,emdSTEM.qyInd))*sqrt(prod(emdSTEM.imageSize / 2));
        
        if(progbar) 
        %Update progress bar
        comp = (a1 / emdSTEM.numFP ...
            + a0 - 1) / emdSTEM.numberBeams;
        progressbar(comp,2);
        end
    end
end
if(progbar)
if comp < 1
     progressbar(1,2); 
end
end

% downsample all Fourier components by x2 to match output ofSmatrix
emdSTEM.imageSizeOutput = emdSTEM.imageSize / 2;
emdSTEM.pixelSizeOutput = emdSTEM.pixelSize * 2;
emdSTEM.qxaOutput = emdSTEM.qxa(emdSTEM.qxInd,emdSTEM.qyInd);
emdSTEM.qyaOutput = emdSTEM.qya(emdSTEM.qxInd,emdSTEM.qyInd);
emdSTEM.beamsOutput = emdSTEM.beams(emdSTEM.qxInd,emdSTEM.qyInd);


end

==> anc/PRISM_double_channeling_nanoparticle.m <==
alpha = 20; %Probe forming aperture (mrad)
beta = 20; %Detector semiangle (mrad)
E0 = 300e3; %Probe accelerating voltage
lambda = electron_wavelength(E0);
resolution = 100e-3; %Target simulation cell resolution (rad)
numFP = 1; %Number of frozen phonons
uc_tiling = 2; %Tiling of SrTiO3 unit cell
thickness = 100; %Specimen thickness in Angstrom
interpolationFactor = 9; %PRISM interpolation factor
inelastic_crop = round(90/4); %Inelastic transisition crop factor
Fresh_S = true; %Option to make a fresh scattering matrix for each slice
time = zeros(4);
timing_file = fopen('PRISM_timingFePtNanoparticle.txt','w');
slicing =2;

load('Final_Model/FePt_finalmodel_100ori_20160122_Angstrom.mat')
load('Final_Model/FePt_finalatomtype_100ori_20160122.mat')
FeZ = 26;
PtZ = 78;
tiledCellDim(1,1:3) = max(model,[],2);
tiledCell = model';
tiledCell(atomtype==1,4) = FeZ;
tiledCell(atomtype==2,4) = PtZ;
tiledCell(:,1:3) = tiledCell(:,1:3)./tiledCellDim(1:3);

%Generate elastic scattering potential
[emdSTEM] = PRISM01(tiledCell,tiledCellDim,resolution,E0,numFP,...
                                    interpolationFactor,slicing,0);
ncells = round(tiledCellDim(3)/slicing);



%Get transition potential
%Work out appropriate size of grid for resampling of Hn0 input
Hn0grid = size(Read_muSTEM_output('Fe_Hn0/Fe_Hn0_ml=1_lprime=2_mlprime=2_inten_256x256.bin'));
%Pixels per Angstrom for Hn0 input
Hn0_pixPerA = Hn0grid./[7.81 7.81];
%Pixels per Angstrom for simulation grid
%Simulation pixel grid must be divided by
%two to reflect compact Smatrix
grid_pixPerA = emdSTEM.imageSize./2./emdSTEM.cellDim(1:2);

%Factor that the Hn0 must be resized by to match simulation
%grid
resize_factor = grid_pixPerA./Hn0_pixPerA;
%Initialize new grid
newgrid = round(Hn0grid.*resize_factor);

% emdSTEM.pot = repmat(sum(emdSTEM.pot,3)/emdSTEM.numPlanes,1,1,emdSTEM.numPlaneinterpolationFactors);
nHn0=4;
Hn0 = zeros(newgrid(1),newgrid(2),nHn0);

for k=1:nHn0
%Read in intensity and phase
if(k==1)
Hn0_abs = Read_muSTEM_output('Fe_Hn0/Fe_Hn0_ml=-1_lprime=2_mlprime=-2_inten_256x256.bin');
Hn0_phase = Read_muSTEM_output('Fe_Hn0/Fe_Hn0_ml=-1_lprime=2_mlprime=-2_phase_256x256.bin');
elseif(k==2)
Hn0_abs = Read_muSTEM_output('Fe_Hn0/Fe_Hn0_ml=1_lprime=2_mlprime=2_inten_256x256.bin');
Hn0_phase = Read_muSTEM_output('Fe_Hn0/Fe_Hn0_ml=1_lprime=2_mlprime=2_phase_256x256.bin');
elseif(k==3)
Hn0_abs = Read_muSTEM_output('Fe_Hn0/Fe_Hn0_ml=0_lprime=2_mlprime=-1_inten_256x256.bin');
Hn0_phase = Read_muSTEM_output('Fe_Hn0/Fe_Hn0_ml=0_lprime=2_mlprime=-1_phase_256x256.bin');
elseif(k==4)
Hn0_abs = Read_muSTEM_output('Fe_Hn0/Fe_Hn0_ml=0_lprime=2_mlprime=1_inten_256x256.bin');
Hn0_phase = Read_muSTEM_output('Fe_Hn0/Fe_Hn0_ml=0_lprime=2_mlprime=1_phase_256x256.bin');
end
%Construct complex valued function from inpu
Hn0_ = sqrt(Hn0_abs).*exp(1i.*Hn0_phase);
%Interpolate and move center to top left of grid
Hn0(:,:,k) = fftshift(fourier_interpolate(Hn0_,newgrid));
end

f = inelastic_crop;
 
samp = nyquist_sampling(alpha*1e-3/lambda,tiledCellDim(1:2));
%Iinitialise STEM image
STEM_image = zeros(1,samp(1)*samp(2));

tic
timings = zeros(4);


       
%Initialise scattering matrices. S1 propagates probe to slice z, this
%scattering matrix will initially not propagate the probe at all (ie it
%will be the identity matrix) so set starting and stopping slices to 0 and
%0
% S2 = PRISM02(emdSTEM,beta,E0,[5 4],1)
S1 = PRISM02(emdSTEM,alpha,E0,[1:1:0],1);

%S2 propagates probe from slice z to end slice,
S2 = PRISM02(emdSTEM,beta,E0,[emdSTEM.numPlanes:-1:1],1,0,1);

% Setup probe scan grids
[xx,yy]  = meshgrid([0:samp(1)-1],[0:samp(2)-1]);
xx = reshape(xx,[1,prod(samp)]);
yy = reshape(yy,[1,prod(samp)]);
psi_illum = exp(-2i*pi ...
               *(S1.qxa(S1.beamsIndex).*xx/samp(1)*S1.cellDim(1) ...
               + S1.qya(S1.beamsIndex).*yy/samp(2)*S1.cellDim(2)));




comp = 0;
progressbar(comp,2);
for z = 1:emdSTEM.numPlanes



if(z>1)
%     Adjust scattering matrices, adding an extra slice from S1 and...
    S1 = PRISM02(S1,alpha,E0,[z-1:1:z-1],0);
    
    if(Fresh_S) 
%        ...subtracting a slice from S2 (reverse multislice)
        S2 = PRISM02(S2,beta ,E0,[z:-1:z],0,1); 
    else
        %Or to minimize error, make the second scattering matrix from
        %scratch
        S2 = PRISM02(emdSTEM,beta,E0,[emdSTEM.numPlanes:-1:z],1,0,1); 
    end
    
end


statesindex  = (tiledCell(:,4)==26) &...
               (tiledCell(:,3)<z/emdSTEM.numPlanes) &...
               (tiledCell(:,3)>=(z-1)/emdSTEM.numPlanes);
nstates = sum(statesindex);
elements_map = find(statesindex);


%Loop over ionization states for this slice
for j = 1:nstates

Hn0_pos = tiledCell(elements_map(j),1:2).*S1.imageSizeOutput;

 
 %w1 and w2 set the rectangular domain over which the scattering matrix
 %Hn0 products will be calculated
 w1 = S1.imageSizeOutput(1)/f;
 w2 = S1.imageSizeOutput(2)/f;
 %ww1 and ww2
 ww1 = S2.imageSizeOutput(1);
 ww2 = S2.imageSizeOutput(2);


for k=1:nHn0


w1_ = floor((w1)/2);
w2_ = floor((w2)/2);

Hn0_pos = tiledCell(elements_map(j),1:2).*S1.imageSizeOutput;

%Store Hn0pos in these variables to make following syntax shorter
h1 = round(Hn0_pos(1));
h2 = round(Hn0_pos(2));

%Apply subpixel shift
Hn0_ = Fourier_shift(Hn0(mod(-w1_:+w1_-1+mod(w1,2),newgrid(1))+1,...
                         mod(-w2_:+w2_-1+mod(w2,2),newgrid(2))+1,k),mod(Hn0_pos,1));


%Initialise SHn0, which is the matrix product of the first scattering matrix (S1),
%the Hn0 transition potential and the second scattering matrix (S2)
SHn0 = zeros(S2.numberBeams,S1.numberBeams,numFP);

%Indices centered on probe
windex1 = mod(h1-w1_:h1+w1_-1+mod(w1,2),ww1)+1;
windex2 = mod(h2-w2_:h2+w2_-1+mod(w2,2),ww2)+1;

%Multiply matrices by Hn0
for ifph=1:numFP %Loop over frozen phonon configurations
    for a0=1:S1.numberBeams
        
        %Multiplies the output of the first scattering matrix by the Hn0
        %transition potential, the values of the scattering matrix output
        %are indexed such that only a crop area centered on the atom of 
        %interest is multiplied by the Hn0
        probe = Hn0_(:,:).*S1.Scompact(windex1,windex2,a0,ifph);
%         probe = S1.Scompact(windex1,windex2,a0,ifph);
        
        %Now multiply the result by the second scattering matrix to 
        %propagate from the depth of the ionization to the exit surface.
        %Once again the input values of the scattering matrix are indexed
        %such that only a crop area cetnered on the atom of interest is
        %multiplied by the Hn0.
        vector = sum(probe.*S2.Scompact(windex1,windex2,:,ifph)...
                    ,[1 2]);       
        SHn0(:,a0,ifph) = vector(1,1,1:S2.numberBeams);
        
    end
    
end

%Build a mask such that only probe positions within a PRISM cropping region
%about the probe are evaluated
%Reevaulate Hn0_pos to be in units of fractions of the simulation cell
Hn0_pos = tiledCell(elements_map(j),1:2);
%Set up the mask
probe_mask = abs(mod(xx/samp(1)-Hn0_pos(1)+0.5,1.0)-0.5)<=1/interpolationFactor/2 & ...
             abs(mod(yy/samp(2)-Hn0_pos(2)+0.5,1.0)-0.5)<=1/interpolationFactor/2;

         
%Evaluate matrix and illumination vector product to produce STEM image
for ifph=1:numFP %Loop over frozen phonon configurations
    %STEM image will only be evaluated in appropriate window around the
    %transition. The function window_overlap works out whether this
    %probe position falls within that window.        
    STEM_image(probe_mask) = STEM_image(probe_mask)+sum(abs(SHn0...
                           (:,:,ifph)*psi_illum(:,probe_mask)).^2)...
                           /S1.numberBeams;
end

end
end

comp=z/emdSTEM.numPlanes;
progressbar(comp,2);
figure;imagesc(reshape(STEM_image,[samp(2) samp(1)]));
end
progressbar(1.0,2);

filename = 'FePtNanoparticle.tiff';

Tiff_out(reshape(STEM_image,[samp(2) samp(1)]),filename);



fprintf(timing_file,'%0.3e\n',toc);
fclose(timing_file);

figure()
imagesc(reshape(STEM_image,[samp(2) samp(1)]))

% close all;


==> anc/Read_muSTEM_output.m <==
function [ array_out ] = read_muSTEM_output( title,fmt )
% The function binary_in(title,fmt) reads in a binary file outputed from the MuSTEM
% software. The variable keyword should be a string containing the filepath. The variable
% fmt is optional and specifies the endianness of the file. Use 'b' for Big-endian (default) and 'l'
% for Little-endian
    %Get filename as seperate from directory
	[~,name,~] = fileparts(title);
     
	%Assert the existence of the file
    assert(exist(title,'file')~=1,strcat('Could not find file ',title));
	
	%Pass filename for array dimensions
    dimensions = regexp(name,'([0-9]+)x([0-9]+)','tokens');
    dimensions = dimensions{1};
    Npx = str2num(dimensions{1});
    Npy = str2num(dimensions{2});
   
    %With knowledge of the array dimensions, the file datatype can be intuited   
    s = dir(title);
    type = s.bytes/Npx/Npy;
    if(type==8)
        format='double';
    else
        format='single';
    end
   
    %Get endianness
    if (nargin>1)
        fmt_= fmt;
    else
        fmt_ = 'b';
    end
   
    %Read array from binary file
    fileID = fopen(title);
    array_out = fread(fileID,[Npx Npy],format,0,fmt_);
    fclose(fileID);
end

==> anc/Tiff_out.m <==
function [ output_args ] = Tiff_out( array,fnam )
%Output an array as a 32 bit Tiff image which is convenient for
%analysis in software such as DigitalMicrograph or Imagej

t = Tiff(fnam,'w');
t.setTag('Photometric',Tiff.Photometric.MinIsBlack); % assume grayscale
t.setTag('BitsPerSample',32); %32-bit
t.setTag('SamplesPerPixel',1);
t.setTag('SampleFormat',Tiff.SampleFormat.IEEEFP);
t.setTag('ImageLength',size(array,1));
t.setTag('ImageWidth',size(array,2));
t.setTag('PlanarConfiguration',Tiff.PlanarConfiguration.Chunky);
t.write(single(array));
t.close();
end



==> anc/electron_wavelength.m <==
function [lambda] = electron_wavelength(E0)
%For energy E0 in eV give the wavelength in Angstrom
    m = 9.109383*10^-31;
    e = 1.602177*10^-19;
    c =  299792458;
    h = 6.62607*10^-34;
    lambda = h/sqrt(2*m*e*E0) ...
        /sqrt(1 + e*E0/2/m/c^2) * 10^10; % wavelength in A
end



==> anc/fourier_interpolate.m <==
function [arrayout] = fourier_interpolate(arrayin,newgrid,fftin,fftout)
%Fourier interpolation (and downsampling) routine. Interpolates by 
%zero padding and down samples by cropping in Fourier space. 
%fftin and fftout are optional arguments. Pass fftin=1
%if arrayin is already in Fourier space (assumed default), pass fftout=1 
%if you want the  output in Fourier space (not the default).

if(exist('fftin','var'))
    %Transforms into Fourier space or not as requested by user.
    if(fftin)
       arrayin_ = arrayin;
    else
       arrayin_ = fft2(arrayin);
    end
else
    %Default is to assume that the array is in real space
    arrayin_ = fft2(arrayin);
end

%Get size of oldgrid
oldgrid = size(arrayin);

%Initialize new array
arrayout = zeros(newgrid);

%Work out whether original array is odd or even
yodd = mod(oldgrid(1),2);
xodd = mod(oldgrid(2),2);

%length of list of elements from arrayin that will go into newarray
ylength = floor(min(newgrid(1),oldgrid(1))/2); %in y
xlength = floor(min(newgrid(2),oldgrid(2))/2); %in x

%Put elements of old array into new array
arrayout(mod([-ylength:ylength-1+yodd],newgrid(1))+1,...
         mod([-xlength:xlength-1+xodd],newgrid(2))+1)...
       = arrayin_(mod([-ylength:ylength-1+yodd],oldgrid(1))+1,...
                  mod([-xlength:xlength-1+xodd],oldgrid(2))+1);


if(exist('fftout','var'))
    %Inverse Fourier transform to real space if requested by user
    if(~fftout)
       arrayout = ifft2(arrayout);
    end
else
    %Default is to assume that the output is in real space
    arrayout = ifft2(arrayout);
end     

%Since a fft will multiply the magnitude by a factor (#pixels)
%and an ifft will divide by this number, we have to multiply by a factor
%(#pixelsout)/(#pixelsin) to maintain the correct scaling of the
%output

arrayout = arrayout* (prod(newgrid)/prod(oldgrid));

%If input is real then output should be too
if(isreal(arrayin))
    arrayout = real(arrayout);
end

end



==> anc/interaction_constant.m <==
function [sigma] = interaction_constant(E0)
%Calculates the electron interaction constant sigma for a given electron
%accelerating voltage
    m = 9.109383*10^-31;
    e = 1.602177*10^-19;
    c =  299792458;
    h = 6.62607*10^-34;
    lambda = electron_wavelength(E0);
    sigma = (2*pi/lambda/E0)*(m*c^2+e*E0)/(2*m*c^2+e*E0);
end



==> anc/makeFourierCoords.m <==
function [qx,qy] = makeFourierCoords(N,pixelSize)
% This function generates Fourier coordinates.
% Updated 2017 to fix odd sizes, and allow 2D output.
if mod(N(1),2) == 0
    qx = circshift(((-N(1)/2):(N(1)/2-1))/(N(1)*pixelSize),[0 -N(1)/2]);
else
    qx = circshift((((1-N(1))/2):((N(1)-1)/2))/(N(1)*pixelSize),[0 (1-N(1))/2]);
end
if nargout == 2
    % Check to see if second dimension length is same as first
    if length(N) == 1
        [qy,qx] = meshgrid(qx);
    else
        % Add second dimension
        if mod(N(2),2) == 0
            qy = circshift(((-N(2)/2):(N(2)/2-1))/(N(2)*pixelSize),[0 -N(2)/2]);
        else
            qy = circshift((((1-N(2))/2):((N(2)-1)/2))/(N(2)*pixelSize),[0 (1-N(2))/2]);
        end
        [qy,qx] = meshgrid(qy,qx);
    end
end
end

==> anc/nyquist_sampling.m <==
function [sampling] = nyquist_sampling(resolution_limit,gridsize)
    % For a given resolution limit (in units of inverse length) and 
    % object size (in units of length) calculate the number of pixels
    % required for adequate Nyquist sampling of that object.
    sampling = ceil(4*resolution_limit*gridsize);
end



==> anc/progressbar.m <==
%this m-file modified by Quan Quach on 12/12/07
%email: quan.quach@gmail.com
%Original Author: Steve Hoelzer
function [stopBar] =  progressbar(fractiondone,position)

if(~exist('fractiondone'))
    return
end
% Description:
%   progressbar(fractiondone,position) provides an indication of the progress of
% some task using graphics and text. Calling progressbar repeatedly will update
% the figure and automatically estimate the amount of time remaining.
%   This implementation of progressbar is intended to be extremely simple to use
% while providing a high quality user experience.
%
% Features:
%   - Can add progressbar to existing m-files with a single line of code.
%   - The figure closes automatically when the task is complete.
%   - Only one progressbar can exist so old figures don't clutter the desktop.
%   - Remaining time estimate is accurate even if the figure gets closed.
%   - Minimal execution time. Won't slow down code.
%   - Random color and position options. When a programmer gets bored....
%
% Usage:
%   fractiondone specifies what fraction (0.0 - 1.0) of the task is complete.
% Typically, the figure will be updated according to that value. However, if
% fractiondone == 0.0, a new figure is created (an existing figure would be
% closed first). If fractiondone == 1.0, the progressbar figure will close.
%   position determines where the progressbar figure appears on screen. This
% argument only has an effect when a progress bar is first created or is reset
% by calling with fractiondone = 0. The progress bar's position can be specifed
% as follows:
%       [x, y]  - Position of lower left corner in normalized units (0.0 - 1.0)
%           0   - Centered (Default)
%           1   - Upper right
%           2   - Upper left
%           3   - Lower left
%           4   - Lower right
%           5   - Random [x, y] position
%   The color of the progressbar is choosen randomly when it is created or
% reset. Clicking inside the figure will cause a random color change.
%   For best results, call progressbar(0) (or just progressbar) before starting
% a task. This sets the proper starting time to calculate time remaining.
%
% Example Function Calls:
%   progressbar(fractiondone,position)
%   progressbar               % Initialize/reset
%   progressbar(0)            % Initialize/reset
%   progressbar(0,4)          % Initialize/reset and specify position
%   progressbar(0,[0.2 0.7])  % Initialize/reset and specify position
%   progressbar(0.5)          % Update
%   progressbar(1)            % Close
%
% Demo:
%   n = 1000;
%   progressbar % Create figure and set starting time
%   for i = 1:n
%       pause(0.01) % Do something important
%       progressbar(i/n) % Update figure
%   end
%
% Author: Steve Hoelzer
%
% Revisions:
% 2002-Feb-27   Created function
% 2002-Mar-19   Updated title text order
% 2002-Apr-11   Use floor instead of round for percentdone
% 2002-Jun-06   Updated for speed using patch (Thanks to waitbar.m)
% 2002-Jun-19   Choose random patch color when a new figure is created
% 2002-Jun-24   Click on bar or axes to choose new random color
% 2002-Jun-27   Calc time left, reset progress bar when fractiondone == 0
% 2002-Jun-28   Remove extraText var, add position var
% 2002-Jul-18   fractiondone input is optional
% 2002-Jul-19   Allow position to specify screen coordinates
% 2002-Jul-22   Clear vars used in color change callback routine
% 2002-Jul-29   Position input is always specified in pixels
% 2002-Sep-09   Change order of title bar text
% 2003-Jun-13   Change 'min' to 'm' because of built in function 'min'
% 2003-Sep-08   Use callback for changing color instead of string
% 2003-Sep-10   Use persistent vars for speed, modify titlebarstr
% 2003-Sep-25   Correct titlebarstr for 0% case
% 2003-Nov-25   Clear all persistent vars when percentdone = 100
% 2004-Jan-22   Cleaner reset process, don't create figure if percentdone = 100
% 2004-Jan-27   Handle incorrect position input
% 2004-Feb-16   Minimum time interval between updates
% 2004-Apr-01   Cleaner process of enforcing minimum time interval
% 2004-Oct-08   Seperate function for timeleftstr, expand to include days
% 2004-Oct-20   Efficient if-else structure for sec2timestr
%
stopBar = 0;
persistent progfig progpatch starttime lastupdate firstIteration

% Set defaults for variables not passed in
if nargin < 1
    fractiondone = 0;
end
if nargin < 2
    position = 0;
end

try
    % Access progfig to see if it exists ('try' will fail if it doesn't)
    dummy = get(progfig,'UserData');
    % If progress bar needs to be reset, close figure and set handle to empty
    if fractiondone == 0
        delete(progfig) % Close progress bar
        progfig = []; % Set to empty so a new progress bar is created
    end
catch
    progfig = []; % Set to empty so a new progress bar is created
end


percentdone = floor(100*fractiondone);

% Create new progress bar if needed

if (isempty(progfig) && (isempty(firstIteration)))
    firstIteration = 1;
    % Calculate position of progress bar in normalized units
    scrsz = [0 0 1 1];
    width = scrsz(3)/4;
    height = scrsz(4)/50;
    if (length(position) == 1)
        hpad = scrsz(3)/64; % Padding from left or right edge of screen
        vpad = scrsz(4)/24; % Padding from top or bottom edge of screen
        left   = scrsz(3)/2 - width/2; % Default
        bottom = scrsz(4)/2 - height/2; % Default
        switch position
            case 0 % Center
                % Do nothing (default)
            case 1 % Top-right
                left   = scrsz(3) - width  - hpad;
                bottom = scrsz(4) - height - vpad;
            case 2 % Top-left
                left   = hpad;
                bottom = scrsz(4) - height - vpad;
            case 3 % Bottom-left
                left   = hpad;
                bottom = vpad;
            case 4 % Bottom-right
                left   = scrsz(3) - width  - hpad;
                bottom = vpad;
            case 5 % Random
                left   = rand * (scrsz(3)-width);
                bottom = rand * (scrsz(4)-height);
            otherwise
                warning('position must be (0-5). Reset to 0.')
        end
        position = [left bottom];
    elseif length(position) == 2
        % Error checking on position
        if (position(1) < 0) || (scrsz(3)-width < position(1))
            position(1) = max(min(position(1),scrsz(3)-width),0);
            warning('Horizontal position adjusted to fit on screen.')
        end
        if (position(2) < 0) || (scrsz(4)-height < position(2))
            position(2) = max(min(position(2),scrsz(4)-height),0);
            warning('Vertical position adjusted to fit on screen.')
        end
    else
        error('position is not formatted correctly')
    end
    
    % Initialize progress bar
    progfig = figure(...
        'Units',            'normalized',...
        'Position',         [position width height],...
        'NumberTitle',      'off',...
        'Resize',           'off',...
        'MenuBar',          'none',...
        'BackingStore',     'off' );
    progaxes = axes(...
        'Position',         [0.02 0.15 0.96 0.70],...
        'XLim',             [0 1],...
        'YLim',             [0 1],...
        'Box',              'on',...
        'ytick',            [],...
        'xtick',            [] );
    progpatch = patch(...
        'XData',            [0 0 0 0],...
        'YData',            [0 0 1 1]);%,...
%         'EraseMode',        'none' );
    
% enable this code if you want the bar to change colors when the 
% user clicks on the progress bar
%     set(progfig,  'ButtonDownFcn',{@changecolor,progpatch});
%     set(progaxes, 'ButtonDownFcn',{@changecolor,progpatch});
%     set(progpatch,'ButtonDownFcn',{@changecolor,progpatch});
%     changecolor(0,0,progpatch)

    set(progpatch,'FaceColor',[.1 1 .1]);
    
    % Set time of last update to ensure a redraw
    lastupdate = clock - 1;
    
    % Task starting time reference
    if isempty(starttime) || (fractiondone == 0)
        starttime = clock;
    end
    
    %set(progfig,'CloseRequestFcn',@closeBar);
    
end

%if the user closes the progress bar during the data processing
%then this will erase all the variables are return 1 to the output
if (isempty(progfig) && ~(fractiondone==0))
    delete(progfig) % Close progress bar

    % Clear persistent vars
    clear progfig progpatch starttime lastupdate firstIteration
    stopBar = 1;
    return    
    
end
    
    
%Enforce a minimum time interval between updates
%but allows for the case when the bar reaches 100% so that the user can see
%it
if (etime(clock,lastupdate) < 0.01 && ~(percentdone == 100))
    return
end

% Update progress patch
set(progpatch,'XData',[0 fractiondone fractiondone 0])

% Update progress figure title bar
if (fractiondone == 0)
    titlebarstr = ' 0%';
else
    runtime = etime(clock,starttime);
    timeleft = runtime/fractiondone - runtime;
    timeleftstr = sec2timestr(timeleft);
    titlebarstr = sprintf('%2d%%    %s remaining',percentdone,timeleftstr);
end
set(progfig,'Name',titlebarstr)

% Force redraw to show changes
drawnow

% If task completed, close figure and clear vars, then exit

if percentdone == 100 % Task completed
    delete(progfig) % Close progress bar

    %change the close request function back to normal
    % set(progfig,'CloseRequestFcn','closereq'); 
    % Clear persistent vars
    clear progfig progpatch starttime lastupdate firstIteration 
    return
end
% Record time of this update
lastupdate = clock;

%%
% ------------------------------------------------------------------------------
function changecolor(h,e,progpatch)
Change the color of the progress bar patch

colorlim = 2.8; % Must be <= 3.0 - This keeps the color from being too light
thiscolor = rand(1,3);
while sum(thiscolor) > colorlim
    thiscolor = rand(1,3);
end
set(progpatch,'FaceColor',thiscolor);



%%
% ------------------------------------------------------------------------------
function timestr = sec2timestr(sec)
% Convert a time measurement from seconds into a human readable string.

% Convert seconds to other units
d = floor(sec/86400); % Days
sec = sec - d*86400;
h = floor(sec/3600); % Hours
sec = sec - h*3600;
m = floor(sec/60); % Minutes
sec = sec - m*60;
s = floor(sec); % Seconds

% Create time string
if d > 0
    if d > 9
        timestr = sprintf('%d day',d);
    else
        timestr = sprintf('%d day, %d hr',d,h);
    end
elseif h > 0
    if h > 9
        timestr = sprintf('%d hr',h);
    else
        timestr = sprintf('%d hr, %d min',h,m);
    end
elseif m > 0
    if m > 9
        timestr = sprintf('%d min',m);
    else
        timestr = sprintf('%d min, %d sec',m,s);
    end
else
    timestr = sprintf('%d sec',s);
end

%%
function closeBar(src,evnt)
 
selection = questdlg('Do you wish to cancel this process?',...
                     'Stop process',...
                     'Yes','No','Yes');
switch selection,
   case 'Yes',
    delete(gcf)
   case 'No'
     return
end

==> anc/projPot.m <==
function [pot] = projPot(atomID,xr,yr)
% Projected potential function - potentials from Kirkland
% Version 02 - separate function
% potMin is now gone, instead set from outside edge

ss = 8;  % Super sampling for potential integration (should be even!!)

% Get fparams file
load('fparams.mat');

% Constants
a0 = 0.5292;
e = 14.4;

term1 = 4*pi^2*a0*e;
term2 = 2*pi^2*a0*e;

% Make supersampled 2D grid for integration
dx = (xr(2) - xr(1));
dy = (yr(2) - yr(1));
sub = (-(ss-1)/ss/2):(1/ss):((ss-1)/ss/2);
[x1,x2] = meshgrid(xr,sub*dx);
xv = x1(:) + x2(:);
[y1,y2] = meshgrid(yr,sub*dy);
yv = y1(:) + y2(:);
[ya,xa] = meshgrid(yv,xv);
r2 = xa.^2 + ya.^2;
r = sqrt(r2);

% Compute potential
ap = fparams(atomID,:);
potSS = term1*( ...
    ap(1)*besselk(0,2*pi*sqrt(ap(2))*r) ...
    + ap(3)*besselk(0,2*pi*sqrt(ap(4))*r) ...
    + ap(5)*besselk(0,2*pi*sqrt(ap(6))*r)) ...
    + term2*( ...
    ap(7)/ap(8)*exp(-pi^2/ap(8)*r2) ...
    + ap(9)/ap(10)*exp(-pi^2/ap(10)*r2) ...
    + ap(11)/ap(12)*exp(-pi^2/ap(12)*r2));
% Integrate!
potMid = zeros(length(xr),length(yr)*ss);
for a0 = 1:ss
    potMid = potMid + potSS(a0:ss:(end+a0-ss),:);
end
pot = zeros(length(xr),length(yr));
for a0 = 1:ss
    pot = pot + potMid(:,a0:ss:(end+a0-ss));
end
pot = pot / ss^2;
% Cut off radius for potential (to remove edge discontinuities)
% pot = pot - potMin;
% pot(pot<0) = 0;
% Compute potMin from edge
[~,xInd] = min(abs(xr));
[~,yInd] = min(abs(yr));
dx = round(sqrt(2*xInd-1));
dy = round(sqrt(2*yInd-1));
xv = [xInd-dx xInd+dx xInd-dx xInd+dx 1 1 length(xr) length(xr)];
yv = [1 1 length(yr) length(yr) yInd-dy yInd+dy yInd-dy yInd+dy];
potMin = max(pot(sub2ind(size(pot),xv,yv)));
pot = pot - potMin;
pot(pot<0) = 0;

end

==> anc/tilecell.m <==
function [cellout,cellDimout] = tilecell(cellDimin,atomsin,tilefactor)
%Calculates the coordinates for a tiled unit cell.
%cellDimin - Dimensions of the input unit cell
%atomsin - N X 3 fractional coordinates of all atoms in the unit cell
%tilefactor - Vector of size 3, the factors by which to tile out the unit
% cell
    
    %Calculate dimensions of the output unit cell
    cellDimout= cellDimin(:,1:3).*tilefactor;
    %Update fractional coordinates of atoms in the original unit cell
    celltemp = atomsin(:,1:3)./tilefactor;
    
    %Get number of atoms in the original unit cell
    [natoms,~] = size(atomsin);
    
    %Initialize array to store atoms in the output cell
    cellout = zeros(natoms*prod(tilefactor),4);
    
    %Loop over tiling in y direction...
    for ix =1:tilefactor(1)
        
        %Starting index for atoms in this particular y tile 
        indx = (ix-1)*tilefactor(2)*tilefactor(3)*natoms;
        
        for iy = 1:tilefactor(2) ... y direction
                
            %Starting index for atoms in this particular x tile 
            indy = (iy -1)*tilefactor(3)*natoms;
            
            for iz = 1:tilefactor(3) ... and z direction
                    
                ind = indx+indy+(iz-1)*natoms;
            
                %Calculate origin in fractional coordinates for this
                %particular subcell
                origin = [(ix-1)/tilefactor(1),(iy-1)/tilefactor(2) ...
                                ,(iz-1)/tilefactor(3)];
                
                %Add atoms for this subcell to output list
                cellout(ind+1:ind+natoms,1:3) = origin + celltemp;
                
                %Add their atomic numbers as well
                cellout(ind+1:ind+natoms,4) = atomsin(:,4);
            end
        end
    end
    
end


